The cap set problem: 41-cap 5-flats

An s-cap n-flat, or an n-dimensional cap of size s, is a pair (S,F) where F is an n-dimensional affine space over Z/3Z and the size-s subset S of F contains no triple of collinear points. The cap set problem in dimension n asks for the largest s for which an s-cap n-flat exists. This series of articles investigates the cap set problem in dimensions up to and including 7. This is the second paper in the series. By applying and adapting methods from the first paper in the series, we systematically classify all 5-dimensional caps of size at least 41.

==> anc/Dim5_41_170717_SetDim5Cap43_9And8_ExclPtCounts_Data.txt <==
41-cap 5-flat: {17,7,17} cases
------------------------------

The cases for {17,7,17} (from Dim5_41_3FlatPtCounts):

9,6,3;3,0,6;5,1,8
9,2,6;2,5,0;6,8,3 == 9,2,6;3,6,8;5,0,2
9,6,3;2,8,5;6,2,0 == 9,2,6;6,8,2;3,5,0
9,1,7;2,2,3;9,3,5
9,1,7;2,1,4;9,4,4
9,1,7;2,3,2;8,3,6
9,1,7;2,2,3;8,4,5
9,1,7;2,3,2;8,4,5
9,1,7;2,2,3;8,5,4
9,1,7;6,7,4;3,4,0
9,1,7;1,2,4;7,4,6 == 9,2,6;1,4,7;7,1,4
9,1,7;6,7,4;3,3,1
9,1,7;7,4,6;2,3,2
9,1,7;1,3,3;7,5,5 == 9,3,5;3,7,7;5,1,1
9,1,7;7,5,5;2,2,3
9,1,7;7,5,5;2,3,2
9,1,7;7,5,5;2,4,1 == 9,5,4;7,1,1;2,7,5
9,1,7;7,6,4;2,3,2 == 9,2,6;7,7,3;2,4,1
9,1,7;5,6,6;4,1,2 == 9,2,6;5,7,1;4,6,1
9,1,7;5,6,6;4,2,1 == 9,2,6;5,1,1;4,6,7
9,1,7;6,6,5;3,3,1
9,1,7;2,2,3;6,5,6 == 9,2,6;2,5,7;6,1,3
9,1,7;6,6,5;3,2,2
9,1,7;6,5,6;3,2,2
9,1,7;6,5,6;3,3,1
9,1,7;6,6,5;3,1,3
9,1,7;2,3,2;6,6,5 == 9,3,5;2,6,7;6,1,2
8,1,8;2,2,3;9,4,4
8,1,8;3,2,2;7,7,3
8,1,8;5,2,0;6,4,7
8,1,8;3,1,3;7,6,4
8,1,8;3,2,2;6,4,7
8,1,8;3,2,2;7,6,4
8,1,8;3,3,1;7,6,4
8,1,8;4,2,1;5,5,7
8,1,8;4,1,2;5,5,7
8,1,8;2,2,3;7,5,5
8,1,8;3,2,2;7,5,5
8,1,8;3,3,1;7,5,5
8,1,8;6,1,0;6,5,6
8,1,8;6,0,1;6,5,6
8,1,8;5,1,1;6,5,6
8,1,8;4,3,0;6,5,6
8,1,8;4,2,1;6,5,6
8,1,8;3,3,1;6,5,6
8,1,8;3,2,2;6,5,6
8,1,8;3,1,3;6,5,6
8,1,8;5,0,2;6,6,5
8,1,8;4,1,2;6,6,5
8,1,8;3,2,2;6,6,5
8,1,8;6,0,1;6,6,5
8,1,8;5,1,1;6,6,5
8,1,8;4,2,1;6,6,5
8,1,8;3,3,1;6,6,5
8,1,8;6,1,0;6,6,5
8,1,8;5,2,0;6,6,5
(end)

Results:

SetDim5Cap43_9General_ExclPtCounts:

3-flat point count: 9,6,3;3,0,6;5,1,8
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;3,6,8;5,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;6,8,2;3,5,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,2,3;9,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,1,4;9,4,4
Excluded point counts: 6,16,19
Cap configurations: 0

3-flat point count: 9,1,7;2,3,2;8,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,2,3;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,3,2;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,2,3;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,7,4;3,4,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;1,4,7;7,1,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,7,4;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,4,6;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,3,5;3,7,7;5,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,5,5;2,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,5,5;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,5,4;7,1,1;2,7,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;7,7,3;2,4,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;5,7,1;4,6,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;5,1,1;4,6,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,5;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;2,5,7;6,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,5;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,5,6;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,5,6;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,5;3,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,3,5;2,6,7;6,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8sc_ExclPtCounts:

8,1,8;2,2,3;9,4,4: impossible (in 829, 8 is sa)

3-flat point count: 8,1,8;3,2,2;7,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,2,0;6,4,7: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;3,1,3;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,4,7
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,2;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;2,2,3;7,5,5
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,0;6,5,6: impossible (in 866, 8 is cu)

8,1,8;6,0,1;6,5,6: impossible (in 866, 8 is cu)

8,1,8;5,1,1;6,5,6: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,0;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,5,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,1,3;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,0,2;6,6,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,1,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,1;6,6,5: impossible (in 866, 8 is cu)

8,1,8;5,1,1;6,6,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,0;6,6,5: impossible (in 866, 8 is cu)

8,1,8;5,2,0;6,6,5: impossible (in 856, 8 is cu)

(end)

SetDim5Cap43_8cu_ExclPtCounts:

8,1,8;2,2,3;9,4,4: impossible (in 829, 8 is sa)

3-flat point count: 8,1,8;3,2,2;7,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,2,0;6,4,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,1,3;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,4,7
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,2;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;2,2,3;7,5,5
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,1,0;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,0,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,1,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,3,0;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,5,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,1,3;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,0,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,1,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,0,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,1,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,1,0;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,2,0;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8sa_ExclPtCounts:

3-flat point count: 8,1,8;2,2,3;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,2,0;6,4,7: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;3,1,3;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,4,7
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,2;5,5,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;2,2,3;7,5,5
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,0;6,5,6: impossible (in 866, 8 is cu)

8,1,8;6,0,1;6,5,6: impossible (in 866, 8 is cu)

8,1,8;5,1,1;6,5,6: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,0;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,5,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,1,8;3,1,3;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,0,2;6,6,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,1,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,2;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,1;6,6,5: impossible (in 866, 8 is cu)

8,1,8;5,1,1;6,6,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,0;6,6,5: impossible (in 866, 8 is cu)

8,1,8;5,2,0;6,6,5: impossible (in 856, 8 is cu)

(end)


==> anc/Dim5_41_170816_SetDim5Cap43_9And8_ExclPtCounts_Data.txt <==
41-cap 5-flat: {17,8,16} cases
------------------------------

The cases for {17,8,16} (from Dim5_41_3FlatPtCounts):

9,6,3;2,8,4;6,3,0 == 9,2,6;6,8,3;3,4,0
9,3,5;2,5,0;6,8,3 == 9,2,6;3,5,8;5,0,3
9,6,3;3,0,5;5,2,8 == 9,3,5;6,0,2;3,5,8
9,1,7;2,3,3;8,3,5
9,1,7;2,2,4;8,4,4
9,1,7;6,7,3;3,4,1
9,1,7;1,3,4;7,4,5 == 9,3,5;1,4,7;7,1,4
9,1,7;7,4,5;2,3,3
9,1,7;7,4,5;2,4,2
9,1,7;7,5,4;2,3,3
9,1,7;6,6,4;3,4,1
9,1,7;2,2,4;6,4,6 == 9,2,6;1,4,6;7,2,4
9,1,7;6,6,4;3,3,2
9,1,7;6,4,6;3,3,2
9,1,7;5,5,6;4,2,2
9,1,7;5,6,5;4,3,1
9,1,7;2,3,3;6,5,5 == 9,3,5;2,5,7;6,1,3
9,1,7;6,5,5;3,2,3
9,1,7;5,6,5;4,2,2
9,1,7;6,5,5;3,3,2
9,1,7;6,5,5;3,4,1
9,1,7;6,6,4;3,2,3
8,1,8;6,2,0;6,3,7
8,1,8;3,2,3;7,6,3
8,1,8;4,2,2;5,4,7
8,1,8;3,2,3;7,5,4
8,1,8;3,3,2;7,5,4
8,1,8;6,1,1;6,4,6
8,1,8;5,3,0;6,4,6
8,1,8;5,2,1;6,4,6
8,1,8;4,3,1;6,4,6
8,1,8;5,0,3;6,6,4
8,1,8;4,1,3;6,6,4
8,1,8;3,3,2;6,4,6
8,1,8;3,2,3;6,4,6
8,1,8;6,0,2;6,6,4
8,1,8;5,1,2;6,6,4
8,1,8;4,2,2;6,6,4
8,1,8;3,3,2;6,6,4
8,1,8;6,1,1;6,6,4
8,1,8;5,2,1;6,6,4
8,1,8;4,3,1;6,6,4
8,1,8;6,2,0;6,6,4
8,1,8;5,3,0;6,6,4
8,1,8;5,5,6;6,1,1
8,1,8;4,3,1;5,5,6
8,1,8;4,2,2;5,5,6
8,1,8;4,1,3;5,5,6
8,1,8;3,2,3;6,5,5
8,1,8;6,0,2;6,5,5
8,1,8;5,1,2;6,5,5
8,1,8;4,2,2;6,5,5
8,1,8;3,3,2;6,5,5
8,1,8;6,1,1;6,5,5
8,1,8;5,2,1;6,5,5
8,1,8;4,3,1;6,5,5
8,1,8;6,2,0;6,5,5
8,1,8;4,4,0;6,5,5
(end)

Results:

SetDim5Cap43_9General_ExclPtCounts:

3-flat point count: 9,2,6;6,8,3;3,4,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;3,5,8;5,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,3,5;6,0,2;3,5,8
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,3,3;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;2,2,4;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,7,3;3,4,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,3,5;1,4,7;7,1,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,4,5;2,3,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,4,5;2,4,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;7,5,4;2,3,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,4;3,4,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,6;1,4,6;7,2,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,4;3,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,4,6;3,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;5,5,6;4,2,2
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 9,1,7;5,6,5;4,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,3,5;2,5,7;6,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,5,5;3,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;5,6,5;4,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,5,5;3,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,5,5;3,4,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,7;6,6,4;3,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8sc_ExclPtCounts:

8,1,8;6,2,0;6,3,7: impossible (in 866, 8 is cu)

3-flat point count: 8,1,8;3,2,3;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,4,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,4,6: impossible (in 866, 8 is cu)

8,1,8;5,3,0;6,4,6: impossible (in 856, 8 is cu)

8,1,8;5,2,1;6,4,6: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,0,3;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,1,3;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,2;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,1,2;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,2,1;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,2,0;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,3,0;6,6,4: impossible (in 856, 8 is cu)

8,1,8;5,5,6;6,1,1: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,5,6
Excluded point counts: 1,20,20;5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,3;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,2;6,5,5: impossible (in 866, 8 is cu)

8,1,8;5,1,2;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,5,5: impossible (in 866, 8 is cu)

8,1,8;5,2,1;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,2,0;6,5,5: impossible (in 866, 8 is cu)

3-flat point count: 8,1,8;4,4,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8cu_ExclPtCounts:

3-flat point count: 8,1,8;6,2,0;6,3,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,4,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,1,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,3,0;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,2,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,3,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,0,3;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,1,3;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,0,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,1,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,1,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,2,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,3,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,2,0;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,3,0;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,5,6;6,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,3,1;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,5,6
Excluded point counts: 1,20,20;5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,3;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,5,5
Excluded point counts: 7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;6,0,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,1,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,1,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;5,2,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,3,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;6,2,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,4,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8sa_ExclPtCounts:

8,1,8;6,2,0;6,3,7: impossible (in 866, 8 is cu)

3-flat point count: 8,1,8;3,2,3;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,4,7
Excluded point counts: 5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,4,6: impossible (in 866, 8 is cu)

8,1,8;5,3,0;6,4,6: impossible (in 856, 8 is cu)

8,1,8;5,2,1;6,4,6: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;5,0,3;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,1,3;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,2;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,1,2;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,2,1;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,2,0;6,6,4: impossible (in 866, 8 is cu)

8,1,8;5,3,0;6,6,4: impossible (in 856, 8 is cu)

8,1,8;5,5,6;6,1,1: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;4,2,2;5,5,6
Excluded point counts: 1,20,20;5,18,18;6,17,18;7,16,18
Cap configurations: 0

3-flat point count: 8,1,8;4,1,3;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,2,3;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,0,2;6,5,5: impossible (in 866, 8 is cu)

8,1,8;5,1,2;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,2,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,1,8;3,3,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,1,1;6,5,5: impossible (in 866, 8 is cu)

8,1,8;5,2,1;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,1,8;4,3,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,1,8;6,2,0;6,5,5: impossible (in 866, 8 is cu)

3-flat point count: 8,1,8;4,4,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

(end)


==> anc/Dim5_41_180716_SetDim5Cap43_9And8_ExclPtCounts_Data.txt <==
41-cap 5-flat: {18,7,16} cases
------------------------------

The cases for {18,7,16} (from Dim5_41_3FlatPtCounts):

	9,0,9;2,2,3;9,2,5
	9,0,9;2,1,4;9,4,3
	9,0,9;2,1,4;9,3,4
	9,0,9;2,2,3;9,3,4
	9,0,9;2,2,3;8,3,5
	9,0,9;2,1,4;8,4,4
	9,0,9;2,2,3;8,4,4
	9,0,9;5,4,7;4,2,1
	9,0,9;7,4,5;2,2,3
	9,0,9;6,6,4;3,3,1
	9,0,9;6,4,6;3,2,2
	9,0,9;6,6,4;3,2,2
	9,0,9;6,4,6;3,3,1
	9,0,9;5,5,6;4,1,2
	9,0,9;5,5,6;4,2,1
	9,0,9;6,5,5;3,1,3
	9,0,9;2,2,3;6,5,5
	9,0,9;6,5,5;3,2,2
	9,0,9;6,5,5;3,3,1
	9,1,8;2,2,3;9,1,6
	9,1,8;1,2,4;9,2,5
	9,1,8;2,1,4;9,2,5
	9,1,8;2,2,3;9,2,5
(sa)	8,1,9;2,0,5;9,4,3
	9,1,8;1,1,5;9,3,4
	9,1,8;2,0,5;9,3,4
	9,1,8;1,2,4;9,3,4
	9,1,8;2,1,4;9,3,4
	9,1,8;2,2,3;9,3,4
	9,1,8;2,0,5;9,4,3
	9,1,8;1,2,4;9,4,3
	9,1,8;2,1,4;9,4,3
	9,1,8;2,2,3;9,4,3
	9,1,8;2,2,3;9,5,2
	9,1,8;2,6,8;6,0,1
	9,1,8;2,5,0;6,8,2
	9,1,8;2,2,3;8,2,6
	9,1,8;6,0,1;3,5,8
	9,1,8;3,5,8;5,0,2
	9,1,8;1,2,4;8,3,5
	9,1,8;2,1,4;8,3,5
	9,1,8;2,2,3;8,3,5
	9,1,8;1,1,5;8,4,4
	9,1,8;2,0,5;8,4,4
	9,1,8;1,2,4;8,4,4
	9,1,8;2,1,4;8,4,4
	9,1,8;2,2,3;8,4,4
	9,1,8;2,1,4;8,5,3
	9,1,8;2,2,3;8,5,3
	9,1,8;6,0,1;3,6,7
	9,1,8;6,1,0;3,6,7
	9,1,8;2,5,0;6,7,3
	9,1,8;1,1,5;7,3,6
	9,1,8;6,7,3;3,4,0
	9,1,8;1,2,4;7,3,6
	9,1,8;6,7,3;3,3,1
	9,1,8;7,3,6;2,2,3
	9,1,8;7,3,6;2,3,2
	9,1,8;5,0,2;4,5,7
	9,1,8;5,1,1;4,5,7
	9,1,8;3,4,0;5,7,4
	9,1,8;1,2,4;7,4,5
	9,1,8;7,4,5;2,1,4
	9,1,8;1,3,3;7,4,5
	9,1,8;7,4,5;2,2,3
	9,1,8;7,4,5;2,3,2
	9,1,8;5,4,7;4,1,2
	9,1,8;7,5,4;2,1,4
	9,1,8;1,3,3;7,5,4
	9,1,8;7,5,4;2,2,3
	9,1,8;7,5,4;2,3,2
	9,1,8;7,6,3;2,2,3
	9,1,8;7,6,3;2,3,2
	9,1,8;5,0,2;4,6,6
	9,1,8;5,1,1;4,6,6
	9,1,8;5,2,0;4,6,6
	9,1,8;6,6,4;3,4,0
	9,1,8;2,4,1;6,6,4
	9,1,8;2,1,4;6,4,6
	9,1,8;6,6,4;3,3,1
	9,1,8;2,2,3;6,4,6
	9,1,8;6,4,6;3,1,3
	9,1,8;6,6,4;3,2,2
	9,1,8;6,4,6;3,2,2
	9,1,8;6,4,6;3,3,1
	9,1,8;5,5,6;4,0,3
	9,1,8;5,5,6;4,1,2
	9,1,8;5,5,6;4,2,1
	9,1,8;6,5,5;3,0,4
	9,1,8;5,6,5;4,3,0
	9,1,8;3,1,3;5,5,6
	9,1,8;2,2,3;6,5,5
	9,1,8;6,5,5;3,1,3
	9,1,8;5,6,5;4,2,1
	9,1,8;2,3,2;6,5,5
	9,1,8;6,5,5;3,2,2
	9,1,8;5,6,5;4,1,2
	9,1,8;6,5,5;3,3,1
	9,1,8;6,5,5;3,4,0
	9,1,8;6,6,4;3,1,3
	9,1,8;2,3,2;6,6,4
	8,2,8;6,1,0;6,1,9
	8,2,8;5,2,0;6,1,9
	8,2,8;2,2,3;9,6,1
	8,2,8;5,2,9;6,1,0
	8,2,8;2,0,5;9,5,2
	8,2,8;2,1,4;9,5,2
	8,2,8;1,2,4;9,5,2
	8,2,8;2,2,3;9,5,2
	8,2,8;4,3,9;6,1,0
	8,2,8;2,0,5;9,4,3
	8,2,8;1,1,5;9,4,3
	8,2,8;4,3,9;5,0,2
	8,2,8;2,1,4;9,4,3
	8,2,8;1,2,4;9,4,3
	8,2,8;2,2,3;9,4,3
	8,2,8;3,4,9;6,0,1
	8,2,8;2,0,5;9,3,4
	8,2,8;1,1,5;9,3,4
(sa)	8,2,8;2,0,5;9,4,3
	8,2,8;2,1,4;9,3,4
	8,2,8;1,2,4;9,3,4
	8,2,8;2,2,3;9,3,4
(sc)	8,2,8;2,5,9;6,0,1
(sa)	8,2,8;2,0,5;9,5,2
	8,2,8;2,1,4;9,2,5
	8,2,8;1,2,4;9,2,5
	8,2,8;2,2,3;9,2,5
(cu)	8,2,8;6,1,0;6,1,9
(cu)	8,2,8;5,2,0;6,1,9
	8,2,8;2,2,3;9,1,6
	8,2,8;6,1,0;6,2,8
	8,2,8;6,0,1;6,2,8
	8,2,8;5,2,0;6,2,8
	8,2,8;5,1,1;6,2,8
	8,2,8;4,2,1;6,2,8
	8,2,8;2,2,3;8,6,2
	8,2,8;5,3,8;6,1,0
	8,2,8;5,3,8;6,0,1
	8,2,8;5,2,0;5,3,8
	8,2,8;5,1,1;5,3,8
	8,2,8;2,1,4;8,5,3
	8,2,8;4,1,2;5,3,8
	8,2,8;2,2,3;8,5,3
	8,2,8;4,4,8;6,1,0
	8,2,8;4,4,8;6,0,1
	8,2,8;2,0,5;8,4,4
	8,2,8;4,4,8;5,1,1
	8,2,8;4,4,8;5,0,2
	8,2,8;2,1,4;8,4,4
	8,2,8;1,2,4;8,4,4
	8,2,8;2,2,3;8,4,4
	8,2,8;3,5,8;6,1,0
	8,2,8;3,5,8;6,0,1
	8,2,8;1,1,5;8,3,5
	8,2,8;3,5,8;5,0,2
	8,2,8;2,1,4;8,3,5
	8,2,8;1,2,4;8,3,5
	8,2,8;2,2,3;8,3,5
	8,2,8;1,0,6;8,2,6
	8,2,8;2,6,8;6,0,1
	8,2,8;1,1,5;8,2,6
(cu)	8,2,8;5,2,0;6,2,8
	8,2,8;1,2,4;8,2,6
	8,2,8;2,2,3;8,2,6
	8,2,8;3,3,1;7,2,7
	8,2,8;3,2,2;7,2,7
	8,2,8;3,2,2;7,7,2
	8,2,8;2,2,3;7,2,7
	8,2,8;3,3,1;7,7,2
	8,2,8;6,1,0;6,3,7
	8,2,8;6,0,1;6,3,7
	8,2,8;5,2,0;6,3,7
	8,2,8;5,1,1;6,3,7
	8,2,8;5,0,2;6,3,7
	8,2,8;4,3,0;6,3,7
	8,2,8;4,2,1;6,3,7
	8,2,8;4,1,2;6,3,7
	8,2,8;3,1,3;7,6,3
	8,2,8;3,2,2;6,3,7
	8,2,8;3,1,3;6,3,7
	8,2,8;3,2,2;7,6,3
	8,2,8;2,3,2;7,6,3
	8,2,8;3,3,1;7,6,3
	8,2,8;5,4,7;6,1,0
	8,2,8;5,4,7;6,0,1
	8,2,8;5,2,0;5,4,7
	8,2,8;5,1,1;5,4,7
	8,2,8;5,0,2;5,4,7
	8,2,8;3,0,4;7,5,4
	8,2,8;4,2,1;5,4,7
	8,2,8;4,1,2;5,4,7
	8,2,8;4,0,3;5,4,7
	8,2,8;3,1,3;7,5,4
	8,2,8;2,2,3;7,5,4
	8,2,8;3,1,3;5,4,7
	8,2,8;3,2,2;7,5,4
	8,2,8;2,3,2;7,5,4
	8,2,8;3,3,1;7,5,4
	8,2,8;4,5,7;6,1,0
	8,2,8;4,5,7;6,0,1
	8,2,8;4,5,7;5,2,0
	8,2,8;4,5,7;5,1,1
	8,2,8;4,5,7;5,0,2
	8,2,8;3,0,4;7,4,5
	8,2,8;2,1,4;7,4,5
(sc)	8,2,8;1,2,4;7,4,5
(sc)	8,2,8;3,4,0;5,7,4
	8,2,8;3,1,3;7,4,5
	8,2,8;2,2,3;7,4,5
	8,2,8;1,3,3;7,4,5
	8,2,8;3,2,2;7,4,5
	8,2,8;2,3,2;7,4,5
	8,2,8;3,3,1;7,4,5
	8,2,8;3,6,7;6,1,0
	8,2,8;3,6,7;6,0,1
	8,2,8;2,0,5;7,3,6
	8,2,8;3,6,7;5,1,1
	8,2,8;3,6,7;5,0,2
	8,2,8;2,1,4;7,3,6
	8,2,8;1,2,4;7,3,6
	8,2,8;3,4,0;6,7,3
	8,2,8;3,1,3;7,3,6
	8,2,8;2,2,3;7,3,6
	8,2,8;3,3,1;6,7,3
	8,2,8;3,2,2;7,3,6
	8,2,8;2,3,2;7,3,6
	8,2,8;3,3,1;7,3,6
	8,2,8;6,1,0;6,4,6
	8,2,8;6,0,1;6,4,6
	8,2,8;5,2,0;6,4,6
	8,2,8;5,1,1;6,4,6
	8,2,8;5,0,2;6,4,6
	8,2,8;4,3,0;6,4,6
	8,2,8;4,2,1;6,4,6
	8,2,8;4,1,2;6,4,6
	8,2,8;4,0,3;6,4,6
	8,2,8;4,0,3;6,6,4
	8,2,8;3,3,1;6,4,6
	8,2,8;3,2,2;6,4,6
	8,2,8;3,1,3;6,4,6
	8,2,8;3,0,4;6,4,6
	8,2,8;5,0,2;6,6,4
	8,2,8;4,1,2;6,6,4
	8,2,8;3,2,2;6,6,4
	8,2,8;2,2,3;6,4,6
	8,2,8;2,1,4;6,4,6
	8,2,8;4,6,6;5,2,0
	8,2,8;6,0,1;6,6,4
	8,2,8;5,1,1;6,6,4
	8,2,8;4,2,1;6,6,4
	8,2,8;3,3,1;6,6,4
	8,2,8;2,4,1;6,6,4
	8,2,8;4,6,6;5,1,1
	8,2,8;4,6,6;6,1,0
	8,2,8;6,1,0;6,6,4
	8,2,8;5,2,0;6,6,4
	8,2,8;4,3,0;6,6,4
	8,2,8;3,4,0;6,6,4
	8,2,8;4,6,6;5,0,2
	8,2,8;4,6,6;6,0,1
	8,2,8;5,5,6;6,1,0
	8,2,8;5,5,6;6,0,1
	8,2,8;5,2,0;5,5,6
	8,2,8;5,1,1;5,5,6
	8,2,8;5,0,2;5,5,6
	8,2,8;4,3,0;5,5,6
	8,2,8;4,2,1;5,5,6
	8,2,8;4,1,2;5,5,6
	8,2,8;4,0,3;5,5,6
	8,2,8;4,0,3;6,5,5
	8,2,8;3,1,3;6,5,5
	8,2,8;3,2,2;5,5,6
	8,2,8;3,1,3;5,5,6
	8,2,8;4,3,0;5,6,5
	8,2,8;5,0,2;6,5,5
	8,2,8;4,1,2;6,5,5
	8,2,8;3,2,2;6,5,5
	8,2,8;2,3,2;6,5,5
	8,2,8;4,2,1;5,6,5
	8,2,8;5,2,0;5,6,5
	8,2,8;6,0,1;6,5,5
	8,2,8;5,1,1;6,5,5
	8,2,8;4,2,1;6,5,5
	8,2,8;3,3,1;6,5,5
	8,2,8;4,1,2;5,6,5
	8,2,8;5,1,1;5,6,5
	8,2,8;5,6,5;6,1,0
	8,2,8;6,1,0;6,5,5
	8,2,8;5,2,0;6,5,5
	8,2,8;4,3,0;6,5,5
	8,2,8;3,4,0;6,5,5
	8,2,8;5,0,2;5,6,5
	8,2,8;5,6,5;6,0,1
(sc)	8,2,8;2,1,4;6,4,6: duplicate of previous entry with "(sc)" omitted.
(sc)	8,2,8;2,4,1;6,6,4: duplicate of previous entry with "(sc)" omitted.
(end)

Results:

SetDim5Cap43_9General_ExclPtCounts:

3-flat point count: 9,0,9;2,2,3;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,1,4;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,1,4;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,2,3;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,2,3;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,1,4;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,2,3;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;5,4,7;4,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;7,4,5;2,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,6,4;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,4,6;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,6,4;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,4,6;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;5,5,6;4,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;5,5,6;4,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,5,5;3,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;2,2,3;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,5,5;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,0,9;6,5,5;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;9,1,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;1,2,4;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,1,4;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;1,1,5;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,0,5;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;1,2,4;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;2,1,4;9,3,4: has a {20,5,16} 4-flat direction; already covered by {20,5,16} cases.

3-flat point count: 9,1,8;2,2,3;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,0,5;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;1,2,4;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,1,4;9,4,3
Excluded point counts: 5,18,18
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;9,5,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,6,8;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,5,0;6,8,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;8,2,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,0,1;3,5,8
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;3,5,8;5,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;1,2,4;8,3,5 == 9,1,8;1,2,3;8,4,5: already covered by an {18,6,17} case.

3-flat point count: 9,1,8;2,1,4;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;1,1,5;8,4,4: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

9,1,8;2,0,5;8,4,4: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

9,1,8;1,2,4;8,4,4: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

9,1,8;2,1,4;8,4,4: has a {19,6,16} 4-flat direction; already covered by {19,6,16} cases.

3-flat point count: 9,1,8;2,2,3;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;2,1,4;8,5,3: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

9,1,8;2,2,3;8,5,3: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

9,1,8;6,0,1;3,6,7: impossible (963/866 clash)

9,1,8;6,1,0;3,6,7: impossible (963/866 clash)

3-flat point count: 9,1,8;2,5,0;6,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;1,1,5;7,3,6: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

3-flat point count: 9,1,8;6,7,3;3,4,0
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;1,2,4;7,3,6: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 9,1,8;6,7,3;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;7,3,6;2,2,3: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 9,1,8;7,3,6;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;5,0,2;4,5,7: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 9,1,8;5,1,1;4,5,7
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;3,4,0;5,7,4: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

9,1,8;1,2,4;7,4,5: long unfinished run; replaced with 8,2,7;4,4,9;5,1,1:
-- SetDim5Cap43_8sc_ExclPtCounts:
3-flat point count: 8,2,7;4,4,9;5,1,1
Excluded point counts: 1,1,1
Cap configurations: 0
-- SetDim5Cap43_8cu_ExclPtCounts:
3-flat point count: 8,2,7;4,4,9;5,1,1
Excluded point counts: 1,1,1
Cap configurations: 0
-- SetDim5Cap43_8sa_ExclPtCounts:
3-flat point count: 8,2,7;4,4,9;5,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;7,4,5;2,1,4: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 9,1,8;1,3,3;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;7,4,5;2,2,3
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 9,1,8;7,4,5;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

9,1,8;5,4,7;4,1,2: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 9,1,8;7,5,4;2,1,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;1,3,3;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;7,5,4;2,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;7,5,4;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;7,6,3;2,2,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;7,6,3;2,3,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,0,2;4,6,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,1,1;4,6,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,2,0;4,6,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,6,4;3,4,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,4,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,1,4;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,6,4;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,4,6;3,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,6,4;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,4,6;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,4,6;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,5,6;4,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,5,6;4,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,5,6;4,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,5,5;3,0,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,6,5;4,3,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;3,1,3;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,2,3;6,5,5
Excluded point counts: 1,1,1
0	0	2	1	918	981F	926	926:32	2,23	0,13,16,20,25	5,9,22	2,7,11,24,26
0	0	2	1	918	981F	926	926:32	2,26	0,13,16,20,22	8,9,25	2,4,11,21,23
0	0	6	0	918	981F	926	926:32	2,23	0,13,16,20,25	5,9,22	2,7,11,24,26
0	0	6	0	918	981F	926	926:32	2,26	0,13,16,20,22	8,9,25	2,4,11,21,23
0	1	2	1	918	981F	926	926:32	2,5	1,14,16,19,21	4,9,14	0,2,5,10,23
0	1	2	1	918	981F	926	926:32	2,17	14,16,19,21,25	9,16,26	5,7,23,24,26
0	1	6	0	918	981F	926	926:32	2,8	1,13,17,19,24	7,9,17	0,2,8,10,26
0	1	6	0	918	981F	926	926:32	2,14	13,17,19,22,24	9,13,23	4,8,21,23,26
0	2	2	1	918	981F	926	926:32	2,8	1,13,17,19,24	7,9,17	0,2,8,10,26
0	2	2	1	918	981F	926	926:32	2,14	13,17,19,22,24	9,13,23	4,8,21,23,26
0	2	6	0	918	981F	926	926:32	2,5	1,14,16,19,21	4,9,14	0,2,5,10,23
0	2	6	0	918	981F	926	926:32	2,17	14,16,19,21,25	9,16,26	5,7,23,24,26
1	0	2	0	918	981F	926	926:32	3,9	0,8,10,23,26	2,12,22	1,16,17,19,24
1	0	2	0	918	981F	926	926:32	6,9	0,5,10,23,26	2,15,25	1,13,14,19,21
1	0	6	1	918	981F	926	926:32	3,9	0,8,10,23,26	2,12,22	1,16,17,19,24
1	0	6	1	918	981F	926	926:32	6,9	0,5,10,23,26	2,15,25	1,13,14,19,21
1	1	2	0	918	981F	926	926:32	9,12	2,4,11,21,26	2,4,21	0,13,19,20,22
1	1	2	0	918	981F	926	926:32	9,24	2,4,8,21,26	2,6,16	13,16,17,22,24
1	1	6	1	918	981F	926	926:32	9,15	2,7,11,23,24	2,7,24	0,16,19,20,25
1	1	6	1	918	981F	926	926:32	9,21	2,5,7,23,24	2,3,13	13,14,16,21,25
1	2	2	0	918	981F	926	926:32	9,15	2,7,11,23,24	2,7,24	0,16,19,20,25
1	2	2	0	918	981F	926	926:32	9,21	2,5,7,23,24	2,3,13	13,14,16,21,25
1	2	6	1	918	981F	926	926:32	9,12	2,4,11,21,26	2,4,21	0,13,19,20,22
1	2	6	1	918	981F	926	926:32	9,24	2,4,8,21,26	2,6,16	13,16,17,22,24
2	0	2	0	918	981F	926	926:5	2,23	0,1,5,8,17	1,3,5	7,10,19,24,26
2	0	2	0	918	981F	926	926:5	2,26	0,1,5,8,14	1,6,8	4,10,19,21,23
2	0	2	1	918	981F	926	926:5	1,22	0,2,4,7,16	2,3,4	8,11,20,24,25
2	0	2	1	918	981F	926	926:5	1,25	0,2,4,7,13	2,6,7	5,11,20,21,22
2	0	6	0	918	981F	926	926:5	1,22	0,2,4,7,16	2,3,4	8,11,20,24,25
2	0	6	0	918	981F	926	926:5	1,25	0,2,4,7,13	2,6,7	5,11,20,21,22
2	0	6	1	918	981F	926	926:5	2,23	0,1,5,8,17	1,3,5	7,10,19,24,26
2	0	6	1	918	981F	926	926:5	2,26	0,1,5,8,14	1,6,8	4,10,19,21,23
2	1	2	0	918	981F	926	926:5	2,5	8,11,20,21,22	1,12,14	0,2,4,10,13
2	1	2	0	918	981F	926	926:5	2,17	8,11,17,21,22	1,24,26	4,7,13,24,26
2	1	2	1	918	981F	926	926:5	1,4	7,10,19,21,23	2,12,13	0,1,5,11,14
2	1	2	1	918	981F	926	926:5	1,16	7,10,16,21,23	2,24,25	5,8,14,24,25
2	1	6	0	918	981F	926	926:5	1,7	4,10,19,24,26	2,15,16	0,1,8,11,17
2	1	6	0	918	981F	926	926:5	1,13	4,10,13,24,26	2,21,22	5,8,17,21,22
2	1	6	1	918	981F	926	926:5	2,8	5,11,20,24,25	1,15,17	0,2,7,10,16
2	1	6	1	918	981F	926	926:5	2,14	5,11,14,24,25	1,21,23	4,7,16,21,23
2	2	2	0	918	981F	926	926:5	2,8	5,11,20,24,25	1,15,17	0,2,7,10,16
2	2	2	0	918	981F	926	926:5	2,14	5,11,14,24,25	1,21,23	4,7,16,21,23
2	2	2	1	918	981F	926	926:5	1,7	4,10,19,24,26	2,15,16	0,1,8,11,17
2	2	2	1	918	981F	926	926:5	1,13	4,10,13,24,26	2,21,22	5,8,17,21,22
2	2	6	0	918	981F	926	926:5	1,4	7,10,19,21,23	2,12,13	0,1,5,11,14
2	2	6	0	918	981F	926	926:5	1,16	7,10,16,21,23	2,24,25	5,8,14,24,25
2	2	6	1	918	981F	926	926:5	2,5	8,11,20,21,22	1,12,14	0,2,4,10,13
2	2	6	1	918	981F	926	926:5	2,17	8,11,17,21,22	1,24,26	4,7,13,24,26
Cap configurations: 48

3-flat point count: 9,1,8;6,5,5;3,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,6,5;4,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,3,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,5,5;3,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;5,6,5;4,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,5,5;3,3,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,5,5;3,4,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;6,6,4;3,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,8;2,3,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

SetDim5Cap43_8sc_ExclPtCounts:

8,2,8;6,1,0;6,1,9: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,1,9: impossible (in 856, 8 is cu)

8,2,8;2,2,3;9,6,1: impossible (in 829, 8 is sa)

8,2,8;5,2,9;6,1,0: impossible (in 856, 8 is cu)

8,2,8;2,0,5;9,5,2: impossible (in 829, 8 is sa)

8,2,8;2,1,4;9,5,2: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,2,4;9,5,2
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,2,3;9,5,2: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;4,3,9;6,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,0,5;9,4,3: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,1,5;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,3,9;5,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,1,4;9,4,3: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,2,4;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,2,3;9,4,3: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;3,4,9;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,0,5;9,3,4: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,1,5;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,1,4;9,3,4: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,2,4;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,2,3;9,3,4: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;2,5,9;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,1,4;9,2,5: impossible (in 829, 8 is sa)

3-flat point count: 8,2,8;1,2,4;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,2,3;9,2,5: impossible (in 829, 8 is sa)

8,2,8;2,2,3;9,1,6: impossible (in 829, 8 is sa)

8,2,8;6,1,0;6,2,8: impossible (in 866, 8 is cu)

8,2,8;6,0,1;6,2,8: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,2,8: impossible (in 856, 8 is cu)

8,2,8;5,1,1;6,2,8: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,2,1;6,2,8
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,2,3;8,6,2: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

8,2,8;5,3,8;6,1,0: impossible (in 856, 8 is cu)

8,2,8;5,3,8;6,0,1: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;5,2,0;5,3,8
Excluded point counts: 1,1,1
0	0	828	6	855	8	17,25	2,13,23		7,8,10,11,15,19,20,24
2	0	828	6	855	8	17,25	1,13,23		7,8,10,11,15,19,20,24
1	1	828	7	855	8	17,25	1,13,23		7,8,10,11,15,19,20,24
3	1	828	7	855	8	17,25	2,13,23		7,8,10,11,15,19,20,24
0	0	828	12	855	8	3,6	0,7,8		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,14		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,8,14		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,8,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,14,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,8,14		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,8,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,14,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,14,22		1,2,7,8,9,15,18,21
0	0	828	12	855	8	3,6	7,14,22		1,2,7,8,12,15,18,21
0	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,24
0	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,21,24
0	1	828	12	855	8	3,6	0,7,8		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,14		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,8,14		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,8,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,14,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,8,14		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,8,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,14,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,14,22		1,2,7,8,9,15,18,21
0	1	828	12	855	8	3,6	7,14,22		1,2,7,8,12,15,18,21
0	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,24
0	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,21,24
2	0	828	12	855	8	3,6	0,7,8		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,14		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,8,14		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,8,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,14,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,8,14		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,8,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,14,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,14,22		1,2,7,8,9,15,18,21
2	0	828	12	855	8	3,6	7,14,22		1,2,7,8,12,15,18,21
2	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,24
2	0	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,21,24
2	1	828	12	855	8	3,6	0,7,8		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,14		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,8,14		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,8,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,14,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,8,14		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,8,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,14,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,14,22		1,2,7,8,9,15,18,21
2	1	828	12	855	8	3,6	7,14,22		1,2,7,8,12,15,18,21
2	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,18,24
2	1	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,21,24
0	1	828	27	855	8	11,19	0,4,5		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,16		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,26		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,5,16		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,5,26		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,16,26		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	4,5,16		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	4,5,26		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	4,16,26		4,5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	5,16,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,16		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,5,16		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,5,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,16,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	4,5,16		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	4,5,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	4,16,26		4,5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	5,16,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,16		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,5,16		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,5,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,16,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	4,5,16		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	4,5,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	4,16,26		4,5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	5,16,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,16		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,5,16		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,5,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,16,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	4,5,16		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	4,5,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	4,16,26		4,5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	5,16,26		4,5,12,16,17,21,25,26
0	0	828	32	855	8	14,22	7,10,20		1,2,9,13,14,18,22,23
2	0	828	32	855	8	14,22	8,10,20		1,2,9,13,14,18,22,23
Cap configurations: 102

8,2,8;5,1,1;5,3,8: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;2,1,4;8,5,3
Excluded point counts: 1,1,1
0	0	828	12	828	6	24	3,7,8,11,19	5,6,10,20	3,9,17
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,8
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	8,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,8
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	8,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,8
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	8,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,8
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,14
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,14
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,14,22
0	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	8,14,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,8
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,14
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,14
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,14,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,14
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,14,22
0	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	8,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,8
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	8,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,8
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	8,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,8
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	8,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,8
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,14
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,14
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,14,22
0	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	8,14,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,8
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,14
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,14
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,14,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,14
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,14,22
0	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	8,14,22
0	0	828	12	828	32	12	1,2,6,14,22	1,3,16,26	6,19,21
0	1	828	12	828	6	24	3,7,8,11,19	5,6,10,20	3,9,17
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,8
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	8,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,8
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	8,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,8
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	8,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,8
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,14
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,14
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,14,22
0	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	8,14,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,8
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,14
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,14
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,14,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,14
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,14,22
0	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	8,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,8
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	8,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,8
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	8,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,8
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	8,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,8
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,14
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,14
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,14,22
0	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	8,14,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,8
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,14
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,14
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,14,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,14
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,14,22
0	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	8,14,22
0	1	828	12	828	32	12	1,2,6,14,22	1,3,16,26	6,19,21
1	0	828	12	828	7	12	4,5,6,10,20	3,8,11,19	6,18,23
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,16
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	16,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,16
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	16,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,16
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	16,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,16
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,21
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,21
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,21,26
1	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	16,21,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,16
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,21
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,21
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,21,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,21
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,21,26
1	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	16,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,16
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	16,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,16
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	16,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,16
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	16,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,16
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,21
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,21
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,21,26
1	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	16,21,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,16
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,21
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,21
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,21,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,21
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,21,26
1	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	16,21,26
1	1	828	12	828	7	12	4,5,6,10,20	3,8,11,19	6,18,23
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,16
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	16,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,16
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	16,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,16
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	16,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,16
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,21
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,21
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,21,26
1	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	16,21,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,16
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,21
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,21
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,21,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,21
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,21,26
1	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	16,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,16
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	16,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,16
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	16,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,16
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	16,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,16
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,21
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,21
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,21,26
1	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	16,21,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,16
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,21
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,21
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,21,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,21
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,21,26
1	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	16,21,26
2	0	828	12	828	6	24	3,7,8,11,19	5,6,10,20	3,9,17
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,8
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,23	8,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,8
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,15,24	8,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,8
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,13,23,24	8,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,8
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,14
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,14
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,14,22
2	0	828	12	828	27	1	0,12,17,21,25	0,15,23,24	8,14,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,8
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,14
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,14
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,14,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,14
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,14,22
2	0	828	12	828	27	1	0,12,17,21,25	13,15,23,24	8,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,8
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,23	8,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,8
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,15,24	8,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,8
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,13,23,24	8,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,8
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,14
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,14
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,14,22
2	0	828	12	828	27	2	0,12,17,21,25	0,15,23,24	8,14,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,8
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,14
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,14
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,14,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,14
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,14,22
2	0	828	12	828	27	2	0,12,17,21,25	13,15,23,24	8,14,22
2	0	828	12	828	32	12	1,2,6,14,22	1,3,16,26	6,19,21
2	1	828	12	828	6	24	3,7,8,11,19	5,6,10,20	3,9,17
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,8
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,7,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	0,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	7,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,23	8,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,8
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,7,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	0,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	7,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,15,24	8,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,8
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,7,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	0,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	7,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,13,23,24	8,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,8
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,14
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,7,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	0,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,14
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,8,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	7,14,22
2	1	828	12	828	27	1	0,12,17,21,25	0,15,23,24	8,14,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,8
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,14
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,7,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,14
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,8,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	0,14,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,14
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,8,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	7,14,22
2	1	828	12	828	27	1	0,12,17,21,25	13,15,23,24	8,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,8
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,7,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	0,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	7,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,23	8,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,8
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,7,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	0,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	7,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,15,24	8,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,8
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,7,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	0,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	7,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,13,23,24	8,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,8
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,14
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,7,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	0,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,14
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,8,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	7,14,22
2	1	828	12	828	27	2	0,12,17,21,25	0,15,23,24	8,14,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,8
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,14
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,7,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,14
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,8,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	0,14,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,14
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,8,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	7,14,22
2	1	828	12	828	27	2	0,12,17,21,25	13,15,23,24	8,14,22
2	1	828	12	828	32	12	1,2,6,14,22	1,3,16,26	6,19,21
3	0	828	12	828	7	12	4,5,6,10,20	3,8,11,19	6,18,23
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,16
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,17	16,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,16
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,5,25	16,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,16
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,4,17,25	16,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,16
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,21
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,21
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,21,26
3	0	828	12	828	27	9	0,7,8,13,23	0,5,17,25	16,21,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,16
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,21
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,21
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,21,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,21
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,21,26
3	0	828	12	828	27	9	0,7,8,13,23	4,5,17,25	16,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,16
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,17	16,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,16
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,5,25	16,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,16
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,4,17,25	16,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,16
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,21
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,21
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,21,26
3	0	828	12	828	27	18	0,7,8,13,23	0,5,17,25	16,21,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,16
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,21
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,21
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,21,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,21
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,21,26
3	0	828	12	828	27	18	0,7,8,13,23	4,5,17,25	16,21,26
3	1	828	12	828	7	12	4,5,6,10,20	3,8,11,19	6,18,23
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,16
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,12,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	0,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	12,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,17	16,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,16
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,12,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	0,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	12,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,5,25	16,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,16
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,12,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	0,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	12,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,4,17,25	16,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,16
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,21
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,12,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	0,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,21
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,16,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	12,21,26
3	1	828	12	828	27	9	0,7,8,13,23	0,5,17,25	16,21,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,16
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,21
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,12,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,21
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,16,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	0,21,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,21
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,16,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	12,21,26
3	1	828	12	828	27	9	0,7,8,13,23	4,5,17,25	16,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,16
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,12,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	0,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	12,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,17	16,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,16
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,12,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	0,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	12,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,5,25	16,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,16
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,12,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	0,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	12,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,4,17,25	16,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,16
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,21
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,12,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	0,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,21
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,16,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	12,21,26
3	1	828	12	828	27	18	0,7,8,13,23	0,5,17,25	16,21,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,16
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,21
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,12,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,21
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,16,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	0,21,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,21
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,16,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	12,21,26
3	1	828	12	828	27	18	0,7,8,13,23	4,5,17,25	16,21,26
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,8
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	8,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,8
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	8,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,8
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	8,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,8
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,14
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,14
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,14,22
0	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	8,14,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,8
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,14
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,14
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,14,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,14
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,14,22
0	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	8,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,8
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	8,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,8
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	8,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,8
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	8,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,8
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,14
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,14
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,14,22
0	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	8,14,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,8
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,14
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,14
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,14,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,14
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,14,22
0	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	8,14,22
0	0	828	27	828	24	20	6,17,19,21,23	11,15,16,21	4,8,19
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,15
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	15,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,15
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	15,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,15
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	15,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,15
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,22
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,22
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,22,24
0	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	15,22,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,15
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,22
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,22
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,22,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,22
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,22,24
0	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	15,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,15
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	15,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,15
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	15,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,15
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	15,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,15
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,22
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,22
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,22,24
0	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	15,22,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,15
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,22
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,22
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,22,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,22
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,22,24
0	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	15,22,24
0	1	828	27	828	24	9	4,6,13,17,19	8,11,21,26	8,19,23
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,8
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	8,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,8
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	8,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,8
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	8,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,8
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,14
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,14
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,14,22
1	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	8,14,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,8
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,14
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,14
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,14,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,14
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,14,22
1	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	8,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,8
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	8,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,8
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	8,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,8
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	8,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,8
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,14
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,14
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,14,22
1	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	8,14,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,8
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,14
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,14
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,14,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,14
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,14,22
1	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	8,14,22
1	0	828	27	828	24	20	6,17,19,21,23	11,15,16,21	4,8,19
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,15
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	15,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,15
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	15,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,15
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	15,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,15
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,22
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,22
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,22,24
1	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	15,22,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,15
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,22
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,22
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,22,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,22
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,22,24
1	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	15,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,15
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	15,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,15
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	15,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,15
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	15,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,15
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,22
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,22
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,22,24
1	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	15,22,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,15
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,22
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,22
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,22,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,22
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,22,24
1	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	15,22,24
1	1	828	27	828	24	9	4,6,13,17,19	8,11,21,26	8,19,23
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,8
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	8,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,8
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	8,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,8
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	8,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,8
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,14
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,14
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,14,22
2	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	8,14,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,8
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,14
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,14
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,14,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,14
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,14,22
2	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	8,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,8
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	8,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,8
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	8,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,8
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	8,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,8
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,14
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,14
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,14,22
2	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	8,14,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,8
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,14
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,14
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,14,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,14
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,14,22
2	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	8,14,22
2	0	828	27	828	24	20	6,17,19,21,23	11,15,16,21	4,8,19
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,15
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	15,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,15
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	15,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,15
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	15,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,15
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,22
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,22
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,22,24
2	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	15,22,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,15
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,22
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,22
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,22,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,22
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,22,24
2	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	15,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,15
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	15,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,15
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	15,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,15
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	15,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,15
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,22
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,22
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,22,24
2	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	15,22,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,15
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,22
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,22
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,22,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,22
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,22,24
2	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	15,22,24
2	1	828	27	828	24	9	4,6,13,17,19	8,11,21,26	8,19,23
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,8
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,7,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	0,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	7,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,21	8,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,8
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,7,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	0,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	7,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,17,25	8,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,8
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,7,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	0,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	7,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,12,21,25	8,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,8
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,14
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,7,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	0,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,14
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,8,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	7,14,22
3	0	828	27	828	12	1	0,13,15,23,24	0,17,21,25	8,14,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,8
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,14
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,7,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,14
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,8,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	0,14,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,14
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,8,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	7,14,22
3	0	828	27	828	12	1	0,13,15,23,24	12,17,21,25	8,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,8
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,7,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	0,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	7,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,21	8,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,8
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,7,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	0,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	7,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,17,25	8,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,8
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,7,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	0,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	7,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,12,21,25	8,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,8
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,14
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,7,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	0,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,14
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,8,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	7,14,22
3	0	828	27	828	12	2	0,13,15,23,24	0,17,21,25	8,14,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,8
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,14
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,7,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,14
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,8,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	0,14,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,14
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,8,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	7,14,22
3	0	828	27	828	12	2	0,13,15,23,24	12,17,21,25	8,14,22
3	0	828	27	828	24	20	6,17,19,21,23	11,15,16,21	4,8,19
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,15
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,14,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	0,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	14,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,17	15,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,15
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,14,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	0,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	14,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,5,25	15,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,15
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,14,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	0,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	14,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,4,17,25	15,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,15
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,22
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,14,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	0,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,22
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,15,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	14,22,24
3	1	828	27	828	12	9	0,7,8,13,23	0,5,17,25	15,22,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,15
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,22
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,14,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,22
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,15,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	0,22,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,22
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,15,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	14,22,24
3	1	828	27	828	12	9	0,7,8,13,23	4,5,17,25	15,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,15
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,14,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	0,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	14,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,17	15,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,15
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,14,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	0,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	14,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,5,25	15,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,15
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,14,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	0,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	14,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,4,17,25	15,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,15
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,22
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,14,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	0,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,22
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,15,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	14,22,24
3	1	828	27	828	12	18	0,7,8,13,23	0,5,17,25	15,22,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,15
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,22
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,14,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,22
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,15,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	0,22,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,22
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,15,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	14,22,24
3	1	828	27	828	12	18	0,7,8,13,23	4,5,17,25	15,22,24
3	1	828	27	828	24	9	4,6,13,17,19	8,11,21,26	8,19,23
Cap configurations: 1620

8,2,8;4,1,2;5,3,8: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;2,2,3;8,5,3
Excluded point counts: 1,1,1
0	0	828	12	828	27	1,2	0,3,12,17,25	0,15,24	0,14,22
0	0	828	12	828	27	1,2	0,3,17,21,25	0,15,24	0,14,22
0	0	828	12	828	27	1,2	0,6,12,17,21	0,15,24	0,14,22
0	0	828	12	828	27	1,2	0,6,12,21,25	0,15,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	8,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,8
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,14
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,14
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,14,22
0	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	8,14,22
0	1	828	12	828	27	1,2	0,3,12,17,25	0,15,24	0,14,22
0	1	828	12	828	27	1,2	0,3,17,21,25	0,15,24	0,14,22
0	1	828	12	828	27	1,2	0,6,12,17,21	0,15,24	0,14,22
0	1	828	12	828	27	1,2	0,6,12,21,25	0,15,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	8,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,8
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,14
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,14
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,14,22
0	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	8,14,22
1	0	828	12	828	27	9,18	0,3,7,8,13	0,4,5	0,16,26
1	0	828	12	828	27	9,18	0,3,7,8,23	0,4,5	0,16,26
1	0	828	12	828	27	9,18	0,6,7,13,23	0,4,5	0,16,26
1	0	828	12	828	27	9,18	0,6,8,13,23	0,4,5	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	16,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,16
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,21
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,21
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,21,26
1	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	16,21,26
1	1	828	12	828	27	9,18	0,3,7,8,13	0,4,5	0,16,26
1	1	828	12	828	27	9,18	0,3,7,8,23	0,4,5	0,16,26
1	1	828	12	828	27	9,18	0,6,7,13,23	0,4,5	0,16,26
1	1	828	12	828	27	9,18	0,6,8,13,23	0,4,5	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	16,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,16
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,21
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,21
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,21,26
1	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	16,21,26
2	0	828	12	828	27	1,2	0,3,12,17,25	0,15,24	0,14,22
2	0	828	12	828	27	1,2	0,3,17,21,25	0,15,24	0,14,22
2	0	828	12	828	27	1,2	0,6,12,17,21	0,15,24	0,14,22
2	0	828	12	828	27	1,2	0,6,12,21,25	0,15,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,15	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,23	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,13,24	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,23	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,15,24	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	0,23,24	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,23	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,15,24	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	13,23,24	8,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,8
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,14
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,14
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,14,22
2	0	828	12	828	27	1,2	0,12,17,21,25	15,23,24	8,14,22
2	1	828	12	828	27	1,2	0,3,12,17,25	0,15,24	0,14,22
2	1	828	12	828	27	1,2	0,3,17,21,25	0,15,24	0,14,22
2	1	828	12	828	27	1,2	0,6,12,17,21	0,15,24	0,14,22
2	1	828	12	828	27	1,2	0,6,12,21,25	0,15,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,15	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,23	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,13,24	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,23	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,15,24	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	0,23,24	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,23	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,15,24	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	13,23,24	8,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,8
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,14
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,7,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	0,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,14
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,8,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	7,14,22
2	1	828	12	828	27	1,2	0,12,17,21,25	15,23,24	8,14,22
3	0	828	12	828	27	9,18	0,3,7,8,13	0,4,5	0,16,26
3	0	828	12	828	27	9,18	0,3,7,8,23	0,4,5	0,16,26
3	0	828	12	828	27	9,18	0,6,7,13,23	0,4,5	0,16,26
3	0	828	12	828	27	9,18	0,6,8,13,23	0,4,5	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,5	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,17	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,4,25	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,17	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,5,25	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	0,17,25	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,17	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,5,25	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	4,17,25	16,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,16
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,21
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,21
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,21,26
3	0	828	12	828	27	9,18	0,7,8,13,23	5,17,25	16,21,26
3	1	828	12	828	27	9,18	0,3,7,8,13	0,4,5	0,16,26
3	1	828	12	828	27	9,18	0,3,7,8,23	0,4,5	0,16,26
3	1	828	12	828	27	9,18	0,6,7,13,23	0,4,5	0,16,26
3	1	828	12	828	27	9,18	0,6,8,13,23	0,4,5	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,5	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,17	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,4,25	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,17	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,5,25	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	0,17,25	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,17	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,5,25	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	4,17,25	16,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,16
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,21
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,12,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	0,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,21
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,16,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	12,21,26
3	1	828	12	828	27	9,18	0,7,8,13,23	5,17,25	16,21,26
0	0	828	27	828	12	1,2	0,3,13,15,24	0,12,21	0,7,8
0	0	828	27	828	12	1,2	0,3,15,23,24	0,12,21	0,7,8
0	0	828	27	828	12	1,2	0,6,13,15,23	0,12,21	0,14,22
0	0	828	27	828	12	1,2	0,6,13,23,24	0,12,21	0,14,22
0	0	828	27	828	12	1,2	0,13,15,16,24	17,21,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	8,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,8
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,14
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,14
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,14,22
0	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	8,14,22
0	0	828	27	828	12	1,2	0,15,23,24,26	12,17,25	8,14,22
0	0	828	27	828	12	1,2	13,15,16,23,24	17,21,25	7,14,22
0	0	828	27	828	12	1,2	13,15,23,24,26	12,17,25	8,14,22
0	1	828	27	828	12	9,18	0,3,7,8,13	0,4,5	0,15,24
0	1	828	27	828	12	9,18	0,3,7,8,23	0,4,5	0,15,24
0	1	828	27	828	12	9,18	0,6,7,13,23	0,4,5	0,14,22
0	1	828	27	828	12	9,18	0,6,8,13,23	0,4,5	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,16	5,17,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,15
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,22
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,22
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,22,24
0	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	15,22,24
0	1	828	27	828	12	9,18	0,7,8,23,26	4,17,25	14,22,24
0	1	828	27	828	12	9,18	7,8,13,16,23	5,17,25	14,15,22
0	1	828	27	828	12	9,18	7,8,13,23,26	4,17,25	14,22,24
1	0	828	27	828	12	1,2	0,3,13,15,24	0,12,21	0,7,8
1	0	828	27	828	12	1,2	0,3,15,23,24	0,12,21	0,7,8
1	0	828	27	828	12	1,2	0,6,13,15,23	0,12,21	0,14,22
1	0	828	27	828	12	1,2	0,6,13,23,24	0,12,21	0,14,22
1	0	828	27	828	12	1,2	0,13,15,16,24	17,21,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	8,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,8
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,14
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,14
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,14,22
1	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	8,14,22
1	0	828	27	828	12	1,2	0,15,23,24,26	12,17,25	8,14,22
1	0	828	27	828	12	1,2	13,15,16,23,24	17,21,25	7,14,22
1	0	828	27	828	12	1,2	13,15,23,24,26	12,17,25	8,14,22
1	1	828	27	828	12	9,18	0,3,7,8,13	0,4,5	0,15,24
1	1	828	27	828	12	9,18	0,3,7,8,23	0,4,5	0,15,24
1	1	828	27	828	12	9,18	0,6,7,13,23	0,4,5	0,14,22
1	1	828	27	828	12	9,18	0,6,8,13,23	0,4,5	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,16	5,17,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,15
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,22
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,22
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,22,24
1	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	15,22,24
1	1	828	27	828	12	9,18	0,7,8,23,26	4,17,25	14,22,24
1	1	828	27	828	12	9,18	7,8,13,16,23	5,17,25	14,15,22
1	1	828	27	828	12	9,18	7,8,13,23,26	4,17,25	14,22,24
2	0	828	27	828	12	1,2	0,3,13,15,24	0,12,21	0,7,8
2	0	828	27	828	12	1,2	0,3,15,23,24	0,12,21	0,7,8
2	0	828	27	828	12	1,2	0,6,13,15,23	0,12,21	0,14,22
2	0	828	27	828	12	1,2	0,6,13,23,24	0,12,21	0,14,22
2	0	828	27	828	12	1,2	0,13,15,16,24	17,21,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	8,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,8
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,14
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,14
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,14,22
2	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	8,14,22
2	0	828	27	828	12	1,2	0,15,23,24,26	12,17,25	8,14,22
2	0	828	27	828	12	1,2	13,15,16,23,24	17,21,25	7,14,22
2	0	828	27	828	12	1,2	13,15,23,24,26	12,17,25	8,14,22
2	1	828	27	828	12	9,18	0,3,7,8,13	0,4,5	0,15,24
2	1	828	27	828	12	9,18	0,3,7,8,23	0,4,5	0,15,24
2	1	828	27	828	12	9,18	0,6,7,13,23	0,4,5	0,14,22
2	1	828	27	828	12	9,18	0,6,8,13,23	0,4,5	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,16	5,17,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,15
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,22
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,22
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,22,24
2	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	15,22,24
2	1	828	27	828	12	9,18	0,7,8,23,26	4,17,25	14,22,24
2	1	828	27	828	12	9,18	7,8,13,16,23	5,17,25	14,15,22
2	1	828	27	828	12	9,18	7,8,13,23,26	4,17,25	14,22,24
3	0	828	27	828	12	1,2	0,3,13,15,24	0,12,21	0,7,8
3	0	828	27	828	12	1,2	0,3,15,23,24	0,12,21	0,7,8
3	0	828	27	828	12	1,2	0,6,13,15,23	0,12,21	0,14,22
3	0	828	27	828	12	1,2	0,6,13,23,24	0,12,21	0,14,22
3	0	828	27	828	12	1,2	0,13,15,16,24	17,21,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,17	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,21	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,12,25	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,21	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,17,25	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	0,21,25	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,21	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,17,25	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	12,21,25	8,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,8
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,14
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,7,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	0,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,14
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,8,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	7,14,22
3	0	828	27	828	12	1,2	0,13,15,23,24	17,21,25	8,14,22
3	0	828	27	828	12	1,2	0,15,23,24,26	12,17,25	8,14,22
3	0	828	27	828	12	1,2	13,15,16,23,24	17,21,25	7,14,22
3	0	828	27	828	12	1,2	13,15,23,24,26	12,17,25	8,14,22
3	1	828	27	828	12	9,18	0,3,7,8,13	0,4,5	0,15,24
3	1	828	27	828	12	9,18	0,3,7,8,23	0,4,5	0,15,24
3	1	828	27	828	12	9,18	0,6,7,13,23	0,4,5	0,14,22
3	1	828	27	828	12	9,18	0,6,8,13,23	0,4,5	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,16	5,17,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,5	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,17	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,4,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,17	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,5,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	0,17,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,17	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,5,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	4,17,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,15
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,22
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,14,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	0,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,22
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,15,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	14,22,24
3	1	828	27	828	12	9,18	0,7,8,13,23	5,17,25	15,22,24
3	1	828	27	828	12	9,18	0,7,8,23,26	4,17,25	14,22,24
3	1	828	27	828	12	9,18	7,8,13,16,23	5,17,25	14,15,22
3	1	828	27	828	12	9,18	7,8,13,23,26	4,17,25	14,22,24
Cap configurations: 1696

8,2,8;4,4,8;6,1,0: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

8,2,8;4,4,8;6,0,1: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

8,2,8;2,0,5;8,4,4: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;4,4,8;5,1,1
Excluded point counts: 5,18,18;6,17,18
1	0	828	12	845	169	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	169	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	169	0,5,16,26	6	1,2,4,5,9,15,18,24	1
1	0	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	170	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	170	0,4,16,26	6	1,2,4,5,9,15,18,24	1
1	0	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	1
1	0	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	171	0,4,16,26	6	1,2,4,5,9,15,18,24	2
1	0	828	12	845	171	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	172	0,5,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	172	0,5,16,26	6	1,2,4,5,9,15,18,24	2
1	0	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	1
1	0	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16	6	1,2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,26	6	1,2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	169	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	169	0,5,16,26	6	1,2,4,5,9,15,18,24	1
1	1	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	170	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	170	0,4,16,26	6	1,2,4,5,9,15,18,24	1
1	1	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	1
1	1	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	171	0,4,16,26	6	1,2,4,5,9,15,18,24	2
1	1	828	12	845	171	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	172	0,5,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	172	0,5,16,26	6	1,2,4,5,9,15,18,24	2
1	1	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	1
1	1	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16	6	1,2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,26	6	1,2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	169	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	169	0,5,16,26	6	1,2,4,5,9,15,18,24	1
3	0	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	170	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	170	0,4,16,26	6	1,2,4,5,9,15,18,24	1
3	0	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	1
3	0	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	171	0,4,16,26	6	1,2,4,5,9,15,18,24	2
3	0	828	12	845	171	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	172	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	172	0,5,16,26	6	1,2,4,5,9,15,18,24	2
3	0	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	1
3	0	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16	6	1,2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,26	6	1,2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	169	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	169	0,5,16,26	6	1,2,4,5,9,15,18,24	1
3	1	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	169	4,5,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	170	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	170	0,4,16,26	6	1,2,4,5,9,15,18,24	1
3	1	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	170	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	1
3	1	828	12	845	170	4,5,16,26	6	1,2,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	171	0,4,16,26	6	1,2,4,5,9,15,18,24	2
3	1	828	12	845	171	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	171	4,5,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	172	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	172	0,5,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	172	0,5,16,26	6	1,2,4,5,9,15,18,24	2
3	1	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	1
3	1	828	12	845	172	4,5,16,26	6	1,2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16	6	1,2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,26	6	1,2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,16,26	3	1,2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,5,16,26	3	1,2,4,5,9,15,18,24	2
0	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,14,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,8,14,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,14,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,14,22	20	7,8,13,14,15,22,23,24	2
0	0	828	27	845	173	0,8,14,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	173	0,8,14,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	1
0	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	2
0	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	1
0	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,14,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,8,14,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,14,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,14,22	20	7,8,13,14,15,22,23,24	2
1	0	828	27	845	173	0,8,14,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	173	0,8,14,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	1
1	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	2
1	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	1
1	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,14,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,8,14,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,14,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,14,22	20	7,8,13,14,15,22,23,24	2
2	0	828	27	845	173	0,8,14,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	173	0,8,14,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	1
2	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	2
2	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	1
2	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,14,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,14,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	170	7,8,14,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,8,14,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,8,14,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	172	7,8,14,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,14,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,14,22	20	7,8,13,14,15,22,23,24	2
3	0	828	27	845	173	0,8,14,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	173	0,8,14,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	1
3	0	828	27	845	173	7,8,14,22	10	7,8,13,14,15,22,23,24	2
3	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	1
3	0	828	27	845	173	7,8,14,22	20	7,8,13,14,15,22,23,24	2
Cap configurations: 288

8,2,8;4,4,8;5,0,2: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;2,1,4;8,4,4
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	828	27	1	0,12,17,21	0,13,15,23	0,7,8,22
0	0	828	12	828	27	1	0,12,17,21	0,13,23,24	0,7,14,22
0	0	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,8,22
0	0	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,14,22
0	0	828	12	828	27	1	0,12,17,21	0,15,23,24	7,8,14,22
0	0	828	12	828	27	1	0,12,17,21	13,15,23,24	0,7,8,22
0	0	828	12	828	27	1	0,12,17,25	0,13,15,24	0,7,14,22
0	0	828	12	828	27	1	0,12,17,25	0,13,23,24	0,7,14,22
0	0	828	12	828	27	1	0,12,17,25	0,13,23,24	0,8,14,22
0	0	828	12	828	27	1	0,12,17,25	0,15,23,24	0,7,14,22
0	0	828	12	828	27	1	0,12,17,25	0,15,23,24	7,8,14,22
0	0	828	12	828	27	1	0,12,17,25	13,15,23,24	0,7,8,14
0	0	828	12	828	27	1	0,12,21,25	0,13,15,24	0,7,14,22
0	0	828	12	828	27	1	0,12,21,25	0,13,15,24	7,8,14,22
0	0	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,8,22
0	0	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,14,22
0	0	828	12	828	27	1	0,12,21,25	0,15,23,24	0,8,14,22
0	0	828	12	828	27	1	0,12,21,25	13,15,23,24	0,7,8,22
0	0	828	12	828	27	1	0,17,21,25	0,13,15,23	0,7,8,14
0	0	828	12	828	27	1	0,17,21,25	0,13,15,24	7,8,14,22
0	0	828	12	828	27	1	0,17,21,25	0,13,23,24	0,7,8,14
0	0	828	12	828	27	1	0,17,21,25	0,15,23,24	0,7,8,22
0	0	828	12	828	27	1	0,17,21,25	0,15,23,24	0,8,14,22
0	0	828	12	828	27	1	12,17,21,25	0,13,15,23	0,7,14,22
0	0	828	12	828	27	1	12,17,21,25	0,13,15,24	0,7,8,22
0	0	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,14
0	0	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,22
0	0	828	12	828	27	1	12,17,21,25	13,15,23,24	0,8,14,22
0	0	828	12	828	27	2	0,12,17,21	0,13,15,23	0,7,8,14
0	0	828	12	828	27	2	0,12,17,21	0,13,15,23	0,8,14,22
0	0	828	12	828	27	2	0,12,17,21	0,13,15,24	0,7,14,22
0	0	828	12	828	27	2	0,12,17,21	0,15,23,24	0,8,14,22
0	0	828	12	828	27	2	0,12,17,21	0,15,23,24	7,8,14,22
0	0	828	12	828	27	2	0,12,17,21	13,15,23,24	0,7,8,14
0	0	828	12	828	27	2	0,12,17,25	0,13,15,23	0,7,8,22
0	0	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,8,14
0	0	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,14,22
0	0	828	12	828	27	2	0,12,17,25	0,13,23,24	0,7,8,22
0	0	828	12	828	27	2	0,12,17,25	0,15,23,24	7,8,14,22
0	0	828	12	828	27	2	0,12,21,25	0,13,15,23	0,8,14,22
0	0	828	12	828	27	2	0,12,21,25	0,13,15,24	0,7,8,14
0	0	828	12	828	27	2	0,12,21,25	0,13,15,24	0,8,14,22
0	0	828	12	828	27	2	0,12,21,25	0,13,15,24	7,8,14,22
0	0	828	12	828	27	2	0,12,21,25	0,13,23,24	0,7,8,14
0	0	828	12	828	27	2	0,12,21,25	13,15,23,24	0,7,8,14
0	0	828	12	828	27	2	0,17,21,25	0,13,15,23	0,7,14,22
0	0	828	12	828	27	2	0,17,21,25	0,13,15,23	0,8,14,22
0	0	828	12	828	27	2	0,17,21,25	0,13,15,24	0,8,14,22
0	0	828	12	828	27	2	0,17,21,25	0,13,15,24	7,8,14,22
0	0	828	12	828	27	2	0,17,21,25	0,15,23,24	0,8,14,22
0	0	828	12	828	27	2	0,17,21,25	13,15,23,24	0,7,8,22
0	0	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,14
0	0	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,22
0	0	828	12	828	27	2	12,17,21,25	0,13,23,24	0,8,14,22
0	0	828	12	828	27	2	12,17,21,25	0,15,23,24	0,7,8,14
0	0	828	12	828	27	2	12,17,21,25	13,15,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,21	0,13,15,23	0,7,8,22
0	1	828	12	828	27	1	0,12,17,21	0,13,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,8,22
0	1	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,21	0,15,23,24	7,8,14,22
0	1	828	12	828	27	1	0,12,17,21	13,15,23,24	0,7,8,22
0	1	828	12	828	27	1	0,12,17,25	0,13,15,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,25	0,13,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,25	0,13,23,24	0,8,14,22
0	1	828	12	828	27	1	0,12,17,25	0,15,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,17,25	0,15,23,24	7,8,14,22
0	1	828	12	828	27	1	0,12,17,25	13,15,23,24	0,7,8,14
0	1	828	12	828	27	1	0,12,21,25	0,13,15,24	0,7,14,22
0	1	828	12	828	27	1	0,12,21,25	0,13,15,24	7,8,14,22
0	1	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,8,22
0	1	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,14,22
0	1	828	12	828	27	1	0,12,21,25	0,15,23,24	0,8,14,22
0	1	828	12	828	27	1	0,12,21,25	13,15,23,24	0,7,8,22
0	1	828	12	828	27	1	0,17,21,25	0,13,15,23	0,7,8,14
0	1	828	12	828	27	1	0,17,21,25	0,13,15,24	7,8,14,22
0	1	828	12	828	27	1	0,17,21,25	0,13,23,24	0,7,8,14
0	1	828	12	828	27	1	0,17,21,25	0,15,23,24	0,7,8,22
0	1	828	12	828	27	1	0,17,21,25	0,15,23,24	0,8,14,22
0	1	828	12	828	27	1	12,17,21,25	0,13,15,23	0,7,14,22
0	1	828	12	828	27	1	12,17,21,25	0,13,15,24	0,7,8,22
0	1	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,14
0	1	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,22
0	1	828	12	828	27	1	12,17,21,25	13,15,23,24	0,8,14,22
0	1	828	12	828	27	2	0,12,17,21	0,13,15,23	0,7,8,14
0	1	828	12	828	27	2	0,12,17,21	0,13,15,23	0,8,14,22
0	1	828	12	828	27	2	0,12,17,21	0,13,15,24	0,7,14,22
0	1	828	12	828	27	2	0,12,17,21	0,15,23,24	0,8,14,22
0	1	828	12	828	27	2	0,12,17,21	0,15,23,24	7,8,14,22
0	1	828	12	828	27	2	0,12,17,21	13,15,23,24	0,7,8,14
0	1	828	12	828	27	2	0,12,17,25	0,13,15,23	0,7,8,22
0	1	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,8,14
0	1	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,14,22
0	1	828	12	828	27	2	0,12,17,25	0,13,23,24	0,7,8,22
0	1	828	12	828	27	2	0,12,17,25	0,15,23,24	7,8,14,22
0	1	828	12	828	27	2	0,12,21,25	0,13,15,23	0,8,14,22
0	1	828	12	828	27	2	0,12,21,25	0,13,15,24	0,7,8,14
0	1	828	12	828	27	2	0,12,21,25	0,13,15,24	0,8,14,22
0	1	828	12	828	27	2	0,12,21,25	0,13,15,24	7,8,14,22
0	1	828	12	828	27	2	0,12,21,25	0,13,23,24	0,7,8,14
0	1	828	12	828	27	2	0,12,21,25	13,15,23,24	0,7,8,14
0	1	828	12	828	27	2	0,17,21,25	0,13,15,23	0,7,14,22
0	1	828	12	828	27	2	0,17,21,25	0,13,15,23	0,8,14,22
0	1	828	12	828	27	2	0,17,21,25	0,13,15,24	0,8,14,22
0	1	828	12	828	27	2	0,17,21,25	0,13,15,24	7,8,14,22
0	1	828	12	828	27	2	0,17,21,25	0,15,23,24	0,8,14,22
0	1	828	12	828	27	2	0,17,21,25	13,15,23,24	0,7,8,22
0	1	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,14
0	1	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,22
0	1	828	12	828	27	2	12,17,21,25	0,13,23,24	0,8,14,22
0	1	828	12	828	27	2	12,17,21,25	0,15,23,24	0,7,8,14
0	1	828	12	828	27	2	12,17,21,25	13,15,23,24	0,7,14,22
1	0	828	12	828	27	9	0,7,8,13	0,4,5,17	0,12,16,26
1	0	828	12	828	27	9	0,7,8,13	0,4,5,17	12,16,21,26
1	0	828	12	828	27	9	0,7,8,13	0,4,5,25	0,16,21,26
1	0	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,21
1	0	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,26
1	0	828	12	828	27	9	0,7,8,13	4,5,17,25	0,12,16,21
1	0	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,21
1	0	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,26
1	0	828	12	828	27	9	0,7,8,23	0,4,5,25	12,16,21,26
1	0	828	12	828	27	9	0,7,8,23	0,4,17,25	0,12,16,26
1	0	828	12	828	27	9	0,7,8,23	0,5,17,25	0,12,16,21
1	0	828	12	828	27	9	0,7,8,23	4,5,17,25	0,12,16,21
1	0	828	12	828	27	9	0,7,13,23	0,4,5,17	12,16,21,26
1	0	828	12	828	27	9	0,7,13,23	0,4,5,25	0,12,16,21
1	0	828	12	828	27	9	0,7,13,23	0,4,5,25	0,16,21,26
1	0	828	12	828	27	9	0,7,13,23	0,4,17,25	0,12,21,26
1	0	828	12	828	27	9	0,7,13,23	0,5,17,25	0,12,21,26
1	0	828	12	828	27	9	0,8,13,23	0,4,5,17	0,12,16,26
1	0	828	12	828	27	9	0,8,13,23	0,4,5,25	0,12,16,26
1	0	828	12	828	27	9	0,8,13,23	0,4,5,25	12,16,21,26
1	0	828	12	828	27	9	0,8,13,23	0,4,17,25	0,12,16,26
1	0	828	12	828	27	9	0,8,13,23	0,4,17,25	0,16,21,26
1	0	828	12	828	27	9	0,8,13,23	4,5,17,25	0,12,21,26
1	0	828	12	828	27	9	7,8,13,23	0,4,5,17	0,12,16,21
1	0	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,16,21
1	0	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,21,26
1	0	828	12	828	27	9	7,8,13,23	0,5,17,25	0,12,16,26
1	0	828	12	828	27	9	7,8,13,23	4,5,17,25	0,16,21,26
1	0	828	12	828	27	18	0,7,8,13	0,4,5,17	0,12,21,26
1	0	828	12	828	27	18	0,7,8,13	0,4,5,17	0,16,21,26
1	0	828	12	828	27	18	0,7,8,13	0,4,5,17	12,16,21,26
1	0	828	12	828	27	18	0,7,8,13	0,4,17,25	0,12,21,26
1	0	828	12	828	27	18	0,7,8,13	0,5,17,25	0,16,21,26
1	0	828	12	828	27	18	0,7,8,13	4,5,17,25	0,12,21,26
1	0	828	12	828	27	18	0,7,8,23	0,4,5,17	0,12,16,26
1	0	828	12	828	27	18	0,7,8,23	0,4,5,25	0,16,21,26
1	0	828	12	828	27	18	0,7,8,23	0,4,5,25	12,16,21,26
1	0	828	12	828	27	18	0,7,8,23	0,5,17,25	0,12,21,26
1	0	828	12	828	27	18	0,7,8,23	0,5,17,25	0,16,21,26
1	0	828	12	828	27	18	0,7,8,23	4,5,17,25	0,12,21,26
1	0	828	12	828	27	18	0,7,13,23	0,4,5,17	0,16,21,26
1	0	828	12	828	27	18	0,7,13,23	0,4,5,17	12,16,21,26
1	0	828	12	828	27	18	0,7,13,23	0,4,5,25	0,16,21,26
1	0	828	12	828	27	18	0,7,13,23	0,5,17,25	0,12,16,26
1	0	828	12	828	27	18	0,7,13,23	0,5,17,25	0,16,21,26
1	0	828	12	828	27	18	0,7,13,23	4,5,17,25	0,12,16,21
1	0	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,16,26
1	0	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,21,26
1	0	828	12	828	27	18	0,8,13,23	0,4,5,25	12,16,21,26
1	0	828	12	828	27	18	0,8,13,23	0,4,17,25	0,12,16,21
1	0	828	12	828	27	18	0,8,13,23	0,5,17,25	0,12,16,21
1	0	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,16,21
1	0	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,21,26
1	0	828	12	828	27	18	7,8,13,23	0,4,5,25	0,12,21,26
1	0	828	12	828	27	18	7,8,13,23	0,4,17,25	0,16,21,26
1	0	828	12	828	27	18	7,8,13,23	4,5,17,25	0,12,16,26
1	1	828	12	828	27	9	0,7,8,13	0,4,5,17	0,12,16,26
1	1	828	12	828	27	9	0,7,8,13	0,4,5,17	12,16,21,26
1	1	828	12	828	27	9	0,7,8,13	0,4,5,25	0,16,21,26
1	1	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,21
1	1	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,26
1	1	828	12	828	27	9	0,7,8,13	4,5,17,25	0,12,16,21
1	1	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,21
1	1	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,26
1	1	828	12	828	27	9	0,7,8,23	0,4,5,25	12,16,21,26
1	1	828	12	828	27	9	0,7,8,23	0,4,17,25	0,12,16,26
1	1	828	12	828	27	9	0,7,8,23	0,5,17,25	0,12,16,21
1	1	828	12	828	27	9	0,7,8,23	4,5,17,25	0,12,16,21
1	1	828	12	828	27	9	0,7,13,23	0,4,5,17	12,16,21,26
1	1	828	12	828	27	9	0,7,13,23	0,4,5,25	0,12,16,21
1	1	828	12	828	27	9	0,7,13,23	0,4,5,25	0,16,21,26
1	1	828	12	828	27	9	0,7,13,23	0,4,17,25	0,12,21,26
1	1	828	12	828	27	9	0,7,13,23	0,5,17,25	0,12,21,26
1	1	828	12	828	27	9	0,8,13,23	0,4,5,17	0,12,16,26
1	1	828	12	828	27	9	0,8,13,23	0,4,5,25	0,12,16,26
1	1	828	12	828	27	9	0,8,13,23	0,4,5,25	12,16,21,26
1	1	828	12	828	27	9	0,8,13,23	0,4,17,25	0,12,16,26
1	1	828	12	828	27	9	0,8,13,23	0,4,17,25	0,16,21,26
1	1	828	12	828	27	9	0,8,13,23	4,5,17,25	0,12,21,26
1	1	828	12	828	27	9	7,8,13,23	0,4,5,17	0,12,16,21
1	1	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,16,21
1	1	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,21,26
1	1	828	12	828	27	9	7,8,13,23	0,5,17,25	0,12,16,26
1	1	828	12	828	27	9	7,8,13,23	4,5,17,25	0,16,21,26
1	1	828	12	828	27	18	0,7,8,13	0,4,5,17	0,12,21,26
1	1	828	12	828	27	18	0,7,8,13	0,4,5,17	0,16,21,26
1	1	828	12	828	27	18	0,7,8,13	0,4,5,17	12,16,21,26
1	1	828	12	828	27	18	0,7,8,13	0,4,17,25	0,12,21,26
1	1	828	12	828	27	18	0,7,8,13	0,5,17,25	0,16,21,26
1	1	828	12	828	27	18	0,7,8,13	4,5,17,25	0,12,21,26
1	1	828	12	828	27	18	0,7,8,23	0,4,5,17	0,12,16,26
1	1	828	12	828	27	18	0,7,8,23	0,4,5,25	0,16,21,26
1	1	828	12	828	27	18	0,7,8,23	0,4,5,25	12,16,21,26
1	1	828	12	828	27	18	0,7,8,23	0,5,17,25	0,12,21,26
1	1	828	12	828	27	18	0,7,8,23	0,5,17,25	0,16,21,26
1	1	828	12	828	27	18	0,7,8,23	4,5,17,25	0,12,21,26
1	1	828	12	828	27	18	0,7,13,23	0,4,5,17	0,16,21,26
1	1	828	12	828	27	18	0,7,13,23	0,4,5,17	12,16,21,26
1	1	828	12	828	27	18	0,7,13,23	0,4,5,25	0,16,21,26
1	1	828	12	828	27	18	0,7,13,23	0,5,17,25	0,12,16,26
1	1	828	12	828	27	18	0,7,13,23	0,5,17,25	0,16,21,26
1	1	828	12	828	27	18	0,7,13,23	4,5,17,25	0,12,16,21
1	1	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,16,26
1	1	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,21,26
1	1	828	12	828	27	18	0,8,13,23	0,4,5,25	12,16,21,26
1	1	828	12	828	27	18	0,8,13,23	0,4,17,25	0,12,16,21
1	1	828	12	828	27	18	0,8,13,23	0,5,17,25	0,12,16,21
1	1	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,16,21
1	1	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,21,26
1	1	828	12	828	27	18	7,8,13,23	0,4,5,25	0,12,21,26
1	1	828	12	828	27	18	7,8,13,23	0,4,17,25	0,16,21,26
1	1	828	12	828	27	18	7,8,13,23	4,5,17,25	0,12,16,26
2	0	828	12	828	27	1	0,12,17,21	0,13,15,23	0,7,8,22
2	0	828	12	828	27	1	0,12,17,21	0,13,23,24	0,7,14,22
2	0	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,8,22
2	0	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,14,22
2	0	828	12	828	27	1	0,12,17,21	0,15,23,24	7,8,14,22
2	0	828	12	828	27	1	0,12,17,21	13,15,23,24	0,7,8,22
2	0	828	12	828	27	1	0,12,17,25	0,13,15,24	0,7,14,22
2	0	828	12	828	27	1	0,12,17,25	0,13,23,24	0,7,14,22
2	0	828	12	828	27	1	0,12,17,25	0,13,23,24	0,8,14,22
2	0	828	12	828	27	1	0,12,17,25	0,15,23,24	0,7,14,22
2	0	828	12	828	27	1	0,12,17,25	0,15,23,24	7,8,14,22
2	0	828	12	828	27	1	0,12,17,25	13,15,23,24	0,7,8,14
2	0	828	12	828	27	1	0,12,21,25	0,13,15,24	0,7,14,22
2	0	828	12	828	27	1	0,12,21,25	0,13,15,24	7,8,14,22
2	0	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,8,22
2	0	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,14,22
2	0	828	12	828	27	1	0,12,21,25	0,15,23,24	0,8,14,22
2	0	828	12	828	27	1	0,12,21,25	13,15,23,24	0,7,8,22
2	0	828	12	828	27	1	0,17,21,25	0,13,15,23	0,7,8,14
2	0	828	12	828	27	1	0,17,21,25	0,13,15,24	7,8,14,22
2	0	828	12	828	27	1	0,17,21,25	0,13,23,24	0,7,8,14
2	0	828	12	828	27	1	0,17,21,25	0,15,23,24	0,7,8,22
2	0	828	12	828	27	1	0,17,21,25	0,15,23,24	0,8,14,22
2	0	828	12	828	27	1	12,17,21,25	0,13,15,23	0,7,14,22
2	0	828	12	828	27	1	12,17,21,25	0,13,15,24	0,7,8,22
2	0	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,14
2	0	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,22
2	0	828	12	828	27	1	12,17,21,25	13,15,23,24	0,8,14,22
2	0	828	12	828	27	2	0,12,17,21	0,13,15,23	0,7,8,14
2	0	828	12	828	27	2	0,12,17,21	0,13,15,23	0,8,14,22
2	0	828	12	828	27	2	0,12,17,21	0,13,15,24	0,7,14,22
2	0	828	12	828	27	2	0,12,17,21	0,15,23,24	0,8,14,22
2	0	828	12	828	27	2	0,12,17,21	0,15,23,24	7,8,14,22
2	0	828	12	828	27	2	0,12,17,21	13,15,23,24	0,7,8,14
2	0	828	12	828	27	2	0,12,17,25	0,13,15,23	0,7,8,22
2	0	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,8,14
2	0	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,14,22
2	0	828	12	828	27	2	0,12,17,25	0,13,23,24	0,7,8,22
2	0	828	12	828	27	2	0,12,17,25	0,15,23,24	7,8,14,22
2	0	828	12	828	27	2	0,12,21,25	0,13,15,23	0,8,14,22
2	0	828	12	828	27	2	0,12,21,25	0,13,15,24	0,7,8,14
2	0	828	12	828	27	2	0,12,21,25	0,13,15,24	0,8,14,22
2	0	828	12	828	27	2	0,12,21,25	0,13,15,24	7,8,14,22
2	0	828	12	828	27	2	0,12,21,25	0,13,23,24	0,7,8,14
2	0	828	12	828	27	2	0,12,21,25	13,15,23,24	0,7,8,14
2	0	828	12	828	27	2	0,17,21,25	0,13,15,23	0,7,14,22
2	0	828	12	828	27	2	0,17,21,25	0,13,15,23	0,8,14,22
2	0	828	12	828	27	2	0,17,21,25	0,13,15,24	0,8,14,22
2	0	828	12	828	27	2	0,17,21,25	0,13,15,24	7,8,14,22
2	0	828	12	828	27	2	0,17,21,25	0,15,23,24	0,8,14,22
2	0	828	12	828	27	2	0,17,21,25	13,15,23,24	0,7,8,22
2	0	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,14
2	0	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,22
2	0	828	12	828	27	2	12,17,21,25	0,13,23,24	0,8,14,22
2	0	828	12	828	27	2	12,17,21,25	0,15,23,24	0,7,8,14
2	0	828	12	828	27	2	12,17,21,25	13,15,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,21	0,13,15,23	0,7,8,22
2	1	828	12	828	27	1	0,12,17,21	0,13,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,8,22
2	1	828	12	828	27	1	0,12,17,21	0,15,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,21	0,15,23,24	7,8,14,22
2	1	828	12	828	27	1	0,12,17,21	13,15,23,24	0,7,8,22
2	1	828	12	828	27	1	0,12,17,25	0,13,15,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,25	0,13,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,25	0,13,23,24	0,8,14,22
2	1	828	12	828	27	1	0,12,17,25	0,15,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,17,25	0,15,23,24	7,8,14,22
2	1	828	12	828	27	1	0,12,17,25	13,15,23,24	0,7,8,14
2	1	828	12	828	27	1	0,12,21,25	0,13,15,24	0,7,14,22
2	1	828	12	828	27	1	0,12,21,25	0,13,15,24	7,8,14,22
2	1	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,8,22
2	1	828	12	828	27	1	0,12,21,25	0,13,23,24	0,7,14,22
2	1	828	12	828	27	1	0,12,21,25	0,15,23,24	0,8,14,22
2	1	828	12	828	27	1	0,12,21,25	13,15,23,24	0,7,8,22
2	1	828	12	828	27	1	0,17,21,25	0,13,15,23	0,7,8,14
2	1	828	12	828	27	1	0,17,21,25	0,13,15,24	7,8,14,22
2	1	828	12	828	27	1	0,17,21,25	0,13,23,24	0,7,8,14
2	1	828	12	828	27	1	0,17,21,25	0,15,23,24	0,7,8,22
2	1	828	12	828	27	1	0,17,21,25	0,15,23,24	0,8,14,22
2	1	828	12	828	27	1	12,17,21,25	0,13,15,23	0,7,14,22
2	1	828	12	828	27	1	12,17,21,25	0,13,15,24	0,7,8,22
2	1	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,14
2	1	828	12	828	27	1	12,17,21,25	0,15,23,24	0,7,8,22
2	1	828	12	828	27	1	12,17,21,25	13,15,23,24	0,8,14,22
2	1	828	12	828	27	2	0,12,17,21	0,13,15,23	0,7,8,14
2	1	828	12	828	27	2	0,12,17,21	0,13,15,23	0,8,14,22
2	1	828	12	828	27	2	0,12,17,21	0,13,15,24	0,7,14,22
2	1	828	12	828	27	2	0,12,17,21	0,15,23,24	0,8,14,22
2	1	828	12	828	27	2	0,12,17,21	0,15,23,24	7,8,14,22
2	1	828	12	828	27	2	0,12,17,21	13,15,23,24	0,7,8,14
2	1	828	12	828	27	2	0,12,17,25	0,13,15,23	0,7,8,22
2	1	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,8,14
2	1	828	12	828	27	2	0,12,17,25	0,13,15,24	0,7,14,22
2	1	828	12	828	27	2	0,12,17,25	0,13,23,24	0,7,8,22
2	1	828	12	828	27	2	0,12,17,25	0,15,23,24	7,8,14,22
2	1	828	12	828	27	2	0,12,21,25	0,13,15,23	0,8,14,22
2	1	828	12	828	27	2	0,12,21,25	0,13,15,24	0,7,8,14
2	1	828	12	828	27	2	0,12,21,25	0,13,15,24	0,8,14,22
2	1	828	12	828	27	2	0,12,21,25	0,13,15,24	7,8,14,22
2	1	828	12	828	27	2	0,12,21,25	0,13,23,24	0,7,8,14
2	1	828	12	828	27	2	0,12,21,25	13,15,23,24	0,7,8,14
2	1	828	12	828	27	2	0,17,21,25	0,13,15,23	0,7,14,22
2	1	828	12	828	27	2	0,17,21,25	0,13,15,23	0,8,14,22
2	1	828	12	828	27	2	0,17,21,25	0,13,15,24	0,8,14,22
2	1	828	12	828	27	2	0,17,21,25	0,13,15,24	7,8,14,22
2	1	828	12	828	27	2	0,17,21,25	0,15,23,24	0,8,14,22
2	1	828	12	828	27	2	0,17,21,25	13,15,23,24	0,7,8,22
2	1	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,14
2	1	828	12	828	27	2	12,17,21,25	0,13,15,24	0,7,8,22
2	1	828	12	828	27	2	12,17,21,25	0,13,23,24	0,8,14,22
2	1	828	12	828	27	2	12,17,21,25	0,15,23,24	0,7,8,14
2	1	828	12	828	27	2	12,17,21,25	13,15,23,24	0,7,14,22
3	0	828	12	828	27	9	0,7,8,13	0,4,5,17	0,12,16,26
3	0	828	12	828	27	9	0,7,8,13	0,4,5,17	12,16,21,26
3	0	828	12	828	27	9	0,7,8,13	0,4,5,25	0,16,21,26
3	0	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,21
3	0	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,26
3	0	828	12	828	27	9	0,7,8,13	4,5,17,25	0,12,16,21
3	0	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,21
3	0	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,26
3	0	828	12	828	27	9	0,7,8,23	0,4,5,25	12,16,21,26
3	0	828	12	828	27	9	0,7,8,23	0,4,17,25	0,12,16,26
3	0	828	12	828	27	9	0,7,8,23	0,5,17,25	0,12,16,21
3	0	828	12	828	27	9	0,7,8,23	4,5,17,25	0,12,16,21
3	0	828	12	828	27	9	0,7,13,23	0,4,5,17	12,16,21,26
3	0	828	12	828	27	9	0,7,13,23	0,4,5,25	0,12,16,21
3	0	828	12	828	27	9	0,7,13,23	0,4,5,25	0,16,21,26
3	0	828	12	828	27	9	0,7,13,23	0,4,17,25	0,12,21,26
3	0	828	12	828	27	9	0,7,13,23	0,5,17,25	0,12,21,26
3	0	828	12	828	27	9	0,8,13,23	0,4,5,17	0,12,16,26
3	0	828	12	828	27	9	0,8,13,23	0,4,5,25	0,12,16,26
3	0	828	12	828	27	9	0,8,13,23	0,4,5,25	12,16,21,26
3	0	828	12	828	27	9	0,8,13,23	0,4,17,25	0,12,16,26
3	0	828	12	828	27	9	0,8,13,23	0,4,17,25	0,16,21,26
3	0	828	12	828	27	9	0,8,13,23	4,5,17,25	0,12,21,26
3	0	828	12	828	27	9	7,8,13,23	0,4,5,17	0,12,16,21
3	0	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,16,21
3	0	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,21,26
3	0	828	12	828	27	9	7,8,13,23	0,5,17,25	0,12,16,26
3	0	828	12	828	27	9	7,8,13,23	4,5,17,25	0,16,21,26
3	0	828	12	828	27	18	0,7,8,13	0,4,5,17	0,12,21,26
3	0	828	12	828	27	18	0,7,8,13	0,4,5,17	0,16,21,26
3	0	828	12	828	27	18	0,7,8,13	0,4,5,17	12,16,21,26
3	0	828	12	828	27	18	0,7,8,13	0,4,17,25	0,12,21,26
3	0	828	12	828	27	18	0,7,8,13	0,5,17,25	0,16,21,26
3	0	828	12	828	27	18	0,7,8,13	4,5,17,25	0,12,21,26
3	0	828	12	828	27	18	0,7,8,23	0,4,5,17	0,12,16,26
3	0	828	12	828	27	18	0,7,8,23	0,4,5,25	0,16,21,26
3	0	828	12	828	27	18	0,7,8,23	0,4,5,25	12,16,21,26
3	0	828	12	828	27	18	0,7,8,23	0,5,17,25	0,12,21,26
3	0	828	12	828	27	18	0,7,8,23	0,5,17,25	0,16,21,26
3	0	828	12	828	27	18	0,7,8,23	4,5,17,25	0,12,21,26
3	0	828	12	828	27	18	0,7,13,23	0,4,5,17	0,16,21,26
3	0	828	12	828	27	18	0,7,13,23	0,4,5,17	12,16,21,26
3	0	828	12	828	27	18	0,7,13,23	0,4,5,25	0,16,21,26
3	0	828	12	828	27	18	0,7,13,23	0,5,17,25	0,12,16,26
3	0	828	12	828	27	18	0,7,13,23	0,5,17,25	0,16,21,26
3	0	828	12	828	27	18	0,7,13,23	4,5,17,25	0,12,16,21
3	0	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,16,26
3	0	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,21,26
3	0	828	12	828	27	18	0,8,13,23	0,4,5,25	12,16,21,26
3	0	828	12	828	27	18	0,8,13,23	0,4,17,25	0,12,16,21
3	0	828	12	828	27	18	0,8,13,23	0,5,17,25	0,12,16,21
3	0	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,16,21
3	0	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,21,26
3	0	828	12	828	27	18	7,8,13,23	0,4,5,25	0,12,21,26
3	0	828	12	828	27	18	7,8,13,23	0,4,17,25	0,16,21,26
3	0	828	12	828	27	18	7,8,13,23	4,5,17,25	0,12,16,26
3	1	828	12	828	27	9	0,7,8,13	0,4,5,17	0,12,16,26
3	1	828	12	828	27	9	0,7,8,13	0,4,5,17	12,16,21,26
3	1	828	12	828	27	9	0,7,8,13	0,4,5,25	0,16,21,26
3	1	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,21
3	1	828	12	828	27	9	0,7,8,13	0,4,17,25	0,12,16,26
3	1	828	12	828	27	9	0,7,8,13	4,5,17,25	0,12,16,21
3	1	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,21
3	1	828	12	828	27	9	0,7,8,23	0,4,5,25	0,12,16,26
3	1	828	12	828	27	9	0,7,8,23	0,4,5,25	12,16,21,26
3	1	828	12	828	27	9	0,7,8,23	0,4,17,25	0,12,16,26
3	1	828	12	828	27	9	0,7,8,23	0,5,17,25	0,12,16,21
3	1	828	12	828	27	9	0,7,8,23	4,5,17,25	0,12,16,21
3	1	828	12	828	27	9	0,7,13,23	0,4,5,17	12,16,21,26
3	1	828	12	828	27	9	0,7,13,23	0,4,5,25	0,12,16,21
3	1	828	12	828	27	9	0,7,13,23	0,4,5,25	0,16,21,26
3	1	828	12	828	27	9	0,7,13,23	0,4,17,25	0,12,21,26
3	1	828	12	828	27	9	0,7,13,23	0,5,17,25	0,12,21,26
3	1	828	12	828	27	9	0,8,13,23	0,4,5,17	0,12,16,26
3	1	828	12	828	27	9	0,8,13,23	0,4,5,25	0,12,16,26
3	1	828	12	828	27	9	0,8,13,23	0,4,5,25	12,16,21,26
3	1	828	12	828	27	9	0,8,13,23	0,4,17,25	0,12,16,26
3	1	828	12	828	27	9	0,8,13,23	0,4,17,25	0,16,21,26
3	1	828	12	828	27	9	0,8,13,23	4,5,17,25	0,12,21,26
3	1	828	12	828	27	9	7,8,13,23	0,4,5,17	0,12,16,21
3	1	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,16,21
3	1	828	12	828	27	9	7,8,13,23	0,4,5,25	0,12,21,26
3	1	828	12	828	27	9	7,8,13,23	0,5,17,25	0,12,16,26
3	1	828	12	828	27	9	7,8,13,23	4,5,17,25	0,16,21,26
3	1	828	12	828	27	18	0,7,8,13	0,4,5,17	0,12,21,26
3	1	828	12	828	27	18	0,7,8,13	0,4,5,17	0,16,21,26
3	1	828	12	828	27	18	0,7,8,13	0,4,5,17	12,16,21,26
3	1	828	12	828	27	18	0,7,8,13	0,4,17,25	0,12,21,26
3	1	828	12	828	27	18	0,7,8,13	0,5,17,25	0,16,21,26
3	1	828	12	828	27	18	0,7,8,13	4,5,17,25	0,12,21,26
3	1	828	12	828	27	18	0,7,8,23	0,4,5,17	0,12,16,26
3	1	828	12	828	27	18	0,7,8,23	0,4,5,25	0,16,21,26
3	1	828	12	828	27	18	0,7,8,23	0,4,5,25	12,16,21,26
3	1	828	12	828	27	18	0,7,8,23	0,5,17,25	0,12,21,26
3	1	828	12	828	27	18	0,7,8,23	0,5,17,25	0,16,21,26
3	1	828	12	828	27	18	0,7,8,23	4,5,17,25	0,12,21,26
3	1	828	12	828	27	18	0,7,13,23	0,4,5,17	0,16,21,26
3	1	828	12	828	27	18	0,7,13,23	0,4,5,17	12,16,21,26
3	1	828	12	828	27	18	0,7,13,23	0,4,5,25	0,16,21,26
3	1	828	12	828	27	18	0,7,13,23	0,5,17,25	0,12,16,26
3	1	828	12	828	27	18	0,7,13,23	0,5,17,25	0,16,21,26
3	1	828	12	828	27	18	0,7,13,23	4,5,17,25	0,12,16,21
3	1	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,16,26
3	1	828	12	828	27	18	0,8,13,23	0,4,5,17	0,12,21,26
3	1	828	12	828	27	18	0,8,13,23	0,4,5,25	12,16,21,26
3	1	828	12	828	27	18	0,8,13,23	0,4,17,25	0,12,16,21
3	1	828	12	828	27	18	0,8,13,23	0,5,17,25	0,12,16,21
3	1	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,16,21
3	1	828	12	828	27	18	7,8,13,23	0,4,5,17	0,12,21,26
3	1	828	12	828	27	18	7,8,13,23	0,4,5,25	0,12,21,26
3	1	828	12	828	27	18	7,8,13,23	0,4,17,25	0,16,21,26
3	1	828	12	828	27	18	7,8,13,23	4,5,17,25	0,12,16,26
0	0	828	27	828	12	1	0,13,15,23	0,12,17,21	0,7,8,22
0	0	828	27	828	12	1	0,13,15,23	0,17,21,25	0,7,8,14
0	0	828	27	828	12	1	0,13,15,23	12,17,21,25	0,7,14,22
0	0	828	27	828	12	1	0,13,15,24	0,12,17,25	0,7,14,22
0	0	828	27	828	12	1	0,13,15,24	0,12,21,25	0,7,14,22
0	0	828	27	828	12	1	0,13,15,24	0,12,21,25	7,8,14,22
0	0	828	27	828	12	1	0,13,15,24	0,17,21,25	7,8,14,22
0	0	828	27	828	12	1	0,13,15,24	12,17,21,25	0,7,8,22
0	0	828	27	828	12	1	0,13,23,24	0,12,17,21	0,7,14,22
0	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,7,14,22
0	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,8,14,22
0	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,8,22
0	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,14,22
0	0	828	27	828	12	1	0,13,23,24	0,17,21,25	0,7,8,14
0	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,8,22
0	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,14,22
0	0	828	27	828	12	1	0,15,23,24	0,12,17,21	7,8,14,22
0	0	828	27	828	12	1	0,15,23,24	0,12,17,25	0,7,14,22
0	0	828	27	828	12	1	0,15,23,24	0,12,17,25	7,8,14,22
0	0	828	27	828	12	1	0,15,23,24	0,12,21,25	0,8,14,22
0	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,7,8,22
0	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,8,14,22
0	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,14
0	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,22
0	0	828	27	828	12	1	13,15,23,24	0,12,17,21	0,7,8,22
0	0	828	27	828	12	1	13,15,23,24	0,12,17,25	0,7,8,14
0	0	828	27	828	12	1	13,15,23,24	0,12,21,25	0,7,8,22
0	0	828	27	828	12	1	13,15,23,24	12,17,21,25	0,8,14,22
0	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,7,8,14
0	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,8,14,22
0	0	828	27	828	12	2	0,13,15,23	0,12,17,25	0,7,8,22
0	0	828	27	828	12	2	0,13,15,23	0,12,21,25	0,8,14,22
0	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,7,14,22
0	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,8,14,22
0	0	828	27	828	12	2	0,13,15,24	0,12,17,21	0,7,14,22
0	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,8,14
0	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,14,22
0	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,7,8,14
0	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,8,14,22
0	0	828	27	828	12	2	0,13,15,24	0,12,21,25	7,8,14,22
0	0	828	27	828	12	2	0,13,15,24	0,17,21,25	0,8,14,22
0	0	828	27	828	12	2	0,13,15,24	0,17,21,25	7,8,14,22
0	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,14
0	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,22
0	0	828	27	828	12	2	0,13,23,24	0,12,17,25	0,7,8,22
0	0	828	27	828	12	2	0,13,23,24	0,12,21,25	0,7,8,14
0	0	828	27	828	12	2	0,13,23,24	12,17,21,25	0,8,14,22
0	0	828	27	828	12	2	0,15,23,24	0,12,17,21	0,8,14,22
0	0	828	27	828	12	2	0,15,23,24	0,12,17,21	7,8,14,22
0	0	828	27	828	12	2	0,15,23,24	0,12,17,25	7,8,14,22
0	0	828	27	828	12	2	0,15,23,24	0,17,21,25	0,8,14,22
0	0	828	27	828	12	2	0,15,23,24	12,17,21,25	0,7,8,14
0	0	828	27	828	12	2	13,15,23,24	0,12,17,21	0,7,8,14
0	0	828	27	828	12	2	13,15,23,24	0,12,21,25	0,7,8,14
0	0	828	27	828	12	2	13,15,23,24	0,17,21,25	0,7,8,22
0	0	828	27	828	12	2	13,15,23,24	12,17,21,25	0,7,14,22
0	1	828	27	828	12	9	0,7,8,13	0,4,5,17	0,14,15,22
0	1	828	27	828	12	9	0,7,8,13	0,4,5,17	14,15,22,24
0	1	828	27	828	12	9	0,7,8,13	0,4,17,25	0,14,15,22
0	1	828	27	828	12	9	0,7,8,13	0,5,17,25	14,15,22,24
0	1	828	27	828	12	9	0,7,8,13	4,5,17,25	0,14,15,24
0	1	828	27	828	12	9	0,7,8,23	0,4,5,17	0,14,22,24
0	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,22
0	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,24
0	1	828	27	828	12	9	0,7,8,23	0,4,5,25	14,15,22,24
0	1	828	27	828	12	9	0,7,8,23	0,4,17,25	0,14,15,22
0	1	828	27	828	12	9	0,7,8,23	0,4,17,25	14,15,22,24
0	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,15,24
0	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,22,24
0	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,14,15,24
0	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,15,22,24
0	1	828	27	828	12	9	0,7,13,23	0,4,5,25	0,14,15,24
0	1	828	27	828	12	9	0,7,13,23	0,5,17,25	0,15,22,24
0	1	828	27	828	12	9	0,7,13,23	4,5,17,25	0,14,15,22
0	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,22
0	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,24
0	1	828	27	828	12	9	0,8,13,23	0,4,5,25	0,14,15,22
0	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,15,22
0	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,22,24
0	1	828	27	828	12	9	0,8,13,23	0,5,17,25	0,15,22,24
0	1	828	27	828	12	9	7,8,13,23	0,4,5,17	0,14,15,24
0	1	828	27	828	12	9	7,8,13,23	0,4,5,25	0,14,15,24
0	1	828	27	828	12	9	7,8,13,23	0,4,17,25	0,15,22,24
0	1	828	27	828	12	9	7,8,13,23	4,5,17,25	0,14,22,24
0	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,14,22,24
0	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,15,22,24
0	1	828	27	828	12	18	0,7,8,13	0,4,5,17	14,15,22,24
0	1	828	27	828	12	18	0,7,8,13	0,4,5,25	0,14,15,22
0	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,14,15,22
0	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,15,22,24
0	1	828	27	828	12	18	0,7,8,13	0,5,17,25	0,14,22,24
0	1	828	27	828	12	18	0,7,8,13	0,5,17,25	14,15,22,24
0	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,14,15,24
0	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,15,22,24
0	1	828	27	828	12	18	0,7,8,23	0,4,5,25	0,14,22,24
0	1	828	27	828	12	18	0,7,8,23	0,4,5,25	14,15,22,24
0	1	828	27	828	12	18	0,7,8,23	0,4,17,25	14,15,22,24
0	1	828	27	828	12	18	0,7,8,23	0,5,17,25	0,14,22,24
0	1	828	27	828	12	18	0,7,8,23	4,5,17,25	0,15,22,24
0	1	828	27	828	12	18	0,7,13,23	0,4,5,17	0,14,22,24
0	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,14,22,24
0	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,15,22,24
0	1	828	27	828	12	18	0,7,13,23	0,4,17,25	0,14,15,24
0	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,15,22
0	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,22,24
0	1	828	27	828	12	18	0,8,13,23	0,4,5,17	0,15,22,24
0	1	828	27	828	12	18	0,8,13,23	0,4,17,25	0,14,15,24
0	1	828	27	828	12	18	0,8,13,23	4,5,17,25	0,14,22,24
0	1	828	27	828	12	18	7,8,13,23	0,4,5,17	0,15,22,24
0	1	828	27	828	12	18	7,8,13,23	0,4,5,25	0,15,22,24
0	1	828	27	828	12	18	7,8,13,23	0,5,17,25	0,14,15,24
0	1	828	27	828	12	18	7,8,13,23	4,5,17,25	0,14,15,22
1	0	828	27	828	12	1	0,13,15,23	0,12,17,21	0,7,8,22
1	0	828	27	828	12	1	0,13,15,23	0,17,21,25	0,7,8,14
1	0	828	27	828	12	1	0,13,15,23	12,17,21,25	0,7,14,22
1	0	828	27	828	12	1	0,13,15,24	0,12,17,25	0,7,14,22
1	0	828	27	828	12	1	0,13,15,24	0,12,21,25	0,7,14,22
1	0	828	27	828	12	1	0,13,15,24	0,12,21,25	7,8,14,22
1	0	828	27	828	12	1	0,13,15,24	0,17,21,25	7,8,14,22
1	0	828	27	828	12	1	0,13,15,24	12,17,21,25	0,7,8,22
1	0	828	27	828	12	1	0,13,23,24	0,12,17,21	0,7,14,22
1	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,7,14,22
1	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,8,14,22
1	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,8,22
1	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,14,22
1	0	828	27	828	12	1	0,13,23,24	0,17,21,25	0,7,8,14
1	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,8,22
1	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,14,22
1	0	828	27	828	12	1	0,15,23,24	0,12,17,21	7,8,14,22
1	0	828	27	828	12	1	0,15,23,24	0,12,17,25	0,7,14,22
1	0	828	27	828	12	1	0,15,23,24	0,12,17,25	7,8,14,22
1	0	828	27	828	12	1	0,15,23,24	0,12,21,25	0,8,14,22
1	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,7,8,22
1	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,8,14,22
1	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,14
1	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,22
1	0	828	27	828	12	1	13,15,23,24	0,12,17,21	0,7,8,22
1	0	828	27	828	12	1	13,15,23,24	0,12,17,25	0,7,8,14
1	0	828	27	828	12	1	13,15,23,24	0,12,21,25	0,7,8,22
1	0	828	27	828	12	1	13,15,23,24	12,17,21,25	0,8,14,22
1	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,7,8,14
1	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,8,14,22
1	0	828	27	828	12	2	0,13,15,23	0,12,17,25	0,7,8,22
1	0	828	27	828	12	2	0,13,15,23	0,12,21,25	0,8,14,22
1	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,7,14,22
1	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,8,14,22
1	0	828	27	828	12	2	0,13,15,24	0,12,17,21	0,7,14,22
1	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,8,14
1	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,14,22
1	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,7,8,14
1	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,8,14,22
1	0	828	27	828	12	2	0,13,15,24	0,12,21,25	7,8,14,22
1	0	828	27	828	12	2	0,13,15,24	0,17,21,25	0,8,14,22
1	0	828	27	828	12	2	0,13,15,24	0,17,21,25	7,8,14,22
1	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,14
1	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,22
1	0	828	27	828	12	2	0,13,23,24	0,12,17,25	0,7,8,22
1	0	828	27	828	12	2	0,13,23,24	0,12,21,25	0,7,8,14
1	0	828	27	828	12	2	0,13,23,24	12,17,21,25	0,8,14,22
1	0	828	27	828	12	2	0,15,23,24	0,12,17,21	0,8,14,22
1	0	828	27	828	12	2	0,15,23,24	0,12,17,21	7,8,14,22
1	0	828	27	828	12	2	0,15,23,24	0,12,17,25	7,8,14,22
1	0	828	27	828	12	2	0,15,23,24	0,17,21,25	0,8,14,22
1	0	828	27	828	12	2	0,15,23,24	12,17,21,25	0,7,8,14
1	0	828	27	828	12	2	13,15,23,24	0,12,17,21	0,7,8,14
1	0	828	27	828	12	2	13,15,23,24	0,12,21,25	0,7,8,14
1	0	828	27	828	12	2	13,15,23,24	0,17,21,25	0,7,8,22
1	0	828	27	828	12	2	13,15,23,24	12,17,21,25	0,7,14,22
1	1	828	27	828	12	9	0,7,8,13	0,4,5,17	0,14,15,22
1	1	828	27	828	12	9	0,7,8,13	0,4,5,17	14,15,22,24
1	1	828	27	828	12	9	0,7,8,13	0,4,17,25	0,14,15,22
1	1	828	27	828	12	9	0,7,8,13	0,5,17,25	14,15,22,24
1	1	828	27	828	12	9	0,7,8,13	4,5,17,25	0,14,15,24
1	1	828	27	828	12	9	0,7,8,23	0,4,5,17	0,14,22,24
1	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,22
1	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,24
1	1	828	27	828	12	9	0,7,8,23	0,4,5,25	14,15,22,24
1	1	828	27	828	12	9	0,7,8,23	0,4,17,25	0,14,15,22
1	1	828	27	828	12	9	0,7,8,23	0,4,17,25	14,15,22,24
1	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,15,24
1	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,22,24
1	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,14,15,24
1	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,15,22,24
1	1	828	27	828	12	9	0,7,13,23	0,4,5,25	0,14,15,24
1	1	828	27	828	12	9	0,7,13,23	0,5,17,25	0,15,22,24
1	1	828	27	828	12	9	0,7,13,23	4,5,17,25	0,14,15,22
1	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,22
1	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,24
1	1	828	27	828	12	9	0,8,13,23	0,4,5,25	0,14,15,22
1	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,15,22
1	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,22,24
1	1	828	27	828	12	9	0,8,13,23	0,5,17,25	0,15,22,24
1	1	828	27	828	12	9	7,8,13,23	0,4,5,17	0,14,15,24
1	1	828	27	828	12	9	7,8,13,23	0,4,5,25	0,14,15,24
1	1	828	27	828	12	9	7,8,13,23	0,4,17,25	0,15,22,24
1	1	828	27	828	12	9	7,8,13,23	4,5,17,25	0,14,22,24
1	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,14,22,24
1	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,15,22,24
1	1	828	27	828	12	18	0,7,8,13	0,4,5,17	14,15,22,24
1	1	828	27	828	12	18	0,7,8,13	0,4,5,25	0,14,15,22
1	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,14,15,22
1	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,15,22,24
1	1	828	27	828	12	18	0,7,8,13	0,5,17,25	0,14,22,24
1	1	828	27	828	12	18	0,7,8,13	0,5,17,25	14,15,22,24
1	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,14,15,24
1	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,15,22,24
1	1	828	27	828	12	18	0,7,8,23	0,4,5,25	0,14,22,24
1	1	828	27	828	12	18	0,7,8,23	0,4,5,25	14,15,22,24
1	1	828	27	828	12	18	0,7,8,23	0,4,17,25	14,15,22,24
1	1	828	27	828	12	18	0,7,8,23	0,5,17,25	0,14,22,24
1	1	828	27	828	12	18	0,7,8,23	4,5,17,25	0,15,22,24
1	1	828	27	828	12	18	0,7,13,23	0,4,5,17	0,14,22,24
1	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,14,22,24
1	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,15,22,24
1	1	828	27	828	12	18	0,7,13,23	0,4,17,25	0,14,15,24
1	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,15,22
1	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,22,24
1	1	828	27	828	12	18	0,8,13,23	0,4,5,17	0,15,22,24
1	1	828	27	828	12	18	0,8,13,23	0,4,17,25	0,14,15,24
1	1	828	27	828	12	18	0,8,13,23	4,5,17,25	0,14,22,24
1	1	828	27	828	12	18	7,8,13,23	0,4,5,17	0,15,22,24
1	1	828	27	828	12	18	7,8,13,23	0,4,5,25	0,15,22,24
1	1	828	27	828	12	18	7,8,13,23	0,5,17,25	0,14,15,24
1	1	828	27	828	12	18	7,8,13,23	4,5,17,25	0,14,15,22
2	0	828	27	828	12	1	0,13,15,23	0,12,17,21	0,7,8,22
2	0	828	27	828	12	1	0,13,15,23	0,17,21,25	0,7,8,14
2	0	828	27	828	12	1	0,13,15,23	12,17,21,25	0,7,14,22
2	0	828	27	828	12	1	0,13,15,24	0,12,17,25	0,7,14,22
2	0	828	27	828	12	1	0,13,15,24	0,12,21,25	0,7,14,22
2	0	828	27	828	12	1	0,13,15,24	0,12,21,25	7,8,14,22
2	0	828	27	828	12	1	0,13,15,24	0,17,21,25	7,8,14,22
2	0	828	27	828	12	1	0,13,15,24	12,17,21,25	0,7,8,22
2	0	828	27	828	12	1	0,13,23,24	0,12,17,21	0,7,14,22
2	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,7,14,22
2	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,8,14,22
2	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,8,22
2	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,14,22
2	0	828	27	828	12	1	0,13,23,24	0,17,21,25	0,7,8,14
2	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,8,22
2	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,14,22
2	0	828	27	828	12	1	0,15,23,24	0,12,17,21	7,8,14,22
2	0	828	27	828	12	1	0,15,23,24	0,12,17,25	0,7,14,22
2	0	828	27	828	12	1	0,15,23,24	0,12,17,25	7,8,14,22
2	0	828	27	828	12	1	0,15,23,24	0,12,21,25	0,8,14,22
2	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,7,8,22
2	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,8,14,22
2	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,14
2	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,22
2	0	828	27	828	12	1	13,15,23,24	0,12,17,21	0,7,8,22
2	0	828	27	828	12	1	13,15,23,24	0,12,17,25	0,7,8,14
2	0	828	27	828	12	1	13,15,23,24	0,12,21,25	0,7,8,22
2	0	828	27	828	12	1	13,15,23,24	12,17,21,25	0,8,14,22
2	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,7,8,14
2	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,8,14,22
2	0	828	27	828	12	2	0,13,15,23	0,12,17,25	0,7,8,22
2	0	828	27	828	12	2	0,13,15,23	0,12,21,25	0,8,14,22
2	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,7,14,22
2	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,8,14,22
2	0	828	27	828	12	2	0,13,15,24	0,12,17,21	0,7,14,22
2	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,8,14
2	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,14,22
2	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,7,8,14
2	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,8,14,22
2	0	828	27	828	12	2	0,13,15,24	0,12,21,25	7,8,14,22
2	0	828	27	828	12	2	0,13,15,24	0,17,21,25	0,8,14,22
2	0	828	27	828	12	2	0,13,15,24	0,17,21,25	7,8,14,22
2	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,14
2	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,22
2	0	828	27	828	12	2	0,13,23,24	0,12,17,25	0,7,8,22
2	0	828	27	828	12	2	0,13,23,24	0,12,21,25	0,7,8,14
2	0	828	27	828	12	2	0,13,23,24	12,17,21,25	0,8,14,22
2	0	828	27	828	12	2	0,15,23,24	0,12,17,21	0,8,14,22
2	0	828	27	828	12	2	0,15,23,24	0,12,17,21	7,8,14,22
2	0	828	27	828	12	2	0,15,23,24	0,12,17,25	7,8,14,22
2	0	828	27	828	12	2	0,15,23,24	0,17,21,25	0,8,14,22
2	0	828	27	828	12	2	0,15,23,24	12,17,21,25	0,7,8,14
2	0	828	27	828	12	2	13,15,23,24	0,12,17,21	0,7,8,14
2	0	828	27	828	12	2	13,15,23,24	0,12,21,25	0,7,8,14
2	0	828	27	828	12	2	13,15,23,24	0,17,21,25	0,7,8,22
2	0	828	27	828	12	2	13,15,23,24	12,17,21,25	0,7,14,22
2	1	828	27	828	12	9	0,7,8,13	0,4,5,17	0,14,15,22
2	1	828	27	828	12	9	0,7,8,13	0,4,5,17	14,15,22,24
2	1	828	27	828	12	9	0,7,8,13	0,4,17,25	0,14,15,22
2	1	828	27	828	12	9	0,7,8,13	0,5,17,25	14,15,22,24
2	1	828	27	828	12	9	0,7,8,13	4,5,17,25	0,14,15,24
2	1	828	27	828	12	9	0,7,8,23	0,4,5,17	0,14,22,24
2	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,22
2	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,24
2	1	828	27	828	12	9	0,7,8,23	0,4,5,25	14,15,22,24
2	1	828	27	828	12	9	0,7,8,23	0,4,17,25	0,14,15,22
2	1	828	27	828	12	9	0,7,8,23	0,4,17,25	14,15,22,24
2	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,15,24
2	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,22,24
2	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,14,15,24
2	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,15,22,24
2	1	828	27	828	12	9	0,7,13,23	0,4,5,25	0,14,15,24
2	1	828	27	828	12	9	0,7,13,23	0,5,17,25	0,15,22,24
2	1	828	27	828	12	9	0,7,13,23	4,5,17,25	0,14,15,22
2	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,22
2	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,24
2	1	828	27	828	12	9	0,8,13,23	0,4,5,25	0,14,15,22
2	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,15,22
2	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,22,24
2	1	828	27	828	12	9	0,8,13,23	0,5,17,25	0,15,22,24
2	1	828	27	828	12	9	7,8,13,23	0,4,5,17	0,14,15,24
2	1	828	27	828	12	9	7,8,13,23	0,4,5,25	0,14,15,24
2	1	828	27	828	12	9	7,8,13,23	0,4,17,25	0,15,22,24
2	1	828	27	828	12	9	7,8,13,23	4,5,17,25	0,14,22,24
2	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,14,22,24
2	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,15,22,24
2	1	828	27	828	12	18	0,7,8,13	0,4,5,17	14,15,22,24
2	1	828	27	828	12	18	0,7,8,13	0,4,5,25	0,14,15,22
2	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,14,15,22
2	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,15,22,24
2	1	828	27	828	12	18	0,7,8,13	0,5,17,25	0,14,22,24
2	1	828	27	828	12	18	0,7,8,13	0,5,17,25	14,15,22,24
2	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,14,15,24
2	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,15,22,24
2	1	828	27	828	12	18	0,7,8,23	0,4,5,25	0,14,22,24
2	1	828	27	828	12	18	0,7,8,23	0,4,5,25	14,15,22,24
2	1	828	27	828	12	18	0,7,8,23	0,4,17,25	14,15,22,24
2	1	828	27	828	12	18	0,7,8,23	0,5,17,25	0,14,22,24
2	1	828	27	828	12	18	0,7,8,23	4,5,17,25	0,15,22,24
2	1	828	27	828	12	18	0,7,13,23	0,4,5,17	0,14,22,24
2	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,14,22,24
2	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,15,22,24
2	1	828	27	828	12	18	0,7,13,23	0,4,17,25	0,14,15,24
2	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,15,22
2	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,22,24
2	1	828	27	828	12	18	0,8,13,23	0,4,5,17	0,15,22,24
2	1	828	27	828	12	18	0,8,13,23	0,4,17,25	0,14,15,24
2	1	828	27	828	12	18	0,8,13,23	4,5,17,25	0,14,22,24
2	1	828	27	828	12	18	7,8,13,23	0,4,5,17	0,15,22,24
2	1	828	27	828	12	18	7,8,13,23	0,4,5,25	0,15,22,24
2	1	828	27	828	12	18	7,8,13,23	0,5,17,25	0,14,15,24
2	1	828	27	828	12	18	7,8,13,23	4,5,17,25	0,14,15,22
3	0	828	27	828	12	1	0,13,15,23	0,12,17,21	0,7,8,22
3	0	828	27	828	12	1	0,13,15,23	0,17,21,25	0,7,8,14
3	0	828	27	828	12	1	0,13,15,23	12,17,21,25	0,7,14,22
3	0	828	27	828	12	1	0,13,15,24	0,12,17,25	0,7,14,22
3	0	828	27	828	12	1	0,13,15,24	0,12,21,25	0,7,14,22
3	0	828	27	828	12	1	0,13,15,24	0,12,21,25	7,8,14,22
3	0	828	27	828	12	1	0,13,15,24	0,17,21,25	7,8,14,22
3	0	828	27	828	12	1	0,13,15,24	12,17,21,25	0,7,8,22
3	0	828	27	828	12	1	0,13,23,24	0,12,17,21	0,7,14,22
3	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,7,14,22
3	0	828	27	828	12	1	0,13,23,24	0,12,17,25	0,8,14,22
3	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,8,22
3	0	828	27	828	12	1	0,13,23,24	0,12,21,25	0,7,14,22
3	0	828	27	828	12	1	0,13,23,24	0,17,21,25	0,7,8,14
3	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,8,22
3	0	828	27	828	12	1	0,15,23,24	0,12,17,21	0,7,14,22
3	0	828	27	828	12	1	0,15,23,24	0,12,17,21	7,8,14,22
3	0	828	27	828	12	1	0,15,23,24	0,12,17,25	0,7,14,22
3	0	828	27	828	12	1	0,15,23,24	0,12,17,25	7,8,14,22
3	0	828	27	828	12	1	0,15,23,24	0,12,21,25	0,8,14,22
3	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,7,8,22
3	0	828	27	828	12	1	0,15,23,24	0,17,21,25	0,8,14,22
3	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,14
3	0	828	27	828	12	1	0,15,23,24	12,17,21,25	0,7,8,22
3	0	828	27	828	12	1	13,15,23,24	0,12,17,21	0,7,8,22
3	0	828	27	828	12	1	13,15,23,24	0,12,17,25	0,7,8,14
3	0	828	27	828	12	1	13,15,23,24	0,12,21,25	0,7,8,22
3	0	828	27	828	12	1	13,15,23,24	12,17,21,25	0,8,14,22
3	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,7,8,14
3	0	828	27	828	12	2	0,13,15,23	0,12,17,21	0,8,14,22
3	0	828	27	828	12	2	0,13,15,23	0,12,17,25	0,7,8,22
3	0	828	27	828	12	2	0,13,15,23	0,12,21,25	0,8,14,22
3	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,7,14,22
3	0	828	27	828	12	2	0,13,15,23	0,17,21,25	0,8,14,22
3	0	828	27	828	12	2	0,13,15,24	0,12,17,21	0,7,14,22
3	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,8,14
3	0	828	27	828	12	2	0,13,15,24	0,12,17,25	0,7,14,22
3	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,7,8,14
3	0	828	27	828	12	2	0,13,15,24	0,12,21,25	0,8,14,22
3	0	828	27	828	12	2	0,13,15,24	0,12,21,25	7,8,14,22
3	0	828	27	828	12	2	0,13,15,24	0,17,21,25	0,8,14,22
3	0	828	27	828	12	2	0,13,15,24	0,17,21,25	7,8,14,22
3	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,14
3	0	828	27	828	12	2	0,13,15,24	12,17,21,25	0,7,8,22
3	0	828	27	828	12	2	0,13,23,24	0,12,17,25	0,7,8,22
3	0	828	27	828	12	2	0,13,23,24	0,12,21,25	0,7,8,14
3	0	828	27	828	12	2	0,13,23,24	12,17,21,25	0,8,14,22
3	0	828	27	828	12	2	0,15,23,24	0,12,17,21	0,8,14,22
3	0	828	27	828	12	2	0,15,23,24	0,12,17,21	7,8,14,22
3	0	828	27	828	12	2	0,15,23,24	0,12,17,25	7,8,14,22
3	0	828	27	828	12	2	0,15,23,24	0,17,21,25	0,8,14,22
3	0	828	27	828	12	2	0,15,23,24	12,17,21,25	0,7,8,14
3	0	828	27	828	12	2	13,15,23,24	0,12,17,21	0,7,8,14
3	0	828	27	828	12	2	13,15,23,24	0,12,21,25	0,7,8,14
3	0	828	27	828	12	2	13,15,23,24	0,17,21,25	0,7,8,22
3	0	828	27	828	12	2	13,15,23,24	12,17,21,25	0,7,14,22
3	1	828	27	828	12	9	0,7,8,13	0,4,5,17	0,14,15,22
3	1	828	27	828	12	9	0,7,8,13	0,4,5,17	14,15,22,24
3	1	828	27	828	12	9	0,7,8,13	0,4,17,25	0,14,15,22
3	1	828	27	828	12	9	0,7,8,13	0,5,17,25	14,15,22,24
3	1	828	27	828	12	9	0,7,8,13	4,5,17,25	0,14,15,24
3	1	828	27	828	12	9	0,7,8,23	0,4,5,17	0,14,22,24
3	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,22
3	1	828	27	828	12	9	0,7,8,23	0,4,5,25	0,14,15,24
3	1	828	27	828	12	9	0,7,8,23	0,4,5,25	14,15,22,24
3	1	828	27	828	12	9	0,7,8,23	0,4,17,25	0,14,15,22
3	1	828	27	828	12	9	0,7,8,23	0,4,17,25	14,15,22,24
3	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,15,24
3	1	828	27	828	12	9	0,7,8,23	0,5,17,25	0,14,22,24
3	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,14,15,24
3	1	828	27	828	12	9	0,7,8,23	4,5,17,25	0,15,22,24
3	1	828	27	828	12	9	0,7,13,23	0,4,5,25	0,14,15,24
3	1	828	27	828	12	9	0,7,13,23	0,5,17,25	0,15,22,24
3	1	828	27	828	12	9	0,7,13,23	4,5,17,25	0,14,15,22
3	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,22
3	1	828	27	828	12	9	0,8,13,23	0,4,5,17	0,14,15,24
3	1	828	27	828	12	9	0,8,13,23	0,4,5,25	0,14,15,22
3	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,15,22
3	1	828	27	828	12	9	0,8,13,23	0,4,17,25	0,14,22,24
3	1	828	27	828	12	9	0,8,13,23	0,5,17,25	0,15,22,24
3	1	828	27	828	12	9	7,8,13,23	0,4,5,17	0,14,15,24
3	1	828	27	828	12	9	7,8,13,23	0,4,5,25	0,14,15,24
3	1	828	27	828	12	9	7,8,13,23	0,4,17,25	0,15,22,24
3	1	828	27	828	12	9	7,8,13,23	4,5,17,25	0,14,22,24
3	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,14,22,24
3	1	828	27	828	12	18	0,7,8,13	0,4,5,17	0,15,22,24
3	1	828	27	828	12	18	0,7,8,13	0,4,5,17	14,15,22,24
3	1	828	27	828	12	18	0,7,8,13	0,4,5,25	0,14,15,22
3	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,14,15,22
3	1	828	27	828	12	18	0,7,8,13	0,4,17,25	0,15,22,24
3	1	828	27	828	12	18	0,7,8,13	0,5,17,25	0,14,22,24
3	1	828	27	828	12	18	0,7,8,13	0,5,17,25	14,15,22,24
3	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,14,15,24
3	1	828	27	828	12	18	0,7,8,13	4,5,17,25	0,15,22,24
3	1	828	27	828	12	18	0,7,8,23	0,4,5,25	0,14,22,24
3	1	828	27	828	12	18	0,7,8,23	0,4,5,25	14,15,22,24
3	1	828	27	828	12	18	0,7,8,23	0,4,17,25	14,15,22,24
3	1	828	27	828	12	18	0,7,8,23	0,5,17,25	0,14,22,24
3	1	828	27	828	12	18	0,7,8,23	4,5,17,25	0,15,22,24
3	1	828	27	828	12	18	0,7,13,23	0,4,5,17	0,14,22,24
3	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,14,22,24
3	1	828	27	828	12	18	0,7,13,23	0,4,5,25	0,15,22,24
3	1	828	27	828	12	18	0,7,13,23	0,4,17,25	0,14,15,24
3	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,15,22
3	1	828	27	828	12	18	0,7,13,23	0,5,17,25	0,14,22,24
3	1	828	27	828	12	18	0,8,13,23	0,4,5,17	0,15,22,24
3	1	828	27	828	12	18	0,8,13,23	0,4,17,25	0,14,15,24
3	1	828	27	828	12	18	0,8,13,23	4,5,17,25	0,14,22,24
3	1	828	27	828	12	18	7,8,13,23	0,4,5,17	0,15,22,24
3	1	828	27	828	12	18	7,8,13,23	0,4,5,25	0,15,22,24
3	1	828	27	828	12	18	7,8,13,23	0,5,17,25	0,14,15,24
3	1	828	27	828	12	18	7,8,13,23	4,5,17,25	0,14,15,22
Cap configurations: 896

3-flat point count: 8,2,8;1,2,4;8,4,4
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,14
0	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,22
0	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,8,14,22
0	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	7,8,14,22
0	0	828	12	818	194	1,2	0,12,17,21	0,13,15,24	0,7,8,22
0	0	828	12	818	194	1,2	0,12,17,21	0,13,23,24	7,8,14,22
0	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,14
0	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,22
0	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,8,14,22
0	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,8,14
0	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,14,22
0	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,8,14,22
0	0	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,7,14,22
0	0	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,8,14,22
0	0	828	12	818	194	1,2	0,12,17,25	0,15,23,24	0,7,14,22
0	0	828	12	818	194	1,2	0,12,21,25	0,13,15,23	7,8,14,22
0	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,14
0	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,22
0	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,14,22
0	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	7,8,14,22
0	0	828	12	818	194	1,2	0,12,21,25	0,15,23,24	0,7,8,14
0	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,14
0	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,22
0	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,14,22
0	0	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,7,14,22
0	0	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,8,14,22
0	0	828	12	818	194	1,2	0,17,21,25	0,13,15,24	0,8,14,22
0	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,8,22
0	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,14,22
0	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,8,14,22
0	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,14
0	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,22
0	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	7,8,14,22
0	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,14
0	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,22
0	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	7,8,14,22
0	0	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,8,22
0	0	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,14,22
0	0	828	12	818	195	1,2	0,12,17,21	0,13,23,24	0,7,14,22
0	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,8,22
0	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,14,22
0	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,8,14,22
0	0	828	12	818	195	1,2	0,12,17,25	0,13,15,23	0,7,8,22
0	0	828	12	818	195	1,2	0,12,17,25	0,13,15,23	7,8,14,22
0	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,7,8,22
0	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,8,14,22
0	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	7,8,14,22
0	0	828	12	818	195	1,2	0,12,17,25	0,15,23,24	0,7,8,22
0	0	828	12	818	195	1,2	0,12,17,25	0,15,23,24	7,8,14,22
0	0	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,14
0	0	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,22
0	0	828	12	818	195	1,2	0,12,21,25	0,13,15,23	0,8,14,22
0	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,8,14
0	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,14,22
0	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,8,14,22
0	0	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,7,8,14
0	0	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,8,14,22
0	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,8,14
0	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,14,22
0	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	7,8,14,22
0	0	828	12	818	195	1,2	0,17,21,25	0,13,15,24	0,7,8,14
0	0	828	12	818	195	1,2	0,17,21,25	0,13,15,24	7,8,14,22
0	0	828	12	818	195	1,2	0,17,21,25	0,13,23,24	0,7,8,14
0	0	828	12	818	195	1,2	0,17,21,25	0,13,23,24	7,8,14,22
0	0	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,14
0	0	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,22
0	0	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,7,14,22
0	0	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,8,14,22
0	0	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,7,14,22
0	0	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,8,14,22
0	0	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,7,14,22
0	0	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,8,14,22
0	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,14
0	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,22
0	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,8,14,22
0	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	7,8,14,22
0	1	828	12	818	194	1,2	0,12,17,21	0,13,15,24	0,7,8,22
0	1	828	12	818	194	1,2	0,12,17,21	0,13,23,24	7,8,14,22
0	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,14
0	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,22
0	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,8,14,22
0	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,8,14
0	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,14,22
0	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,8,14,22
0	1	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,7,14,22
0	1	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,8,14,22
0	1	828	12	818	194	1,2	0,12,17,25	0,15,23,24	0,7,14,22
0	1	828	12	818	194	1,2	0,12,21,25	0,13,15,23	7,8,14,22
0	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,14
0	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,22
0	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,14,22
0	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	7,8,14,22
0	1	828	12	818	194	1,2	0,12,21,25	0,15,23,24	0,7,8,14
0	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,14
0	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,22
0	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,14,22
0	1	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,7,14,22
0	1	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,8,14,22
0	1	828	12	818	194	1,2	0,17,21,25	0,13,15,24	0,8,14,22
0	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,8,22
0	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,14,22
0	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,8,14,22
0	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,14
0	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,22
0	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	7,8,14,22
0	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,14
0	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,22
0	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	7,8,14,22
0	1	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,8,22
0	1	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,14,22
0	1	828	12	818	195	1,2	0,12,17,21	0,13,23,24	0,7,14,22
0	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,8,22
0	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,14,22
0	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,8,14,22
0	1	828	12	818	195	1,2	0,12,17,25	0,13,15,23	0,7,8,22
0	1	828	12	818	195	1,2	0,12,17,25	0,13,15,23	7,8,14,22
0	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,7,8,22
0	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,8,14,22
0	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	7,8,14,22
0	1	828	12	818	195	1,2	0,12,17,25	0,15,23,24	0,7,8,22
0	1	828	12	818	195	1,2	0,12,17,25	0,15,23,24	7,8,14,22
0	1	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,14
0	1	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,22
0	1	828	12	818	195	1,2	0,12,21,25	0,13,15,23	0,8,14,22
0	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,8,14
0	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,14,22
0	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,8,14,22
0	1	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,7,8,14
0	1	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,8,14,22
0	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,8,14
0	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,14,22
0	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	7,8,14,22
0	1	828	12	818	195	1,2	0,17,21,25	0,13,15,24	0,7,8,14
0	1	828	12	818	195	1,2	0,17,21,25	0,13,15,24	7,8,14,22
0	1	828	12	818	195	1,2	0,17,21,25	0,13,23,24	0,7,8,14
0	1	828	12	818	195	1,2	0,17,21,25	0,13,23,24	7,8,14,22
0	1	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,14
0	1	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,22
0	1	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,7,14,22
0	1	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,8,14,22
0	1	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,7,14,22
0	1	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,8,14,22
0	1	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,7,14,22
0	1	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,8,14,22
1	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,16,26
1	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,21,26
1	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,16,21,26
1	0	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,12,21,26
1	0	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,16,21,26
1	0	828	12	818	194	9,18	0,7,8,13	0,5,17,25	0,16,21,26
1	0	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,21
1	0	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,26
1	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,21
1	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,26
1	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,16,21,26
1	0	828	12	818	194	9,18	0,7,8,23	0,4,17,25	0,12,16,26
1	0	828	12	818	194	9,18	0,7,13,23	0,4,5,17	0,12,21,26
1	0	828	12	818	194	9,18	0,7,13,23	0,4,5,17	12,16,21,26
1	0	828	12	818	194	9,18	0,7,13,23	0,4,17,25	0,12,21,26
1	0	828	12	818	194	9,18	0,7,13,23	0,4,17,25	12,16,21,26
1	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,16,26
1	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,21,26
1	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	12,16,21,26
1	0	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,16,21
1	0	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,21,26
1	0	828	12	818	194	9,18	0,8,13,23	0,4,5,25	0,12,16,21
1	0	828	12	818	194	9,18	0,8,13,23	0,4,5,25	12,16,21,26
1	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,12,16,21
1	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,16,21,26
1	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	12,16,21,26
1	0	828	12	818	194	9,18	0,8,13,23	0,5,17,25	0,12,16,21
1	0	828	12	818	194	9,18	0,8,13,23	0,5,17,25	12,16,21,26
1	0	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,16,21
1	0	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,21,26
1	0	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,12,16,26
1	0	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,16,21,26
1	0	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,12,16,26
1	0	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,16,21,26
1	0	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,12,16,26
1	0	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,16,21,26
1	0	828	12	818	195	9,18	0,7,8,13	0,4,5,25	0,12,21,26
1	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,21
1	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,26
1	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,21,26
1	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	12,16,21,26
1	0	828	12	818	195	9,18	0,7,8,13	0,5,17,25	12,16,21,26
1	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,21
1	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,26
1	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,21,26
1	0	828	12	818	195	9,18	0,7,8,23	0,4,5,17	0,12,16,21
1	0	828	12	818	195	9,18	0,7,8,23	0,4,17,25	12,16,21,26
1	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,16,21
1	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,21,26
1	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,16,21,26
1	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	12,16,21,26
1	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,16,21
1	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,21,26
1	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,16,21,26
1	0	828	12	818	195	9,18	0,7,13,23	0,4,5,17	0,16,21,26
1	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,21
1	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,26
1	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,16,21,26
1	0	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,12,16,26
1	0	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,16,21,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,16,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,21,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,16,21,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,5,25	0,12,16,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,12,16,26
1	0	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,16,21,26
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,16,21
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,21,26
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	12,16,21,26
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,16,21
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,21,26
1	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	12,16,21,26
1	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,16,26
1	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,21,26
1	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,16,21,26
1	1	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,12,21,26
1	1	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,16,21,26
1	1	828	12	818	194	9,18	0,7,8,13	0,5,17,25	0,16,21,26
1	1	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,21
1	1	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,26
1	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,21
1	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,26
1	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,16,21,26
1	1	828	12	818	194	9,18	0,7,8,23	0,4,17,25	0,12,16,26
1	1	828	12	818	194	9,18	0,7,13,23	0,4,5,17	0,12,21,26
1	1	828	12	818	194	9,18	0,7,13,23	0,4,5,17	12,16,21,26
1	1	828	12	818	194	9,18	0,7,13,23	0,4,17,25	0,12,21,26
1	1	828	12	818	194	9,18	0,7,13,23	0,4,17,25	12,16,21,26
1	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,16,26
1	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,21,26
1	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	12,16,21,26
1	1	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,16,21
1	1	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,21,26
1	1	828	12	818	194	9,18	0,8,13,23	0,4,5,25	0,12,16,21
1	1	828	12	818	194	9,18	0,8,13,23	0,4,5,25	12,16,21,26
1	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,12,16,21
1	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,16,21,26
1	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	12,16,21,26
1	1	828	12	818	194	9,18	0,8,13,23	0,5,17,25	0,12,16,21
1	1	828	12	818	194	9,18	0,8,13,23	0,5,17,25	12,16,21,26
1	1	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,16,21
1	1	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,21,26
1	1	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,12,16,26
1	1	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,16,21,26
1	1	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,12,16,26
1	1	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,16,21,26
1	1	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,12,16,26
1	1	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,16,21,26
1	1	828	12	818	195	9,18	0,7,8,13	0,4,5,25	0,12,21,26
1	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,21
1	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,26
1	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,21,26
1	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	12,16,21,26
1	1	828	12	818	195	9,18	0,7,8,13	0,5,17,25	12,16,21,26
1	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,21
1	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,26
1	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,21,26
1	1	828	12	818	195	9,18	0,7,8,23	0,4,5,17	0,12,16,21
1	1	828	12	818	195	9,18	0,7,8,23	0,4,17,25	12,16,21,26
1	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,16,21
1	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,21,26
1	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,16,21,26
1	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	12,16,21,26
1	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,16,21
1	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,21,26
1	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,16,21,26
1	1	828	12	818	195	9,18	0,7,13,23	0,4,5,17	0,16,21,26
1	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,21
1	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,26
1	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,16,21,26
1	1	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,12,16,26
1	1	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,16,21,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,16,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,21,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,16,21,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,5,25	0,12,16,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,12,16,26
1	1	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,16,21,26
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,16,21
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,21,26
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	12,16,21,26
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,16,21
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,21,26
1	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	12,16,21,26
2	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,14
2	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,22
2	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,8,14,22
2	0	828	12	818	194	1,2	0,12,17,21	0,13,15,23	7,8,14,22
2	0	828	12	818	194	1,2	0,12,17,21	0,13,15,24	0,7,8,22
2	0	828	12	818	194	1,2	0,12,17,21	0,13,23,24	7,8,14,22
2	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,14
2	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,22
2	0	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,8,14,22
2	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,8,14
2	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,14,22
2	0	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,8,14,22
2	0	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,7,14,22
2	0	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,8,14,22
2	0	828	12	818	194	1,2	0,12,17,25	0,15,23,24	0,7,14,22
2	0	828	12	818	194	1,2	0,12,21,25	0,13,15,23	7,8,14,22
2	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,14
2	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,22
2	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,14,22
2	0	828	12	818	194	1,2	0,12,21,25	0,13,23,24	7,8,14,22
2	0	828	12	818	194	1,2	0,12,21,25	0,15,23,24	0,7,8,14
2	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,14
2	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,22
2	0	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,14,22
2	0	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,7,14,22
2	0	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,8,14,22
2	0	828	12	818	194	1,2	0,17,21,25	0,13,15,24	0,8,14,22
2	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,8,22
2	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,14,22
2	0	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,8,14,22
2	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,14
2	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,22
2	0	828	12	818	194	1,2	12,17,21,25	0,13,15,24	7,8,14,22
2	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,14
2	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,22
2	0	828	12	818	194	1,2	12,17,21,25	0,15,23,24	7,8,14,22
2	0	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,8,22
2	0	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,14,22
2	0	828	12	818	195	1,2	0,12,17,21	0,13,23,24	0,7,14,22
2	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,8,22
2	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,14,22
2	0	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,8,14,22
2	0	828	12	818	195	1,2	0,12,17,25	0,13,15,23	0,7,8,22
2	0	828	12	818	195	1,2	0,12,17,25	0,13,15,23	7,8,14,22
2	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,7,8,22
2	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,8,14,22
2	0	828	12	818	195	1,2	0,12,17,25	0,13,23,24	7,8,14,22
2	0	828	12	818	195	1,2	0,12,17,25	0,15,23,24	0,7,8,22
2	0	828	12	818	195	1,2	0,12,17,25	0,15,23,24	7,8,14,22
2	0	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,14
2	0	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,22
2	0	828	12	818	195	1,2	0,12,21,25	0,13,15,23	0,8,14,22
2	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,8,14
2	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,14,22
2	0	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,8,14,22
2	0	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,7,8,14
2	0	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,8,14,22
2	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,8,14
2	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,14,22
2	0	828	12	818	195	1,2	0,17,21,25	0,13,15,23	7,8,14,22
2	0	828	12	818	195	1,2	0,17,21,25	0,13,15,24	0,7,8,14
2	0	828	12	818	195	1,2	0,17,21,25	0,13,15,24	7,8,14,22
2	0	828	12	818	195	1,2	0,17,21,25	0,13,23,24	0,7,8,14
2	0	828	12	818	195	1,2	0,17,21,25	0,13,23,24	7,8,14,22
2	0	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,14
2	0	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,22
2	0	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,7,14,22
2	0	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,8,14,22
2	0	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,7,14,22
2	0	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,8,14,22
2	0	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,7,14,22
2	0	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,8,14,22
2	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,14
2	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,7,8,22
2	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	0,8,14,22
2	1	828	12	818	194	1,2	0,12,17,21	0,13,15,23	7,8,14,22
2	1	828	12	818	194	1,2	0,12,17,21	0,13,15,24	0,7,8,22
2	1	828	12	818	194	1,2	0,12,17,21	0,13,23,24	7,8,14,22
2	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,14
2	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,7,8,22
2	1	828	12	818	194	1,2	0,12,17,21	13,15,23,24	0,8,14,22
2	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,8,14
2	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,7,14,22
2	1	828	12	818	194	1,2	0,12,17,25	0,13,15,24	0,8,14,22
2	1	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,7,14,22
2	1	828	12	818	194	1,2	0,12,17,25	0,13,23,24	0,8,14,22
2	1	828	12	818	194	1,2	0,12,17,25	0,15,23,24	0,7,14,22
2	1	828	12	818	194	1,2	0,12,21,25	0,13,15,23	7,8,14,22
2	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,14
2	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,8,22
2	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	0,7,14,22
2	1	828	12	818	194	1,2	0,12,21,25	0,13,23,24	7,8,14,22
2	1	828	12	818	194	1,2	0,12,21,25	0,15,23,24	0,7,8,14
2	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,14
2	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,8,22
2	1	828	12	818	194	1,2	0,12,21,25	13,15,23,24	0,7,14,22
2	1	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,7,14,22
2	1	828	12	818	194	1,2	0,17,21,25	0,13,15,23	0,8,14,22
2	1	828	12	818	194	1,2	0,17,21,25	0,13,15,24	0,8,14,22
2	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,8,22
2	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,7,14,22
2	1	828	12	818	194	1,2	0,17,21,25	0,15,23,24	0,8,14,22
2	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,14
2	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	0,7,8,22
2	1	828	12	818	194	1,2	12,17,21,25	0,13,15,24	7,8,14,22
2	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,14
2	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	0,7,8,22
2	1	828	12	818	194	1,2	12,17,21,25	0,15,23,24	7,8,14,22
2	1	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,8,22
2	1	828	12	818	195	1,2	0,12,17,21	0,13,15,24	0,7,14,22
2	1	828	12	818	195	1,2	0,12,17,21	0,13,23,24	0,7,14,22
2	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,8,22
2	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,7,14,22
2	1	828	12	818	195	1,2	0,12,17,21	0,15,23,24	0,8,14,22
2	1	828	12	818	195	1,2	0,12,17,25	0,13,15,23	0,7,8,22
2	1	828	12	818	195	1,2	0,12,17,25	0,13,15,23	7,8,14,22
2	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,7,8,22
2	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	0,8,14,22
2	1	828	12	818	195	1,2	0,12,17,25	0,13,23,24	7,8,14,22
2	1	828	12	818	195	1,2	0,12,17,25	0,15,23,24	0,7,8,22
2	1	828	12	818	195	1,2	0,12,17,25	0,15,23,24	7,8,14,22
2	1	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,14
2	1	828	12	818	195	1,2	0,12,17,25	13,15,23,24	0,7,8,22
2	1	828	12	818	195	1,2	0,12,21,25	0,13,15,23	0,8,14,22
2	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,8,14
2	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,7,14,22
2	1	828	12	818	195	1,2	0,12,21,25	0,13,15,24	0,8,14,22
2	1	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,7,8,14
2	1	828	12	818	195	1,2	0,12,21,25	0,15,23,24	0,8,14,22
2	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,8,14
2	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	0,7,14,22
2	1	828	12	818	195	1,2	0,17,21,25	0,13,15,23	7,8,14,22
2	1	828	12	818	195	1,2	0,17,21,25	0,13,15,24	0,7,8,14
2	1	828	12	818	195	1,2	0,17,21,25	0,13,15,24	7,8,14,22
2	1	828	12	818	195	1,2	0,17,21,25	0,13,23,24	0,7,8,14
2	1	828	12	818	195	1,2	0,17,21,25	0,13,23,24	7,8,14,22
2	1	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,14
2	1	828	12	818	195	1,2	0,17,21,25	13,15,23,24	0,7,8,22
2	1	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,7,14,22
2	1	828	12	818	195	1,2	12,17,21,25	0,13,15,23	0,8,14,22
2	1	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,7,14,22
2	1	828	12	818	195	1,2	12,17,21,25	0,13,23,24	0,8,14,22
2	1	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,7,14,22
2	1	828	12	818	195	1,2	12,17,21,25	13,15,23,24	0,8,14,22
3	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,16,26
3	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,21,26
3	0	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,16,21,26
3	0	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,12,21,26
3	0	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,16,21,26
3	0	828	12	818	194	9,18	0,7,8,13	0,5,17,25	0,16,21,26
3	0	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,21
3	0	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,26
3	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,21
3	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,26
3	0	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,16,21,26
3	0	828	12	818	194	9,18	0,7,8,23	0,4,17,25	0,12,16,26
3	0	828	12	818	194	9,18	0,7,13,23	0,4,5,17	0,12,21,26
3	0	828	12	818	194	9,18	0,7,13,23	0,4,5,17	12,16,21,26
3	0	828	12	818	194	9,18	0,7,13,23	0,4,17,25	0,12,21,26
3	0	828	12	818	194	9,18	0,7,13,23	0,4,17,25	12,16,21,26
3	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,16,26
3	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,21,26
3	0	828	12	818	194	9,18	0,7,13,23	0,5,17,25	12,16,21,26
3	0	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,16,21
3	0	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,21,26
3	0	828	12	818	194	9,18	0,8,13,23	0,4,5,25	0,12,16,21
3	0	828	12	818	194	9,18	0,8,13,23	0,4,5,25	12,16,21,26
3	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,12,16,21
3	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,16,21,26
3	0	828	12	818	194	9,18	0,8,13,23	0,4,17,25	12,16,21,26
3	0	828	12	818	194	9,18	0,8,13,23	0,5,17,25	0,12,16,21
3	0	828	12	818	194	9,18	0,8,13,23	0,5,17,25	12,16,21,26
3	0	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,16,21
3	0	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,21,26
3	0	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,12,16,26
3	0	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,16,21,26
3	0	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,12,16,26
3	0	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,16,21,26
3	0	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,12,16,26
3	0	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,16,21,26
3	0	828	12	818	195	9,18	0,7,8,13	0,4,5,25	0,12,21,26
3	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,21
3	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,26
3	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,21,26
3	0	828	12	818	195	9,18	0,7,8,13	0,4,17,25	12,16,21,26
3	0	828	12	818	195	9,18	0,7,8,13	0,5,17,25	12,16,21,26
3	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,21
3	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,26
3	0	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,21,26
3	0	828	12	818	195	9,18	0,7,8,23	0,4,5,17	0,12,16,21
3	0	828	12	818	195	9,18	0,7,8,23	0,4,17,25	12,16,21,26
3	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,16,21
3	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,21,26
3	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,16,21,26
3	0	828	12	818	195	9,18	0,7,8,23	0,5,17,25	12,16,21,26
3	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,16,21
3	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,21,26
3	0	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,16,21,26
3	0	828	12	818	195	9,18	0,7,13,23	0,4,5,17	0,16,21,26
3	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,21
3	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,26
3	0	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,16,21,26
3	0	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,12,16,26
3	0	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,16,21,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,16,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,21,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,16,21,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,5,25	0,12,16,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,12,16,26
3	0	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,16,21,26
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,16,21
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,21,26
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,17	12,16,21,26
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,16,21
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,21,26
3	0	828	12	818	195	9,18	7,8,13,23	0,4,5,25	12,16,21,26
3	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,16,26
3	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,12,21,26
3	1	828	12	818	194	9,18	0,7,8,13	0,4,5,17	0,16,21,26
3	1	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,12,21,26
3	1	828	12	818	194	9,18	0,7,8,13	0,4,5,25	0,16,21,26
3	1	828	12	818	194	9,18	0,7,8,13	0,5,17,25	0,16,21,26
3	1	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,21
3	1	828	12	818	194	9,18	0,7,8,23	0,4,5,17	0,12,16,26
3	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,21
3	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,12,16,26
3	1	828	12	818	194	9,18	0,7,8,23	0,4,5,25	0,16,21,26
3	1	828	12	818	194	9,18	0,7,8,23	0,4,17,25	0,12,16,26
3	1	828	12	818	194	9,18	0,7,13,23	0,4,5,17	0,12,21,26
3	1	828	12	818	194	9,18	0,7,13,23	0,4,5,17	12,16,21,26
3	1	828	12	818	194	9,18	0,7,13,23	0,4,17,25	0,12,21,26
3	1	828	12	818	194	9,18	0,7,13,23	0,4,17,25	12,16,21,26
3	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,16,26
3	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	0,12,21,26
3	1	828	12	818	194	9,18	0,7,13,23	0,5,17,25	12,16,21,26
3	1	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,16,21
3	1	828	12	818	194	9,18	0,7,13,23	4,5,17,25	0,12,21,26
3	1	828	12	818	194	9,18	0,8,13,23	0,4,5,25	0,12,16,21
3	1	828	12	818	194	9,18	0,8,13,23	0,4,5,25	12,16,21,26
3	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,12,16,21
3	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	0,16,21,26
3	1	828	12	818	194	9,18	0,8,13,23	0,4,17,25	12,16,21,26
3	1	828	12	818	194	9,18	0,8,13,23	0,5,17,25	0,12,16,21
3	1	828	12	818	194	9,18	0,8,13,23	0,5,17,25	12,16,21,26
3	1	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,16,21
3	1	828	12	818	194	9,18	0,8,13,23	4,5,17,25	0,12,21,26
3	1	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,12,16,26
3	1	828	12	818	194	9,18	7,8,13,23	0,4,17,25	0,16,21,26
3	1	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,12,16,26
3	1	828	12	818	194	9,18	7,8,13,23	0,5,17,25	0,16,21,26
3	1	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,12,16,26
3	1	828	12	818	194	9,18	7,8,13,23	4,5,17,25	0,16,21,26
3	1	828	12	818	195	9,18	0,7,8,13	0,4,5,25	0,12,21,26
3	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,21
3	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,16,26
3	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	0,12,21,26
3	1	828	12	818	195	9,18	0,7,8,13	0,4,17,25	12,16,21,26
3	1	828	12	818	195	9,18	0,7,8,13	0,5,17,25	12,16,21,26
3	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,21
3	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,16,26
3	1	828	12	818	195	9,18	0,7,8,13	4,5,17,25	0,12,21,26
3	1	828	12	818	195	9,18	0,7,8,23	0,4,5,17	0,12,16,21
3	1	828	12	818	195	9,18	0,7,8,23	0,4,17,25	12,16,21,26
3	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,16,21
3	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,12,21,26
3	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	0,16,21,26
3	1	828	12	818	195	9,18	0,7,8,23	0,5,17,25	12,16,21,26
3	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,16,21
3	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,12,21,26
3	1	828	12	818	195	9,18	0,7,8,23	4,5,17,25	0,16,21,26
3	1	828	12	818	195	9,18	0,7,13,23	0,4,5,17	0,16,21,26
3	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,21
3	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,12,16,26
3	1	828	12	818	195	9,18	0,7,13,23	0,4,5,25	0,16,21,26
3	1	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,12,16,26
3	1	828	12	818	195	9,18	0,7,13,23	0,5,17,25	0,16,21,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,16,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,12,21,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,5,17	0,16,21,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,5,25	0,12,16,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,12,16,26
3	1	828	12	818	195	9,18	0,8,13,23	0,4,17,25	0,16,21,26
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,16,21
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	0,12,21,26
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,17	12,16,21,26
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,16,21
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	0,12,21,26
3	1	828	12	818	195	9,18	7,8,13,23	0,4,5,25	12,16,21,26
0	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,14
0	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,22
0	0	828	27	818	39	1,2	0,13,15,23	0,12,21,25	7,8,14,22
0	0	828	27	818	39	1,2	0,13,15,23	12,17,21,25	0,7,14,22
0	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,8,14
0	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,14,22
0	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,8,14
0	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,14,22
0	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,8,14,22
0	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,7,8,14
0	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,8,14,22
0	0	828	27	818	39	1,2	0,13,15,24	12,17,21,25	0,7,8,22
0	0	828	27	818	39	1,2	0,13,23,24	0,12,17,21	0,7,14,22
0	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,8,22
0	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,14,22
0	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	7,8,14,22
0	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	0,7,8,14
0	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	7,8,14,22
0	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,7,14,22
0	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,8,14,22
0	0	828	27	818	39	1,2	0,15,23,24	0,12,17,21	0,7,14,22
0	0	828	27	818	39	1,2	0,15,23,24	0,12,21,25	0,7,8,14
0	0	828	27	818	39	1,2	0,15,23,24	0,17,21,25	0,7,14,22
0	0	828	27	818	39	1,2	0,15,23,24	12,17,21,25	7,8,14,22
0	0	828	27	818	39	1,2	13,15,23,24	0,12,17,21	0,8,14,22
0	0	828	27	818	39	1,2	13,15,23,24	0,12,17,25	0,7,14,22
0	0	828	27	818	39	1,2	13,15,23,24	0,12,21,25	0,7,14,22
0	0	828	27	818	39	1,2	13,15,23,24	0,17,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	0,7,8,22
0	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	7,8,14,22
0	0	828	27	818	40	1,2	0,13,15,23	0,12,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,7,8,14
0	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	7,8,14,22
0	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,7,14,22
0	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,24	0,12,17,21	0,7,8,22
0	0	828	27	818	40	1,2	0,13,15,24	0,12,17,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,24	0,12,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,13,15,24	12,17,21,25	7,8,14,22
0	0	828	27	818	40	1,2	0,13,23,24	0,12,17,21	7,8,14,22
0	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,14
0	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,22
0	0	828	27	818	40	1,2	0,13,23,24	12,17,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,8,22
0	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,14,22
0	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,8,14,22
0	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,8,22
0	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,14,22
0	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,7,8,22
0	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,8,14,22
0	0	828	27	818	40	1,2	0,15,23,24	12,17,21,25	0,7,8,14
0	0	828	27	818	40	1,2	13,15,23,24	0,12,17,21	0,8,14,22
0	0	828	27	818	40	1,2	13,15,23,24	0,12,17,25	0,7,14,22
0	0	828	27	818	40	1,2	13,15,23,24	0,12,21,25	0,7,14,22
0	0	828	27	818	40	1,2	13,15,23,24	0,17,21,25	0,8,14,22
0	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,15,22
0	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,22,24
0	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,15,22,24
0	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,14,15,22
0	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,15,22,24
0	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,14,22,24
0	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,15,22,24
0	1	828	27	818	39	9,18	0,7,8,13	4,5,17,25	0,14,15,24
0	1	828	27	818	39	9,18	0,7,8,23	0,4,5,17	0,15,22,24
0	1	828	27	818	39	9,18	0,7,8,23	0,4,5,25	0,14,15,22
0	1	828	27	818	39	9,18	0,7,8,23	0,5,17,25	0,14,15,22
0	1	828	27	818	39	9,18	0,7,8,23	4,5,17,25	14,15,22,24
0	1	828	27	818	39	9,18	0,7,13,23	0,4,5,17	14,15,22,24
0	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,14,15,24
0	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,15,22,24
0	1	828	27	818	39	9,18	0,7,13,23	4,5,17,25	0,14,15,22
0	1	828	27	818	39	9,18	0,8,13,23	0,4,5,25	0,14,15,22
0	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,22
0	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,24
0	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	14,15,22,24
0	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	0,15,22,24
0	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	14,15,22,24
0	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,15,22
0	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,22,24
0	1	828	27	818	39	9,18	7,8,13,23	0,4,5,17	0,14,15,22
0	1	828	27	818	39	9,18	7,8,13,23	0,4,5,25	0,14,22,24
0	1	828	27	818	39	9,18	7,8,13,23	0,4,17,25	0,14,15,22
0	1	828	27	818	39	9,18	7,8,13,23	0,5,17,25	0,14,22,24
0	1	828	27	818	40	9,18	0,7,8,13	0,4,5,17	0,14,22,24
0	1	828	27	818	40	9,18	0,7,8,13	0,4,5,25	0,14,15,24
0	1	828	27	818	40	9,18	0,7,8,13	0,4,17,25	0,14,22,24
0	1	828	27	818	40	9,18	0,7,8,13	4,5,17,25	14,15,22,24
0	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,22
0	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,24
0	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,22,24
0	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,22
0	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,24
0	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,15,24
0	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,22,24
0	1	828	27	818	40	9,18	0,7,8,23	4,5,17,25	0,15,22,24
0	1	828	27	818	40	9,18	0,7,13,23	0,4,5,17	0,14,22,24
0	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	0,14,15,24
0	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	14,15,22,24
0	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,14,22,24
0	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,15,22,24
0	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	14,15,22,24
0	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,15,22
0	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,22,24
0	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,14,15,24
0	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,15,22,24
0	1	828	27	818	40	9,18	0,8,13,23	0,4,5,25	14,15,22,24
0	1	828	27	818	40	9,18	0,8,13,23	4,5,17,25	0,14,22,24
0	1	828	27	818	40	9,18	7,8,13,23	0,4,5,17	0,14,15,22
0	1	828	27	818	40	9,18	7,8,13,23	0,4,5,25	0,14,22,24
0	1	828	27	818	40	9,18	7,8,13,23	0,4,17,25	0,14,15,22
0	1	828	27	818	40	9,18	7,8,13,23	0,5,17,25	0,14,22,24
1	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,14
1	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,22
1	0	828	27	818	39	1,2	0,13,15,23	0,12,21,25	7,8,14,22
1	0	828	27	818	39	1,2	0,13,15,23	12,17,21,25	0,7,14,22
1	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,8,14
1	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,14,22
1	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,8,14
1	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,14,22
1	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,8,14,22
1	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,7,8,14
1	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,8,14,22
1	0	828	27	818	39	1,2	0,13,15,24	12,17,21,25	0,7,8,22
1	0	828	27	818	39	1,2	0,13,23,24	0,12,17,21	0,7,14,22
1	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,8,22
1	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,14,22
1	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	7,8,14,22
1	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	0,7,8,14
1	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	7,8,14,22
1	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,7,14,22
1	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,8,14,22
1	0	828	27	818	39	1,2	0,15,23,24	0,12,17,21	0,7,14,22
1	0	828	27	818	39	1,2	0,15,23,24	0,12,21,25	0,7,8,14
1	0	828	27	818	39	1,2	0,15,23,24	0,17,21,25	0,7,14,22
1	0	828	27	818	39	1,2	0,15,23,24	12,17,21,25	7,8,14,22
1	0	828	27	818	39	1,2	13,15,23,24	0,12,17,21	0,8,14,22
1	0	828	27	818	39	1,2	13,15,23,24	0,12,17,25	0,7,14,22
1	0	828	27	818	39	1,2	13,15,23,24	0,12,21,25	0,7,14,22
1	0	828	27	818	39	1,2	13,15,23,24	0,17,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	0,7,8,22
1	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	7,8,14,22
1	0	828	27	818	40	1,2	0,13,15,23	0,12,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,7,8,14
1	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	7,8,14,22
1	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,7,14,22
1	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,24	0,12,17,21	0,7,8,22
1	0	828	27	818	40	1,2	0,13,15,24	0,12,17,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,24	0,12,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,13,15,24	12,17,21,25	7,8,14,22
1	0	828	27	818	40	1,2	0,13,23,24	0,12,17,21	7,8,14,22
1	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,14
1	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,22
1	0	828	27	818	40	1,2	0,13,23,24	12,17,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,8,22
1	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,14,22
1	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,8,14,22
1	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,8,22
1	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,14,22
1	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,7,8,22
1	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,8,14,22
1	0	828	27	818	40	1,2	0,15,23,24	12,17,21,25	0,7,8,14
1	0	828	27	818	40	1,2	13,15,23,24	0,12,17,21	0,8,14,22
1	0	828	27	818	40	1,2	13,15,23,24	0,12,17,25	0,7,14,22
1	0	828	27	818	40	1,2	13,15,23,24	0,12,21,25	0,7,14,22
1	0	828	27	818	40	1,2	13,15,23,24	0,17,21,25	0,8,14,22
1	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,15,22
1	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,22,24
1	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,15,22,24
1	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,14,15,22
1	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,15,22,24
1	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,14,22,24
1	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,15,22,24
1	1	828	27	818	39	9,18	0,7,8,13	4,5,17,25	0,14,15,24
1	1	828	27	818	39	9,18	0,7,8,23	0,4,5,17	0,15,22,24
1	1	828	27	818	39	9,18	0,7,8,23	0,4,5,25	0,14,15,22
1	1	828	27	818	39	9,18	0,7,8,23	0,5,17,25	0,14,15,22
1	1	828	27	818	39	9,18	0,7,8,23	4,5,17,25	14,15,22,24
1	1	828	27	818	39	9,18	0,7,13,23	0,4,5,17	14,15,22,24
1	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,14,15,24
1	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,15,22,24
1	1	828	27	818	39	9,18	0,7,13,23	4,5,17,25	0,14,15,22
1	1	828	27	818	39	9,18	0,8,13,23	0,4,5,25	0,14,15,22
1	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,22
1	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,24
1	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	14,15,22,24
1	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	0,15,22,24
1	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	14,15,22,24
1	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,15,22
1	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,22,24
1	1	828	27	818	39	9,18	7,8,13,23	0,4,5,17	0,14,15,22
1	1	828	27	818	39	9,18	7,8,13,23	0,4,5,25	0,14,22,24
1	1	828	27	818	39	9,18	7,8,13,23	0,4,17,25	0,14,15,22
1	1	828	27	818	39	9,18	7,8,13,23	0,5,17,25	0,14,22,24
1	1	828	27	818	40	9,18	0,7,8,13	0,4,5,17	0,14,22,24
1	1	828	27	818	40	9,18	0,7,8,13	0,4,5,25	0,14,15,24
1	1	828	27	818	40	9,18	0,7,8,13	0,4,17,25	0,14,22,24
1	1	828	27	818	40	9,18	0,7,8,13	4,5,17,25	14,15,22,24
1	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,22
1	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,24
1	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,22,24
1	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,22
1	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,24
1	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,15,24
1	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,22,24
1	1	828	27	818	40	9,18	0,7,8,23	4,5,17,25	0,15,22,24
1	1	828	27	818	40	9,18	0,7,13,23	0,4,5,17	0,14,22,24
1	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	0,14,15,24
1	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	14,15,22,24
1	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,14,22,24
1	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,15,22,24
1	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	14,15,22,24
1	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,15,22
1	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,22,24
1	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,14,15,24
1	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,15,22,24
1	1	828	27	818	40	9,18	0,8,13,23	0,4,5,25	14,15,22,24
1	1	828	27	818	40	9,18	0,8,13,23	4,5,17,25	0,14,22,24
1	1	828	27	818	40	9,18	7,8,13,23	0,4,5,17	0,14,15,22
1	1	828	27	818	40	9,18	7,8,13,23	0,4,5,25	0,14,22,24
1	1	828	27	818	40	9,18	7,8,13,23	0,4,17,25	0,14,15,22
1	1	828	27	818	40	9,18	7,8,13,23	0,5,17,25	0,14,22,24
2	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,14
2	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,22
2	0	828	27	818	39	1,2	0,13,15,23	0,12,21,25	7,8,14,22
2	0	828	27	818	39	1,2	0,13,15,23	12,17,21,25	0,7,14,22
2	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,8,14
2	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,14,22
2	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,8,14
2	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,14,22
2	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,8,14,22
2	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,7,8,14
2	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,8,14,22
2	0	828	27	818	39	1,2	0,13,15,24	12,17,21,25	0,7,8,22
2	0	828	27	818	39	1,2	0,13,23,24	0,12,17,21	0,7,14,22
2	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,8,22
2	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,14,22
2	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	7,8,14,22
2	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	0,7,8,14
2	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	7,8,14,22
2	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,7,14,22
2	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,8,14,22
2	0	828	27	818	39	1,2	0,15,23,24	0,12,17,21	0,7,14,22
2	0	828	27	818	39	1,2	0,15,23,24	0,12,21,25	0,7,8,14
2	0	828	27	818	39	1,2	0,15,23,24	0,17,21,25	0,7,14,22
2	0	828	27	818	39	1,2	0,15,23,24	12,17,21,25	7,8,14,22
2	0	828	27	818	39	1,2	13,15,23,24	0,12,17,21	0,8,14,22
2	0	828	27	818	39	1,2	13,15,23,24	0,12,17,25	0,7,14,22
2	0	828	27	818	39	1,2	13,15,23,24	0,12,21,25	0,7,14,22
2	0	828	27	818	39	1,2	13,15,23,24	0,17,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	0,7,8,22
2	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	7,8,14,22
2	0	828	27	818	40	1,2	0,13,15,23	0,12,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,7,8,14
2	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	7,8,14,22
2	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,7,14,22
2	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,24	0,12,17,21	0,7,8,22
2	0	828	27	818	40	1,2	0,13,15,24	0,12,17,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,24	0,12,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,13,15,24	12,17,21,25	7,8,14,22
2	0	828	27	818	40	1,2	0,13,23,24	0,12,17,21	7,8,14,22
2	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,14
2	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,22
2	0	828	27	818	40	1,2	0,13,23,24	12,17,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,8,22
2	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,14,22
2	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,8,14,22
2	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,8,22
2	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,14,22
2	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,7,8,22
2	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,8,14,22
2	0	828	27	818	40	1,2	0,15,23,24	12,17,21,25	0,7,8,14
2	0	828	27	818	40	1,2	13,15,23,24	0,12,17,21	0,8,14,22
2	0	828	27	818	40	1,2	13,15,23,24	0,12,17,25	0,7,14,22
2	0	828	27	818	40	1,2	13,15,23,24	0,12,21,25	0,7,14,22
2	0	828	27	818	40	1,2	13,15,23,24	0,17,21,25	0,8,14,22
2	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,15,22
2	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,22,24
2	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,15,22,24
2	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,14,15,22
2	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,15,22,24
2	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,14,22,24
2	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,15,22,24
2	1	828	27	818	39	9,18	0,7,8,13	4,5,17,25	0,14,15,24
2	1	828	27	818	39	9,18	0,7,8,23	0,4,5,17	0,15,22,24
2	1	828	27	818	39	9,18	0,7,8,23	0,4,5,25	0,14,15,22
2	1	828	27	818	39	9,18	0,7,8,23	0,5,17,25	0,14,15,22
2	1	828	27	818	39	9,18	0,7,8,23	4,5,17,25	14,15,22,24
2	1	828	27	818	39	9,18	0,7,13,23	0,4,5,17	14,15,22,24
2	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,14,15,24
2	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,15,22,24
2	1	828	27	818	39	9,18	0,7,13,23	4,5,17,25	0,14,15,22
2	1	828	27	818	39	9,18	0,8,13,23	0,4,5,25	0,14,15,22
2	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,22
2	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,24
2	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	14,15,22,24
2	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	0,15,22,24
2	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	14,15,22,24
2	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,15,22
2	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,22,24
2	1	828	27	818	39	9,18	7,8,13,23	0,4,5,17	0,14,15,22
2	1	828	27	818	39	9,18	7,8,13,23	0,4,5,25	0,14,22,24
2	1	828	27	818	39	9,18	7,8,13,23	0,4,17,25	0,14,15,22
2	1	828	27	818	39	9,18	7,8,13,23	0,5,17,25	0,14,22,24
2	1	828	27	818	40	9,18	0,7,8,13	0,4,5,17	0,14,22,24
2	1	828	27	818	40	9,18	0,7,8,13	0,4,5,25	0,14,15,24
2	1	828	27	818	40	9,18	0,7,8,13	0,4,17,25	0,14,22,24
2	1	828	27	818	40	9,18	0,7,8,13	4,5,17,25	14,15,22,24
2	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,22
2	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,24
2	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,22,24
2	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,22
2	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,24
2	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,15,24
2	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,22,24
2	1	828	27	818	40	9,18	0,7,8,23	4,5,17,25	0,15,22,24
2	1	828	27	818	40	9,18	0,7,13,23	0,4,5,17	0,14,22,24
2	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	0,14,15,24
2	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	14,15,22,24
2	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,14,22,24
2	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,15,22,24
2	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	14,15,22,24
2	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,15,22
2	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,22,24
2	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,14,15,24
2	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,15,22,24
2	1	828	27	818	40	9,18	0,8,13,23	0,4,5,25	14,15,22,24
2	1	828	27	818	40	9,18	0,8,13,23	4,5,17,25	0,14,22,24
2	1	828	27	818	40	9,18	7,8,13,23	0,4,5,17	0,14,15,22
2	1	828	27	818	40	9,18	7,8,13,23	0,4,5,25	0,14,22,24
2	1	828	27	818	40	9,18	7,8,13,23	0,4,17,25	0,14,15,22
2	1	828	27	818	40	9,18	7,8,13,23	0,5,17,25	0,14,22,24
3	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,14
3	0	828	27	818	39	1,2	0,13,15,23	0,12,17,21	0,7,8,22
3	0	828	27	818	39	1,2	0,13,15,23	0,12,21,25	7,8,14,22
3	0	828	27	818	39	1,2	0,13,15,23	12,17,21,25	0,7,14,22
3	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,8,14
3	0	828	27	818	39	1,2	0,13,15,24	0,12,17,25	0,7,14,22
3	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,8,14
3	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,7,14,22
3	0	828	27	818	39	1,2	0,13,15,24	0,12,21,25	0,8,14,22
3	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,7,8,14
3	0	828	27	818	39	1,2	0,13,15,24	0,17,21,25	0,8,14,22
3	0	828	27	818	39	1,2	0,13,15,24	12,17,21,25	0,7,8,22
3	0	828	27	818	39	1,2	0,13,23,24	0,12,17,21	0,7,14,22
3	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,8,22
3	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	0,7,14,22
3	0	828	27	818	39	1,2	0,13,23,24	0,12,17,25	7,8,14,22
3	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	0,7,8,14
3	0	828	27	818	39	1,2	0,13,23,24	0,17,21,25	7,8,14,22
3	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,7,14,22
3	0	828	27	818	39	1,2	0,13,23,24	12,17,21,25	0,8,14,22
3	0	828	27	818	39	1,2	0,15,23,24	0,12,17,21	0,7,14,22
3	0	828	27	818	39	1,2	0,15,23,24	0,12,21,25	0,7,8,14
3	0	828	27	818	39	1,2	0,15,23,24	0,17,21,25	0,7,14,22
3	0	828	27	818	39	1,2	0,15,23,24	12,17,21,25	7,8,14,22
3	0	828	27	818	39	1,2	13,15,23,24	0,12,17,21	0,8,14,22
3	0	828	27	818	39	1,2	13,15,23,24	0,12,17,25	0,7,14,22
3	0	828	27	818	39	1,2	13,15,23,24	0,12,21,25	0,7,14,22
3	0	828	27	818	39	1,2	13,15,23,24	0,17,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	0,7,8,22
3	0	828	27	818	40	1,2	0,13,15,23	0,12,17,25	7,8,14,22
3	0	828	27	818	40	1,2	0,13,15,23	0,12,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,7,8,14
3	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,23	0,17,21,25	7,8,14,22
3	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,7,14,22
3	0	828	27	818	40	1,2	0,13,15,23	12,17,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,24	0,12,17,21	0,7,8,22
3	0	828	27	818	40	1,2	0,13,15,24	0,12,17,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,24	0,12,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,13,15,24	12,17,21,25	7,8,14,22
3	0	828	27	818	40	1,2	0,13,23,24	0,12,17,21	7,8,14,22
3	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,14
3	0	828	27	818	40	1,2	0,13,23,24	0,12,21,25	0,7,8,22
3	0	828	27	818	40	1,2	0,13,23,24	12,17,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,8,22
3	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,7,14,22
3	0	828	27	818	40	1,2	0,15,23,24	0,12,17,21	0,8,14,22
3	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,8,22
3	0	828	27	818	40	1,2	0,15,23,24	0,12,17,25	0,7,14,22
3	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,7,8,22
3	0	828	27	818	40	1,2	0,15,23,24	0,17,21,25	0,8,14,22
3	0	828	27	818	40	1,2	0,15,23,24	12,17,21,25	0,7,8,14
3	0	828	27	818	40	1,2	13,15,23,24	0,12,17,21	0,8,14,22
3	0	828	27	818	40	1,2	13,15,23,24	0,12,17,25	0,7,14,22
3	0	828	27	818	40	1,2	13,15,23,24	0,12,21,25	0,7,14,22
3	0	828	27	818	40	1,2	13,15,23,24	0,17,21,25	0,8,14,22
3	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,15,22
3	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,14,22,24
3	1	828	27	818	39	9,18	0,7,8,13	0,4,5,17	0,15,22,24
3	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,14,15,22
3	1	828	27	818	39	9,18	0,7,8,13	0,4,17,25	0,15,22,24
3	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,14,22,24
3	1	828	27	818	39	9,18	0,7,8,13	0,5,17,25	0,15,22,24
3	1	828	27	818	39	9,18	0,7,8,13	4,5,17,25	0,14,15,24
3	1	828	27	818	39	9,18	0,7,8,23	0,4,5,17	0,15,22,24
3	1	828	27	818	39	9,18	0,7,8,23	0,4,5,25	0,14,15,22
3	1	828	27	818	39	9,18	0,7,8,23	0,5,17,25	0,14,15,22
3	1	828	27	818	39	9,18	0,7,8,23	4,5,17,25	14,15,22,24
3	1	828	27	818	39	9,18	0,7,13,23	0,4,5,17	14,15,22,24
3	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,14,15,24
3	1	828	27	818	39	9,18	0,7,13,23	0,4,5,25	0,15,22,24
3	1	828	27	818	39	9,18	0,7,13,23	4,5,17,25	0,14,15,22
3	1	828	27	818	39	9,18	0,8,13,23	0,4,5,25	0,14,15,22
3	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,22
3	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	0,14,15,24
3	1	828	27	818	39	9,18	0,8,13,23	0,4,17,25	14,15,22,24
3	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	0,15,22,24
3	1	828	27	818	39	9,18	0,8,13,23	0,5,17,25	14,15,22,24
3	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,15,22
3	1	828	27	818	39	9,18	0,8,13,23	4,5,17,25	0,14,22,24
3	1	828	27	818	39	9,18	7,8,13,23	0,4,5,17	0,14,15,22
3	1	828	27	818	39	9,18	7,8,13,23	0,4,5,25	0,14,22,24
3	1	828	27	818	39	9,18	7,8,13,23	0,4,17,25	0,14,15,22
3	1	828	27	818	39	9,18	7,8,13,23	0,5,17,25	0,14,22,24
3	1	828	27	818	40	9,18	0,7,8,13	0,4,5,17	0,14,22,24
3	1	828	27	818	40	9,18	0,7,8,13	0,4,5,25	0,14,15,24
3	1	828	27	818	40	9,18	0,7,8,13	0,4,17,25	0,14,22,24
3	1	828	27	818	40	9,18	0,7,8,13	4,5,17,25	14,15,22,24
3	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,22
3	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,15,24
3	1	828	27	818	40	9,18	0,7,8,23	0,4,5,25	0,14,22,24
3	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,22
3	1	828	27	818	40	9,18	0,7,8,23	0,4,17,25	0,14,15,24
3	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,15,24
3	1	828	27	818	40	9,18	0,7,8,23	0,5,17,25	0,14,22,24
3	1	828	27	818	40	9,18	0,7,8,23	4,5,17,25	0,15,22,24
3	1	828	27	818	40	9,18	0,7,13,23	0,4,5,17	0,14,22,24
3	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	0,14,15,24
3	1	828	27	818	40	9,18	0,7,13,23	0,4,17,25	14,15,22,24
3	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,14,22,24
3	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	0,15,22,24
3	1	828	27	818	40	9,18	0,7,13,23	0,5,17,25	14,15,22,24
3	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,15,22
3	1	828	27	818	40	9,18	0,7,13,23	4,5,17,25	0,14,22,24
3	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,14,15,24
3	1	828	27	818	40	9,18	0,8,13,23	0,4,5,17	0,15,22,24
3	1	828	27	818	40	9,18	0,8,13,23	0,4,5,25	14,15,22,24
3	1	828	27	818	40	9,18	0,8,13,23	4,5,17,25	0,14,22,24
3	1	828	27	818	40	9,18	7,8,13,23	0,4,5,17	0,14,15,22
3	1	828	27	818	40	9,18	7,8,13,23	0,4,5,25	0,14,22,24
3	1	828	27	818	40	9,18	7,8,13,23	0,4,17,25	0,14,15,22
3	1	828	27	818	40	9,18	7,8,13,23	0,5,17,25	0,14,22,24
Cap configurations: 1024

3-flat point count: 8,2,8;2,2,3;8,4,4
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	828	27	1,2	0,12,17,21	0,13,23	7,8,14,22
0	0	828	12	828	27	1,2	0,12,17,21	0,15,23	0,7,8,22
0	0	828	12	828	27	1,2	0,12,17,21	0,15,23	7,8,14,22
0	0	828	12	828	27	1,2	0,12,17,21	0,15,24	0,7,8,22
0	0	828	12	828	27	1,2	0,12,17,21	13,15,24	0,7,8,22
0	0	828	12	828	27	1,2	0,12,17,21	15,23,24	0,8,14,22
0	0	828	12	828	27	1,2	0,12,17,25	0,13,23	7,8,14,22
0	0	828	12	828	27	1,2	0,12,17,25	0,13,24	0,8,14,22
0	0	828	12	828	27	1,2	0,12,17,25	13,15,23	0,7,8,22
0	0	828	12	828	27	1,2	0,12,17,25	13,15,24	0,7,14,22
0	0	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,8,22
0	0	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,14,22
0	0	828	12	828	27	1,2	0,12,17,25	15,23,24	0,7,14,22
0	0	828	12	828	27	1,2	0,12,21,25	0,13,23	7,8,14,22
0	0	828	12	828	27	1,2	0,12,21,25	0,13,24	0,7,8,14
0	0	828	12	828	27	1,2	0,12,21,25	0,13,24	7,8,14,22
0	0	828	12	828	27	1,2	0,12,21,25	0,15,24	0,7,8,14
0	0	828	12	828	27	1,2	0,12,21,25	13,15,24	0,7,14,22
0	0	828	12	828	27	1,2	0,12,21,25	15,23,24	0,7,8,14
0	0	828	12	828	27	1,2	0,17,21,25	0,13,23	7,8,14,22
0	0	828	12	828	27	1,2	0,17,21,25	0,15,23	0,7,14,22
0	0	828	12	828	27	1,2	0,17,21,25	13,15,23	0,7,8,14
0	0	828	12	828	27	1,2	0,17,21,25	13,15,23	0,8,14,22
0	0	828	12	828	27	1,2	0,17,21,25	13,15,24	0,8,14,22
0	0	828	12	828	27	1,2	0,17,21,25	13,23,24	0,7,8,14
0	0	828	12	828	27	1,2	0,17,21,25	15,23,24	0,8,14,22
0	0	828	12	828	27	1,2	12,17,21,25	13,15,23	0,8,14,22
0	0	828	12	828	27	1,2	12,17,21,25	13,15,24	7,8,14,22
0	0	828	12	828	27	1,2	12,17,21,25	13,23,24	0,7,14,22
0	0	828	12	828	27	1,2	12,17,21,25	15,23,24	7,8,14,22
0	1	828	12	828	27	1,2	0,12,17,21	0,13,23	7,8,14,22
0	1	828	12	828	27	1,2	0,12,17,21	0,15,23	0,7,8,22
0	1	828	12	828	27	1,2	0,12,17,21	0,15,23	7,8,14,22
0	1	828	12	828	27	1,2	0,12,17,21	0,15,24	0,7,8,22
0	1	828	12	828	27	1,2	0,12,17,21	13,15,24	0,7,8,22
0	1	828	12	828	27	1,2	0,12,17,21	15,23,24	0,8,14,22
0	1	828	12	828	27	1,2	0,12,17,25	0,13,23	7,8,14,22
0	1	828	12	828	27	1,2	0,12,17,25	0,13,24	0,8,14,22
0	1	828	12	828	27	1,2	0,12,17,25	13,15,23	0,7,8,22
0	1	828	12	828	27	1,2	0,12,17,25	13,15,24	0,7,14,22
0	1	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,8,22
0	1	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,14,22
0	1	828	12	828	27	1,2	0,12,17,25	15,23,24	0,7,14,22
0	1	828	12	828	27	1,2	0,12,21,25	0,13,23	7,8,14,22
0	1	828	12	828	27	1,2	0,12,21,25	0,13,24	0,7,8,14
0	1	828	12	828	27	1,2	0,12,21,25	0,13,24	7,8,14,22
0	1	828	12	828	27	1,2	0,12,21,25	0,15,24	0,7,8,14
0	1	828	12	828	27	1,2	0,12,21,25	13,15,24	0,7,14,22
0	1	828	12	828	27	1,2	0,12,21,25	15,23,24	0,7,8,14
0	1	828	12	828	27	1,2	0,17,21,25	0,13,23	7,8,14,22
0	1	828	12	828	27	1,2	0,17,21,25	0,15,23	0,7,14,22
0	1	828	12	828	27	1,2	0,17,21,25	13,15,23	0,7,8,14
0	1	828	12	828	27	1,2	0,17,21,25	13,15,23	0,8,14,22
0	1	828	12	828	27	1,2	0,17,21,25	13,15,24	0,8,14,22
0	1	828	12	828	27	1,2	0,17,21,25	13,23,24	0,7,8,14
0	1	828	12	828	27	1,2	0,17,21,25	15,23,24	0,8,14,22
0	1	828	12	828	27	1,2	12,17,21,25	13,15,23	0,8,14,22
0	1	828	12	828	27	1,2	12,17,21,25	13,15,24	7,8,14,22
0	1	828	12	828	27	1,2	12,17,21,25	13,23,24	0,7,14,22
0	1	828	12	828	27	1,2	12,17,21,25	15,23,24	7,8,14,22
1	0	828	12	828	27	9,18	0,7,8,13	0,4,5	0,12,21,26
1	0	828	12	828	27	9,18	0,7,8,13	0,4,17	0,12,21,26
1	0	828	12	828	27	9,18	0,7,8,13	0,4,17	12,16,21,26
1	0	828	12	828	27	9,18	0,7,8,13	0,17,25	12,16,21,26
1	0	828	12	828	27	9,18	0,7,8,13	4,5,17	0,12,16,26
1	0	828	12	828	27	9,18	0,7,8,13	4,5,25	0,12,21,26
1	0	828	12	828	27	9,18	0,7,8,23	0,4,5	0,12,16,21
1	0	828	12	828	27	9,18	0,7,8,23	0,5,25	0,12,16,21
1	0	828	12	828	27	9,18	0,7,8,23	0,5,25	12,16,21,26
1	0	828	12	828	27	9,18	0,7,8,23	0,17,25	12,16,21,26
1	0	828	12	828	27	9,18	0,7,8,23	4,5,17	0,12,16,21
1	0	828	12	828	27	9,18	0,7,8,23	4,5,25	0,16,21,26
1	0	828	12	828	27	9,18	0,7,13,23	0,5,25	0,12,16,26
1	0	828	12	828	27	9,18	0,7,13,23	0,17,25	12,16,21,26
1	0	828	12	828	27	9,18	0,7,13,23	4,5,17	0,16,21,26
1	0	828	12	828	27	9,18	0,7,13,23	4,5,25	0,16,21,26
1	0	828	12	828	27	9,18	0,7,13,23	4,17,25	0,12,21,26
1	0	828	12	828	27	9,18	0,7,13,23	5,17,25	0,12,21,26
1	0	828	12	828	27	9,18	0,7,13,23	5,17,25	0,16,21,26
1	0	828	12	828	27	9,18	0,8,13,23	0,4,17	0,16,21,26
1	0	828	12	828	27	9,18	0,8,13,23	0,17,25	12,16,21,26
1	0	828	12	828	27	9,18	0,8,13,23	4,5,17	0,12,16,26
1	0	828	12	828	27	9,18	0,8,13,23	4,5,25	0,12,16,26
1	0	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,21
1	0	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,26
1	0	828	12	828	27	9,18	0,8,13,23	5,17,25	0,12,16,21
1	0	828	12	828	27	9,18	7,8,13,23	4,5,17	12,16,21,26
1	0	828	12	828	27	9,18	7,8,13,23	4,5,25	12,16,21,26
1	0	828	12	828	27	9,18	7,8,13,23	4,17,25	0,12,16,26
1	0	828	12	828	27	9,18	7,8,13,23	5,17,25	0,16,21,26
1	1	828	12	828	27	9,18	0,7,8,13	0,4,5	0,12,21,26
1	1	828	12	828	27	9,18	0,7,8,13	0,4,17	0,12,21,26
1	1	828	12	828	27	9,18	0,7,8,13	0,4,17	12,16,21,26
1	1	828	12	828	27	9,18	0,7,8,13	0,17,25	12,16,21,26
1	1	828	12	828	27	9,18	0,7,8,13	4,5,17	0,12,16,26
1	1	828	12	828	27	9,18	0,7,8,13	4,5,25	0,12,21,26
1	1	828	12	828	27	9,18	0,7,8,23	0,4,5	0,12,16,21
1	1	828	12	828	27	9,18	0,7,8,23	0,5,25	0,12,16,21
1	1	828	12	828	27	9,18	0,7,8,23	0,5,25	12,16,21,26
1	1	828	12	828	27	9,18	0,7,8,23	0,17,25	12,16,21,26
1	1	828	12	828	27	9,18	0,7,8,23	4,5,17	0,12,16,21
1	1	828	12	828	27	9,18	0,7,8,23	4,5,25	0,16,21,26
1	1	828	12	828	27	9,18	0,7,13,23	0,5,25	0,12,16,26
1	1	828	12	828	27	9,18	0,7,13,23	0,17,25	12,16,21,26
1	1	828	12	828	27	9,18	0,7,13,23	4,5,17	0,16,21,26
1	1	828	12	828	27	9,18	0,7,13,23	4,5,25	0,16,21,26
1	1	828	12	828	27	9,18	0,7,13,23	4,17,25	0,12,21,26
1	1	828	12	828	27	9,18	0,7,13,23	5,17,25	0,12,21,26
1	1	828	12	828	27	9,18	0,7,13,23	5,17,25	0,16,21,26
1	1	828	12	828	27	9,18	0,8,13,23	0,4,17	0,16,21,26
1	1	828	12	828	27	9,18	0,8,13,23	0,17,25	12,16,21,26
1	1	828	12	828	27	9,18	0,8,13,23	4,5,17	0,12,16,26
1	1	828	12	828	27	9,18	0,8,13,23	4,5,25	0,12,16,26
1	1	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,21
1	1	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,26
1	1	828	12	828	27	9,18	0,8,13,23	5,17,25	0,12,16,21
1	1	828	12	828	27	9,18	7,8,13,23	4,5,17	12,16,21,26
1	1	828	12	828	27	9,18	7,8,13,23	4,5,25	12,16,21,26
1	1	828	12	828	27	9,18	7,8,13,23	4,17,25	0,12,16,26
1	1	828	12	828	27	9,18	7,8,13,23	5,17,25	0,16,21,26
2	0	828	12	828	27	1,2	0,12,17,21	0,13,23	7,8,14,22
2	0	828	12	828	27	1,2	0,12,17,21	0,15,23	0,7,8,22
2	0	828	12	828	27	1,2	0,12,17,21	0,15,23	7,8,14,22
2	0	828	12	828	27	1,2	0,12,17,21	0,15,24	0,7,8,22
2	0	828	12	828	27	1,2	0,12,17,21	13,15,24	0,7,8,22
2	0	828	12	828	27	1,2	0,12,17,21	15,23,24	0,8,14,22
2	0	828	12	828	27	1,2	0,12,17,25	0,13,23	7,8,14,22
2	0	828	12	828	27	1,2	0,12,17,25	0,13,24	0,8,14,22
2	0	828	12	828	27	1,2	0,12,17,25	13,15,23	0,7,8,22
2	0	828	12	828	27	1,2	0,12,17,25	13,15,24	0,7,14,22
2	0	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,8,22
2	0	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,14,22
2	0	828	12	828	27	1,2	0,12,17,25	15,23,24	0,7,14,22
2	0	828	12	828	27	1,2	0,12,21,25	0,13,23	7,8,14,22
2	0	828	12	828	27	1,2	0,12,21,25	0,13,24	0,7,8,14
2	0	828	12	828	27	1,2	0,12,21,25	0,13,24	7,8,14,22
2	0	828	12	828	27	1,2	0,12,21,25	0,15,24	0,7,8,14
2	0	828	12	828	27	1,2	0,12,21,25	13,15,24	0,7,14,22
2	0	828	12	828	27	1,2	0,12,21,25	15,23,24	0,7,8,14
2	0	828	12	828	27	1,2	0,17,21,25	0,13,23	7,8,14,22
2	0	828	12	828	27	1,2	0,17,21,25	0,15,23	0,7,14,22
2	0	828	12	828	27	1,2	0,17,21,25	13,15,23	0,7,8,14
2	0	828	12	828	27	1,2	0,17,21,25	13,15,23	0,8,14,22
2	0	828	12	828	27	1,2	0,17,21,25	13,15,24	0,8,14,22
2	0	828	12	828	27	1,2	0,17,21,25	13,23,24	0,7,8,14
2	0	828	12	828	27	1,2	0,17,21,25	15,23,24	0,8,14,22
2	0	828	12	828	27	1,2	12,17,21,25	13,15,23	0,8,14,22
2	0	828	12	828	27	1,2	12,17,21,25	13,15,24	7,8,14,22
2	0	828	12	828	27	1,2	12,17,21,25	13,23,24	0,7,14,22
2	0	828	12	828	27	1,2	12,17,21,25	15,23,24	7,8,14,22
2	1	828	12	828	27	1,2	0,12,17,21	0,13,23	7,8,14,22
2	1	828	12	828	27	1,2	0,12,17,21	0,15,23	0,7,8,22
2	1	828	12	828	27	1,2	0,12,17,21	0,15,23	7,8,14,22
2	1	828	12	828	27	1,2	0,12,17,21	0,15,24	0,7,8,22
2	1	828	12	828	27	1,2	0,12,17,21	13,15,24	0,7,8,22
2	1	828	12	828	27	1,2	0,12,17,21	15,23,24	0,8,14,22
2	1	828	12	828	27	1,2	0,12,17,25	0,13,23	7,8,14,22
2	1	828	12	828	27	1,2	0,12,17,25	0,13,24	0,8,14,22
2	1	828	12	828	27	1,2	0,12,17,25	13,15,23	0,7,8,22
2	1	828	12	828	27	1,2	0,12,17,25	13,15,24	0,7,14,22
2	1	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,8,22
2	1	828	12	828	27	1,2	0,12,17,25	13,23,24	0,7,14,22
2	1	828	12	828	27	1,2	0,12,17,25	15,23,24	0,7,14,22
2	1	828	12	828	27	1,2	0,12,21,25	0,13,23	7,8,14,22
2	1	828	12	828	27	1,2	0,12,21,25	0,13,24	0,7,8,14
2	1	828	12	828	27	1,2	0,12,21,25	0,13,24	7,8,14,22
2	1	828	12	828	27	1,2	0,12,21,25	0,15,24	0,7,8,14
2	1	828	12	828	27	1,2	0,12,21,25	13,15,24	0,7,14,22
2	1	828	12	828	27	1,2	0,12,21,25	15,23,24	0,7,8,14
2	1	828	12	828	27	1,2	0,17,21,25	0,13,23	7,8,14,22
2	1	828	12	828	27	1,2	0,17,21,25	0,15,23	0,7,14,22
2	1	828	12	828	27	1,2	0,17,21,25	13,15,23	0,7,8,14
2	1	828	12	828	27	1,2	0,17,21,25	13,15,23	0,8,14,22
2	1	828	12	828	27	1,2	0,17,21,25	13,15,24	0,8,14,22
2	1	828	12	828	27	1,2	0,17,21,25	13,23,24	0,7,8,14
2	1	828	12	828	27	1,2	0,17,21,25	15,23,24	0,8,14,22
2	1	828	12	828	27	1,2	12,17,21,25	13,15,23	0,8,14,22
2	1	828	12	828	27	1,2	12,17,21,25	13,15,24	7,8,14,22
2	1	828	12	828	27	1,2	12,17,21,25	13,23,24	0,7,14,22
2	1	828	12	828	27	1,2	12,17,21,25	15,23,24	7,8,14,22
3	0	828	12	828	27	9,18	0,7,8,13	0,4,5	0,12,21,26
3	0	828	12	828	27	9,18	0,7,8,13	0,4,17	0,12,21,26
3	0	828	12	828	27	9,18	0,7,8,13	0,4,17	12,16,21,26
3	0	828	12	828	27	9,18	0,7,8,13	0,17,25	12,16,21,26
3	0	828	12	828	27	9,18	0,7,8,13	4,5,17	0,12,16,26
3	0	828	12	828	27	9,18	0,7,8,13	4,5,25	0,12,21,26
3	0	828	12	828	27	9,18	0,7,8,23	0,4,5	0,12,16,21
3	0	828	12	828	27	9,18	0,7,8,23	0,5,25	0,12,16,21
3	0	828	12	828	27	9,18	0,7,8,23	0,5,25	12,16,21,26
3	0	828	12	828	27	9,18	0,7,8,23	0,17,25	12,16,21,26
3	0	828	12	828	27	9,18	0,7,8,23	4,5,17	0,12,16,21
3	0	828	12	828	27	9,18	0,7,8,23	4,5,25	0,16,21,26
3	0	828	12	828	27	9,18	0,7,13,23	0,5,25	0,12,16,26
3	0	828	12	828	27	9,18	0,7,13,23	0,17,25	12,16,21,26
3	0	828	12	828	27	9,18	0,7,13,23	4,5,17	0,16,21,26
3	0	828	12	828	27	9,18	0,7,13,23	4,5,25	0,16,21,26
3	0	828	12	828	27	9,18	0,7,13,23	4,17,25	0,12,21,26
3	0	828	12	828	27	9,18	0,7,13,23	5,17,25	0,12,21,26
3	0	828	12	828	27	9,18	0,7,13,23	5,17,25	0,16,21,26
3	0	828	12	828	27	9,18	0,8,13,23	0,4,17	0,16,21,26
3	0	828	12	828	27	9,18	0,8,13,23	0,17,25	12,16,21,26
3	0	828	12	828	27	9,18	0,8,13,23	4,5,17	0,12,16,26
3	0	828	12	828	27	9,18	0,8,13,23	4,5,25	0,12,16,26
3	0	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,21
3	0	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,26
3	0	828	12	828	27	9,18	0,8,13,23	5,17,25	0,12,16,21
3	0	828	12	828	27	9,18	7,8,13,23	4,5,17	12,16,21,26
3	0	828	12	828	27	9,18	7,8,13,23	4,5,25	12,16,21,26
3	0	828	12	828	27	9,18	7,8,13,23	4,17,25	0,12,16,26
3	0	828	12	828	27	9,18	7,8,13,23	5,17,25	0,16,21,26
3	1	828	12	828	27	9,18	0,7,8,13	0,4,5	0,12,21,26
3	1	828	12	828	27	9,18	0,7,8,13	0,4,17	0,12,21,26
3	1	828	12	828	27	9,18	0,7,8,13	0,4,17	12,16,21,26
3	1	828	12	828	27	9,18	0,7,8,13	0,17,25	12,16,21,26
3	1	828	12	828	27	9,18	0,7,8,13	4,5,17	0,12,16,26
3	1	828	12	828	27	9,18	0,7,8,13	4,5,25	0,12,21,26
3	1	828	12	828	27	9,18	0,7,8,23	0,4,5	0,12,16,21
3	1	828	12	828	27	9,18	0,7,8,23	0,5,25	0,12,16,21
3	1	828	12	828	27	9,18	0,7,8,23	0,5,25	12,16,21,26
3	1	828	12	828	27	9,18	0,7,8,23	0,17,25	12,16,21,26
3	1	828	12	828	27	9,18	0,7,8,23	4,5,17	0,12,16,21
3	1	828	12	828	27	9,18	0,7,8,23	4,5,25	0,16,21,26
3	1	828	12	828	27	9,18	0,7,13,23	0,5,25	0,12,16,26
3	1	828	12	828	27	9,18	0,7,13,23	0,17,25	12,16,21,26
3	1	828	12	828	27	9,18	0,7,13,23	4,5,17	0,16,21,26
3	1	828	12	828	27	9,18	0,7,13,23	4,5,25	0,16,21,26
3	1	828	12	828	27	9,18	0,7,13,23	4,17,25	0,12,21,26
3	1	828	12	828	27	9,18	0,7,13,23	5,17,25	0,12,21,26
3	1	828	12	828	27	9,18	0,7,13,23	5,17,25	0,16,21,26
3	1	828	12	828	27	9,18	0,8,13,23	0,4,17	0,16,21,26
3	1	828	12	828	27	9,18	0,8,13,23	0,17,25	12,16,21,26
3	1	828	12	828	27	9,18	0,8,13,23	4,5,17	0,12,16,26
3	1	828	12	828	27	9,18	0,8,13,23	4,5,25	0,12,16,26
3	1	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,21
3	1	828	12	828	27	9,18	0,8,13,23	4,17,25	0,12,16,26
3	1	828	12	828	27	9,18	0,8,13,23	5,17,25	0,12,16,21
3	1	828	12	828	27	9,18	7,8,13,23	4,5,17	12,16,21,26
3	1	828	12	828	27	9,18	7,8,13,23	4,5,25	12,16,21,26
3	1	828	12	828	27	9,18	7,8,13,23	4,17,25	0,12,16,26
3	1	828	12	828	27	9,18	7,8,13,23	5,17,25	0,16,21,26
0	0	828	27	828	12	1,2	0,13,15,23	0,12,17	0,7,8,22
0	0	828	27	828	12	1,2	0,13,15,23	0,12,17	7,8,14,22
0	0	828	27	828	12	1,2	0,13,15,23	0,12,21	0,8,14,22
0	0	828	27	828	12	1,2	0,13,15,23	0,17,21	0,7,8,14
0	0	828	27	828	12	1,2	0,13,15,23	0,17,21	7,8,14,22
0	0	828	27	828	12	1,2	0,13,15,23	12,17,21	0,8,14,22
0	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,7,14,22
0	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,8,14,22
0	0	828	27	828	12	1,2	0,13,15,24	0,12,17	0,7,14,22
0	0	828	27	828	12	1,2	0,13,15,24	0,12,21	0,7,14,22
0	0	828	27	828	12	1,2	0,13,15,24	0,12,25	0,8,14,22
0	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,7,8,14
0	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,8,14,22
0	0	828	27	828	12	1,2	0,13,15,24	12,17,21	0,7,8,22
0	0	828	27	828	12	1,2	0,13,15,24	12,21,25	0,7,8,14
0	0	828	27	828	12	1,2	0,13,15,24	12,21,25	7,8,14,22
0	0	828	27	828	12	1,2	0,13,15,24	17,21,25	0,7,8,14
0	0	828	27	828	12	1,2	0,13,15,24	17,21,25	7,8,14,22
0	0	828	27	828	12	1,2	0,13,23,24	0,12,21	0,7,14,22
0	0	828	27	828	12	1,2	0,13,23,24	0,12,25	0,7,8,22
0	0	828	27	828	12	1,2	0,13,23,24	0,12,25	7,8,14,22
0	0	828	27	828	12	1,2	0,13,23,24	0,21,25	0,7,8,14
0	0	828	27	828	12	1,2	0,13,23,24	0,21,25	7,8,14,22
0	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,7,14,22
0	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,8,14,22
0	0	828	27	828	12	1,2	0,13,23,24	12,21,25	0,7,14,22
0	0	828	27	828	12	1,2	0,15,23,24	0,12,21	0,8,14,22
0	0	828	27	828	12	1,2	0,15,23,24	0,17,21	0,7,14,22
0	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,8,22
0	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,14,22
0	0	828	27	828	12	1,2	0,15,23,24	0,21,25	0,8,14,22
0	0	828	27	828	12	1,2	0,15,23,24	12,17,21	0,7,8,22
0	0	828	27	828	12	1,2	0,15,23,24	12,17,21	7,8,14,22
0	0	828	27	828	12	1,2	0,15,23,24	12,17,25	0,7,8,22
0	0	828	27	828	12	1,2	0,15,23,24	12,17,25	7,8,14,22
0	0	828	27	828	12	1,2	0,15,23,24	12,21,25	0,7,8,14
0	0	828	27	828	12	1,2	13,15,23,24	0,12,17	0,7,8,22
0	0	828	27	828	12	1,2	13,15,23,24	0,12,25	0,7,8,22
0	0	828	27	828	12	1,2	13,15,23,24	0,17,21	0,7,8,14
0	0	828	27	828	12	1,2	13,15,23,24	0,21,25	0,7,8,14
0	0	828	27	828	12	1,2	13,15,23,24	12,17,21	0,8,14,22
0	0	828	27	828	12	1,2	13,15,23,24	12,17,25	0,7,14,22
0	0	828	27	828	12	1,2	13,15,23,24	12,21,25	0,7,14,22
0	0	828	27	828	12	1,2	13,15,23,24	17,21,25	0,8,14,22
0	1	828	27	828	12	9,18	0,7,8,13	0,4,5	0,14,15,22
0	1	828	27	828	12	9,18	0,7,8,13	0,4,17	0,14,22,24
0	1	828	27	828	12	9,18	0,7,8,13	0,4,25	0,14,15,22
0	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,14,22,24
0	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,15,22,24
0	1	828	27	828	12	9,18	0,7,8,13	4,5,17	0,15,22,24
0	1	828	27	828	12	9,18	0,7,8,13	4,5,17	14,15,22,24
0	1	828	27	828	12	9,18	0,7,8,13	4,5,25	0,14,15,24
0	1	828	27	828	12	9,18	0,7,8,13	5,17,25	0,15,22,24
0	1	828	27	828	12	9,18	0,7,8,13	5,17,25	14,15,22,24
0	1	828	27	828	12	9,18	0,7,8,23	0,4,5	0,14,22,24
0	1	828	27	828	12	9,18	0,7,8,23	0,5,17	0,14,22,24
0	1	828	27	828	12	9,18	0,7,8,23	0,5,25	0,14,15,22
0	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,22
0	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,24
0	1	828	27	828	12	9,18	0,7,8,23	4,5,17	0,15,22,24
0	1	828	27	828	12	9,18	0,7,8,23	4,5,25	0,14,15,24
0	1	828	27	828	12	9,18	0,7,8,23	4,5,25	14,15,22,24
0	1	828	27	828	12	9,18	0,7,8,23	4,17,25	0,14,15,24
0	1	828	27	828	12	9,18	0,7,8,23	4,17,25	14,15,22,24
0	1	828	27	828	12	9,18	0,7,13,23	0,4,5	0,14,22,24
0	1	828	27	828	12	9,18	0,7,13,23	0,4,25	0,14,15,24
0	1	828	27	828	12	9,18	0,7,13,23	0,4,25	14,15,22,24
0	1	828	27	828	12	9,18	0,7,13,23	0,5,25	0,15,22,24
0	1	828	27	828	12	9,18	0,7,13,23	0,5,25	14,15,22,24
0	1	828	27	828	12	9,18	0,7,13,23	4,5,25	0,14,22,24
0	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,15,22
0	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,22,24
0	1	828	27	828	12	9,18	0,8,13,23	0,4,5	0,14,15,22
0	1	828	27	828	12	9,18	0,8,13,23	0,4,17	0,14,15,24
0	1	828	27	828	12	9,18	0,8,13,23	0,4,17	14,15,22,24
0	1	828	27	828	12	9,18	0,8,13,23	0,5,17	0,15,22,24
0	1	828	27	828	12	9,18	0,8,13,23	0,5,17	14,15,22,24
0	1	828	27	828	12	9,18	0,8,13,23	4,5,17	0,14,15,22
0	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,15,22
0	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,22,24
0	1	828	27	828	12	9,18	7,8,13,23	0,4,17	0,14,15,24
0	1	828	27	828	12	9,18	7,8,13,23	0,4,25	0,14,15,24
0	1	828	27	828	12	9,18	7,8,13,23	0,5,17	0,15,22,24
0	1	828	27	828	12	9,18	7,8,13,23	0,5,25	0,15,22,24
0	1	828	27	828	12	9,18	7,8,13,23	4,5,17	0,14,15,22
0	1	828	27	828	12	9,18	7,8,13,23	4,5,25	0,14,22,24
0	1	828	27	828	12	9,18	7,8,13,23	4,17,25	0,14,15,22
0	1	828	27	828	12	9,18	7,8,13,23	5,17,25	0,14,22,24
1	0	828	27	828	12	1,2	0,13,15,23	0,12,17	0,7,8,22
1	0	828	27	828	12	1,2	0,13,15,23	0,12,17	7,8,14,22
1	0	828	27	828	12	1,2	0,13,15,23	0,12,21	0,8,14,22
1	0	828	27	828	12	1,2	0,13,15,23	0,17,21	0,7,8,14
1	0	828	27	828	12	1,2	0,13,15,23	0,17,21	7,8,14,22
1	0	828	27	828	12	1,2	0,13,15,23	12,17,21	0,8,14,22
1	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,7,14,22
1	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,8,14,22
1	0	828	27	828	12	1,2	0,13,15,24	0,12,17	0,7,14,22
1	0	828	27	828	12	1,2	0,13,15,24	0,12,21	0,7,14,22
1	0	828	27	828	12	1,2	0,13,15,24	0,12,25	0,8,14,22
1	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,7,8,14
1	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,8,14,22
1	0	828	27	828	12	1,2	0,13,15,24	12,17,21	0,7,8,22
1	0	828	27	828	12	1,2	0,13,15,24	12,21,25	0,7,8,14
1	0	828	27	828	12	1,2	0,13,15,24	12,21,25	7,8,14,22
1	0	828	27	828	12	1,2	0,13,15,24	17,21,25	0,7,8,14
1	0	828	27	828	12	1,2	0,13,15,24	17,21,25	7,8,14,22
1	0	828	27	828	12	1,2	0,13,23,24	0,12,21	0,7,14,22
1	0	828	27	828	12	1,2	0,13,23,24	0,12,25	0,7,8,22
1	0	828	27	828	12	1,2	0,13,23,24	0,12,25	7,8,14,22
1	0	828	27	828	12	1,2	0,13,23,24	0,21,25	0,7,8,14
1	0	828	27	828	12	1,2	0,13,23,24	0,21,25	7,8,14,22
1	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,7,14,22
1	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,8,14,22
1	0	828	27	828	12	1,2	0,13,23,24	12,21,25	0,7,14,22
1	0	828	27	828	12	1,2	0,15,23,24	0,12,21	0,8,14,22
1	0	828	27	828	12	1,2	0,15,23,24	0,17,21	0,7,14,22
1	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,8,22
1	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,14,22
1	0	828	27	828	12	1,2	0,15,23,24	0,21,25	0,8,14,22
1	0	828	27	828	12	1,2	0,15,23,24	12,17,21	0,7,8,22
1	0	828	27	828	12	1,2	0,15,23,24	12,17,21	7,8,14,22
1	0	828	27	828	12	1,2	0,15,23,24	12,17,25	0,7,8,22
1	0	828	27	828	12	1,2	0,15,23,24	12,17,25	7,8,14,22
1	0	828	27	828	12	1,2	0,15,23,24	12,21,25	0,7,8,14
1	0	828	27	828	12	1,2	13,15,23,24	0,12,17	0,7,8,22
1	0	828	27	828	12	1,2	13,15,23,24	0,12,25	0,7,8,22
1	0	828	27	828	12	1,2	13,15,23,24	0,17,21	0,7,8,14
1	0	828	27	828	12	1,2	13,15,23,24	0,21,25	0,7,8,14
1	0	828	27	828	12	1,2	13,15,23,24	12,17,21	0,8,14,22
1	0	828	27	828	12	1,2	13,15,23,24	12,17,25	0,7,14,22
1	0	828	27	828	12	1,2	13,15,23,24	12,21,25	0,7,14,22
1	0	828	27	828	12	1,2	13,15,23,24	17,21,25	0,8,14,22
1	1	828	27	828	12	9,18	0,7,8,13	0,4,5	0,14,15,22
1	1	828	27	828	12	9,18	0,7,8,13	0,4,17	0,14,22,24
1	1	828	27	828	12	9,18	0,7,8,13	0,4,25	0,14,15,22
1	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,14,22,24
1	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,15,22,24
1	1	828	27	828	12	9,18	0,7,8,13	4,5,17	0,15,22,24
1	1	828	27	828	12	9,18	0,7,8,13	4,5,17	14,15,22,24
1	1	828	27	828	12	9,18	0,7,8,13	4,5,25	0,14,15,24
1	1	828	27	828	12	9,18	0,7,8,13	5,17,25	0,15,22,24
1	1	828	27	828	12	9,18	0,7,8,13	5,17,25	14,15,22,24
1	1	828	27	828	12	9,18	0,7,8,23	0,4,5	0,14,22,24
1	1	828	27	828	12	9,18	0,7,8,23	0,5,17	0,14,22,24
1	1	828	27	828	12	9,18	0,7,8,23	0,5,25	0,14,15,22
1	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,22
1	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,24
1	1	828	27	828	12	9,18	0,7,8,23	4,5,17	0,15,22,24
1	1	828	27	828	12	9,18	0,7,8,23	4,5,25	0,14,15,24
1	1	828	27	828	12	9,18	0,7,8,23	4,5,25	14,15,22,24
1	1	828	27	828	12	9,18	0,7,8,23	4,17,25	0,14,15,24
1	1	828	27	828	12	9,18	0,7,8,23	4,17,25	14,15,22,24
1	1	828	27	828	12	9,18	0,7,13,23	0,4,5	0,14,22,24
1	1	828	27	828	12	9,18	0,7,13,23	0,4,25	0,14,15,24
1	1	828	27	828	12	9,18	0,7,13,23	0,4,25	14,15,22,24
1	1	828	27	828	12	9,18	0,7,13,23	0,5,25	0,15,22,24
1	1	828	27	828	12	9,18	0,7,13,23	0,5,25	14,15,22,24
1	1	828	27	828	12	9,18	0,7,13,23	4,5,25	0,14,22,24
1	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,15,22
1	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,22,24
1	1	828	27	828	12	9,18	0,8,13,23	0,4,5	0,14,15,22
1	1	828	27	828	12	9,18	0,8,13,23	0,4,17	0,14,15,24
1	1	828	27	828	12	9,18	0,8,13,23	0,4,17	14,15,22,24
1	1	828	27	828	12	9,18	0,8,13,23	0,5,17	0,15,22,24
1	1	828	27	828	12	9,18	0,8,13,23	0,5,17	14,15,22,24
1	1	828	27	828	12	9,18	0,8,13,23	4,5,17	0,14,15,22
1	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,15,22
1	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,22,24
1	1	828	27	828	12	9,18	7,8,13,23	0,4,17	0,14,15,24
1	1	828	27	828	12	9,18	7,8,13,23	0,4,25	0,14,15,24
1	1	828	27	828	12	9,18	7,8,13,23	0,5,17	0,15,22,24
1	1	828	27	828	12	9,18	7,8,13,23	0,5,25	0,15,22,24
1	1	828	27	828	12	9,18	7,8,13,23	4,5,17	0,14,15,22
1	1	828	27	828	12	9,18	7,8,13,23	4,5,25	0,14,22,24
1	1	828	27	828	12	9,18	7,8,13,23	4,17,25	0,14,15,22
1	1	828	27	828	12	9,18	7,8,13,23	5,17,25	0,14,22,24
2	0	828	27	828	12	1,2	0,13,15,23	0,12,17	0,7,8,22
2	0	828	27	828	12	1,2	0,13,15,23	0,12,17	7,8,14,22
2	0	828	27	828	12	1,2	0,13,15,23	0,12,21	0,8,14,22
2	0	828	27	828	12	1,2	0,13,15,23	0,17,21	0,7,8,14
2	0	828	27	828	12	1,2	0,13,15,23	0,17,21	7,8,14,22
2	0	828	27	828	12	1,2	0,13,15,23	12,17,21	0,8,14,22
2	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,7,14,22
2	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,8,14,22
2	0	828	27	828	12	1,2	0,13,15,24	0,12,17	0,7,14,22
2	0	828	27	828	12	1,2	0,13,15,24	0,12,21	0,7,14,22
2	0	828	27	828	12	1,2	0,13,15,24	0,12,25	0,8,14,22
2	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,7,8,14
2	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,8,14,22
2	0	828	27	828	12	1,2	0,13,15,24	12,17,21	0,7,8,22
2	0	828	27	828	12	1,2	0,13,15,24	12,21,25	0,7,8,14
2	0	828	27	828	12	1,2	0,13,15,24	12,21,25	7,8,14,22
2	0	828	27	828	12	1,2	0,13,15,24	17,21,25	0,7,8,14
2	0	828	27	828	12	1,2	0,13,15,24	17,21,25	7,8,14,22
2	0	828	27	828	12	1,2	0,13,23,24	0,12,21	0,7,14,22
2	0	828	27	828	12	1,2	0,13,23,24	0,12,25	0,7,8,22
2	0	828	27	828	12	1,2	0,13,23,24	0,12,25	7,8,14,22
2	0	828	27	828	12	1,2	0,13,23,24	0,21,25	0,7,8,14
2	0	828	27	828	12	1,2	0,13,23,24	0,21,25	7,8,14,22
2	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,7,14,22
2	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,8,14,22
2	0	828	27	828	12	1,2	0,13,23,24	12,21,25	0,7,14,22
2	0	828	27	828	12	1,2	0,15,23,24	0,12,21	0,8,14,22
2	0	828	27	828	12	1,2	0,15,23,24	0,17,21	0,7,14,22
2	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,8,22
2	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,14,22
2	0	828	27	828	12	1,2	0,15,23,24	0,21,25	0,8,14,22
2	0	828	27	828	12	1,2	0,15,23,24	12,17,21	0,7,8,22
2	0	828	27	828	12	1,2	0,15,23,24	12,17,21	7,8,14,22
2	0	828	27	828	12	1,2	0,15,23,24	12,17,25	0,7,8,22
2	0	828	27	828	12	1,2	0,15,23,24	12,17,25	7,8,14,22
2	0	828	27	828	12	1,2	0,15,23,24	12,21,25	0,7,8,14
2	0	828	27	828	12	1,2	13,15,23,24	0,12,17	0,7,8,22
2	0	828	27	828	12	1,2	13,15,23,24	0,12,25	0,7,8,22
2	0	828	27	828	12	1,2	13,15,23,24	0,17,21	0,7,8,14
2	0	828	27	828	12	1,2	13,15,23,24	0,21,25	0,7,8,14
2	0	828	27	828	12	1,2	13,15,23,24	12,17,21	0,8,14,22
2	0	828	27	828	12	1,2	13,15,23,24	12,17,25	0,7,14,22
2	0	828	27	828	12	1,2	13,15,23,24	12,21,25	0,7,14,22
2	0	828	27	828	12	1,2	13,15,23,24	17,21,25	0,8,14,22
2	1	828	27	828	12	9,18	0,7,8,13	0,4,5	0,14,15,22
2	1	828	27	828	12	9,18	0,7,8,13	0,4,17	0,14,22,24
2	1	828	27	828	12	9,18	0,7,8,13	0,4,25	0,14,15,22
2	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,14,22,24
2	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,15,22,24
2	1	828	27	828	12	9,18	0,7,8,13	4,5,17	0,15,22,24
2	1	828	27	828	12	9,18	0,7,8,13	4,5,17	14,15,22,24
2	1	828	27	828	12	9,18	0,7,8,13	4,5,25	0,14,15,24
2	1	828	27	828	12	9,18	0,7,8,13	5,17,25	0,15,22,24
2	1	828	27	828	12	9,18	0,7,8,13	5,17,25	14,15,22,24
2	1	828	27	828	12	9,18	0,7,8,23	0,4,5	0,14,22,24
2	1	828	27	828	12	9,18	0,7,8,23	0,5,17	0,14,22,24
2	1	828	27	828	12	9,18	0,7,8,23	0,5,25	0,14,15,22
2	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,22
2	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,24
2	1	828	27	828	12	9,18	0,7,8,23	4,5,17	0,15,22,24
2	1	828	27	828	12	9,18	0,7,8,23	4,5,25	0,14,15,24
2	1	828	27	828	12	9,18	0,7,8,23	4,5,25	14,15,22,24
2	1	828	27	828	12	9,18	0,7,8,23	4,17,25	0,14,15,24
2	1	828	27	828	12	9,18	0,7,8,23	4,17,25	14,15,22,24
2	1	828	27	828	12	9,18	0,7,13,23	0,4,5	0,14,22,24
2	1	828	27	828	12	9,18	0,7,13,23	0,4,25	0,14,15,24
2	1	828	27	828	12	9,18	0,7,13,23	0,4,25	14,15,22,24
2	1	828	27	828	12	9,18	0,7,13,23	0,5,25	0,15,22,24
2	1	828	27	828	12	9,18	0,7,13,23	0,5,25	14,15,22,24
2	1	828	27	828	12	9,18	0,7,13,23	4,5,25	0,14,22,24
2	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,15,22
2	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,22,24
2	1	828	27	828	12	9,18	0,8,13,23	0,4,5	0,14,15,22
2	1	828	27	828	12	9,18	0,8,13,23	0,4,17	0,14,15,24
2	1	828	27	828	12	9,18	0,8,13,23	0,4,17	14,15,22,24
2	1	828	27	828	12	9,18	0,8,13,23	0,5,17	0,15,22,24
2	1	828	27	828	12	9,18	0,8,13,23	0,5,17	14,15,22,24
2	1	828	27	828	12	9,18	0,8,13,23	4,5,17	0,14,15,22
2	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,15,22
2	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,22,24
2	1	828	27	828	12	9,18	7,8,13,23	0,4,17	0,14,15,24
2	1	828	27	828	12	9,18	7,8,13,23	0,4,25	0,14,15,24
2	1	828	27	828	12	9,18	7,8,13,23	0,5,17	0,15,22,24
2	1	828	27	828	12	9,18	7,8,13,23	0,5,25	0,15,22,24
2	1	828	27	828	12	9,18	7,8,13,23	4,5,17	0,14,15,22
2	1	828	27	828	12	9,18	7,8,13,23	4,5,25	0,14,22,24
2	1	828	27	828	12	9,18	7,8,13,23	4,17,25	0,14,15,22
2	1	828	27	828	12	9,18	7,8,13,23	5,17,25	0,14,22,24
3	0	828	27	828	12	1,2	0,13,15,23	0,12,17	0,7,8,22
3	0	828	27	828	12	1,2	0,13,15,23	0,12,17	7,8,14,22
3	0	828	27	828	12	1,2	0,13,15,23	0,12,21	0,8,14,22
3	0	828	27	828	12	1,2	0,13,15,23	0,17,21	0,7,8,14
3	0	828	27	828	12	1,2	0,13,15,23	0,17,21	7,8,14,22
3	0	828	27	828	12	1,2	0,13,15,23	12,17,21	0,8,14,22
3	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,7,14,22
3	0	828	27	828	12	1,2	0,13,15,23	17,21,25	0,8,14,22
3	0	828	27	828	12	1,2	0,13,15,24	0,12,17	0,7,14,22
3	0	828	27	828	12	1,2	0,13,15,24	0,12,21	0,7,14,22
3	0	828	27	828	12	1,2	0,13,15,24	0,12,25	0,8,14,22
3	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,7,8,14
3	0	828	27	828	12	1,2	0,13,15,24	0,17,25	0,8,14,22
3	0	828	27	828	12	1,2	0,13,15,24	12,17,21	0,7,8,22
3	0	828	27	828	12	1,2	0,13,15,24	12,21,25	0,7,8,14
3	0	828	27	828	12	1,2	0,13,15,24	12,21,25	7,8,14,22
3	0	828	27	828	12	1,2	0,13,15,24	17,21,25	0,7,8,14
3	0	828	27	828	12	1,2	0,13,15,24	17,21,25	7,8,14,22
3	0	828	27	828	12	1,2	0,13,23,24	0,12,21	0,7,14,22
3	0	828	27	828	12	1,2	0,13,23,24	0,12,25	0,7,8,22
3	0	828	27	828	12	1,2	0,13,23,24	0,12,25	7,8,14,22
3	0	828	27	828	12	1,2	0,13,23,24	0,21,25	0,7,8,14
3	0	828	27	828	12	1,2	0,13,23,24	0,21,25	7,8,14,22
3	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,7,14,22
3	0	828	27	828	12	1,2	0,13,23,24	12,17,25	0,8,14,22
3	0	828	27	828	12	1,2	0,13,23,24	12,21,25	0,7,14,22
3	0	828	27	828	12	1,2	0,15,23,24	0,12,21	0,8,14,22
3	0	828	27	828	12	1,2	0,15,23,24	0,17,21	0,7,14,22
3	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,8,22
3	0	828	27	828	12	1,2	0,15,23,24	0,17,25	0,7,14,22
3	0	828	27	828	12	1,2	0,15,23,24	0,21,25	0,8,14,22
3	0	828	27	828	12	1,2	0,15,23,24	12,17,21	0,7,8,22
3	0	828	27	828	12	1,2	0,15,23,24	12,17,21	7,8,14,22
3	0	828	27	828	12	1,2	0,15,23,24	12,17,25	0,7,8,22
3	0	828	27	828	12	1,2	0,15,23,24	12,17,25	7,8,14,22
3	0	828	27	828	12	1,2	0,15,23,24	12,21,25	0,7,8,14
3	0	828	27	828	12	1,2	13,15,23,24	0,12,17	0,7,8,22
3	0	828	27	828	12	1,2	13,15,23,24	0,12,25	0,7,8,22
3	0	828	27	828	12	1,2	13,15,23,24	0,17,21	0,7,8,14
3	0	828	27	828	12	1,2	13,15,23,24	0,21,25	0,7,8,14
3	0	828	27	828	12	1,2	13,15,23,24	12,17,21	0,8,14,22
3	0	828	27	828	12	1,2	13,15,23,24	12,17,25	0,7,14,22
3	0	828	27	828	12	1,2	13,15,23,24	12,21,25	0,7,14,22
3	0	828	27	828	12	1,2	13,15,23,24	17,21,25	0,8,14,22
3	1	828	27	828	12	9,18	0,7,8,13	0,4,5	0,14,15,22
3	1	828	27	828	12	9,18	0,7,8,13	0,4,17	0,14,22,24
3	1	828	27	828	12	9,18	0,7,8,13	0,4,25	0,14,15,22
3	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,14,22,24
3	1	828	27	828	12	9,18	0,7,8,13	0,17,25	0,15,22,24
3	1	828	27	828	12	9,18	0,7,8,13	4,5,17	0,15,22,24
3	1	828	27	828	12	9,18	0,7,8,13	4,5,17	14,15,22,24
3	1	828	27	828	12	9,18	0,7,8,13	4,5,25	0,14,15,24
3	1	828	27	828	12	9,18	0,7,8,13	5,17,25	0,15,22,24
3	1	828	27	828	12	9,18	0,7,8,13	5,17,25	14,15,22,24
3	1	828	27	828	12	9,18	0,7,8,23	0,4,5	0,14,22,24
3	1	828	27	828	12	9,18	0,7,8,23	0,5,17	0,14,22,24
3	1	828	27	828	12	9,18	0,7,8,23	0,5,25	0,14,15,22
3	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,22
3	1	828	27	828	12	9,18	0,7,8,23	0,17,25	0,14,15,24
3	1	828	27	828	12	9,18	0,7,8,23	4,5,17	0,15,22,24
3	1	828	27	828	12	9,18	0,7,8,23	4,5,25	0,14,15,24
3	1	828	27	828	12	9,18	0,7,8,23	4,5,25	14,15,22,24
3	1	828	27	828	12	9,18	0,7,8,23	4,17,25	0,14,15,24
3	1	828	27	828	12	9,18	0,7,8,23	4,17,25	14,15,22,24
3	1	828	27	828	12	9,18	0,7,13,23	0,4,5	0,14,22,24
3	1	828	27	828	12	9,18	0,7,13,23	0,4,25	0,14,15,24
3	1	828	27	828	12	9,18	0,7,13,23	0,4,25	14,15,22,24
3	1	828	27	828	12	9,18	0,7,13,23	0,5,25	0,15,22,24
3	1	828	27	828	12	9,18	0,7,13,23	0,5,25	14,15,22,24
3	1	828	27	828	12	9,18	0,7,13,23	4,5,25	0,14,22,24
3	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,15,22
3	1	828	27	828	12	9,18	0,7,13,23	5,17,25	0,14,22,24
3	1	828	27	828	12	9,18	0,8,13,23	0,4,5	0,14,15,22
3	1	828	27	828	12	9,18	0,8,13,23	0,4,17	0,14,15,24
3	1	828	27	828	12	9,18	0,8,13,23	0,4,17	14,15,22,24
3	1	828	27	828	12	9,18	0,8,13,23	0,5,17	0,15,22,24
3	1	828	27	828	12	9,18	0,8,13,23	0,5,17	14,15,22,24
3	1	828	27	828	12	9,18	0,8,13,23	4,5,17	0,14,15,22
3	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,15,22
3	1	828	27	828	12	9,18	0,8,13,23	4,17,25	0,14,22,24
3	1	828	27	828	12	9,18	7,8,13,23	0,4,17	0,14,15,24
3	1	828	27	828	12	9,18	7,8,13,23	0,4,25	0,14,15,24
3	1	828	27	828	12	9,18	7,8,13,23	0,5,17	0,15,22,24
3	1	828	27	828	12	9,18	7,8,13,23	0,5,25	0,15,22,24
3	1	828	27	828	12	9,18	7,8,13,23	4,5,17	0,14,15,22
3	1	828	27	828	12	9,18	7,8,13,23	4,5,25	0,14,22,24
3	1	828	27	828	12	9,18	7,8,13,23	4,17,25	0,14,15,22
3	1	828	27	828	12	9,18	7,8,13,23	5,17,25	0,14,22,24
Cap configurations: 592

8,2,8;3,5,8;6,1,0: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

8,2,8;3,5,8;6,0,1: has a {19,6,16} 4-flat direction; already covered by {19,6,16} cases.

8,2,8;1,1,5;8,3,5: has a {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;3,5,8;5,0,2
Excluded point counts: 5,18,18;6,17,18
1	0	828	12	835	776	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	0	828	12	835	778	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	0	828	12	835	779	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	0	828	12	835	781	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	1	828	12	835	776	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	1	828	12	835	778	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	1	828	12	835	779	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
1	1	828	12	835	781	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	0	828	12	835	776	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	0	828	12	835	778	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	0	828	12	835	779	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	0	828	12	835	781	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	1	828	12	835	776	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	1	828	12	835	778	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	1	828	12	835	779	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
3	1	828	12	835	781	0,4,5,16,26		1,2,4,5,9,15,18,24	1,2
0	0	828	27	835	776	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
0	0	828	27	835	777	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
0	0	828	27	835	780	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
0	0	828	27	835	781	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
0	0	828	27	835	782	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
0	0	828	27	835	784	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	776	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	777	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	780	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	781	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	782	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
1	0	828	27	835	784	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	776	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	777	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	780	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	781	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	782	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
2	0	828	27	835	784	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	776	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	777	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	780	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	781	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	782	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
3	0	828	27	835	784	0,7,8,14,22		7,8,13,14,15,22,23,24	1,2
Cap configurations: 40

8,2,8;2,1,4;8,3,5: has a {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;1,2,4;8,3,5
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	818	194	1,2	0,12,17	0,13,15,23	0,7,8,14,22
0	0	828	12	818	194	1,2	0,12,17	0,13,15,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,12,21	0,13,15,23	0,7,8,14,22
0	0	828	12	818	194	1,2	0,12,21	0,13,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,12,25	0,13,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,12,25	0,15,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,17,21	0,13,15,23	0,7,8,14,22
0	0	828	12	818	194	1,2	0,17,21	0,13,15,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,21,25	0,13,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	0,21,25	0,15,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	12,17,25	0,13,15,23	0,7,8,14,22
0	0	828	12	818	194	1,2	12,17,25	0,13,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	12,17,25	0,15,23,24	0,7,8,14,22
0	0	828	12	818	194	1,2	17,21,25	0,13,15,23	0,7,8,14,22
0	0	828	12	818	194	1,2	17,21,25	0,13,15,24	0,7,8,14,22
0	0	828	12	818	194	1,2	17,21,25	0,13,23,24	0,7,8,14,22
0	0	828	12	818	195	1,2	0,12,25	0,15,23,24	0,7,8,14,22
0	0	828	12	818	195	1,2	0,17,21	0,13,15,24	0,7,8,14,22
0	0	828	12	818	195	1,2	0,17,25	0,13,15,23	0,7,8,14,22
0	0	828	12	818	195	1,2	0,17,25	0,13,23,24	0,7,8,14,22
0	0	828	12	818	195	1,2	12,17,21	0,13,23,24	0,7,8,14,22
0	0	828	12	818	195	1,2	12,21,25	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,17	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,17	0,13,15,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,21	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,21	0,13,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,25	0,13,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,12,25	0,15,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,17,21	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	0,17,21	0,13,15,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,21,25	0,13,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	0,21,25	0,15,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	12,17,25	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	12,17,25	0,13,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	12,17,25	0,15,23,24	0,7,8,14,22
0	1	828	12	818	194	1,2	17,21,25	0,13,15,23	0,7,8,14,22
0	1	828	12	818	194	1,2	17,21,25	0,13,15,24	0,7,8,14,22
0	1	828	12	818	194	1,2	17,21,25	0,13,23,24	0,7,8,14,22
0	1	828	12	818	195	1,2	0,12,25	0,15,23,24	0,7,8,14,22
0	1	828	12	818	195	1,2	0,17,21	0,13,15,24	0,7,8,14,22
0	1	828	12	818	195	1,2	0,17,25	0,13,15,23	0,7,8,14,22
0	1	828	12	818	195	1,2	0,17,25	0,13,23,24	0,7,8,14,22
0	1	828	12	818	195	1,2	12,17,21	0,13,23,24	0,7,8,14,22
0	1	828	12	818	195	1,2	12,21,25	0,13,15,23	0,7,8,14,22
1	0	828	12	818	194	9,18	0,7,23	0,4,5,17	0,12,16,21,26
1	0	828	12	818	194	9,18	0,8,13	0,4,5,25	0,12,16,21,26
1	0	828	12	818	194	9,18	0,13,23	0,4,17,25	0,12,16,21,26
1	0	828	12	818	194	9,18	0,13,23	0,5,17,25	0,12,16,21,26
1	0	828	12	818	194	9,18	7,8,13	0,5,17,25	0,12,16,21,26
1	0	828	12	818	194	9,18	7,8,23	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,8	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,8	0,5,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,13	0,4,5,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,13	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,23	0,4,5,17	0,12,16,21,26
1	0	828	12	818	195	9,18	0,7,23	0,5,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,8,13	0,4,5,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,8,13	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	0,8,23	0,4,5,17	0,12,16,21,26
1	0	828	12	818	195	9,18	0,8,23	0,5,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	7,13,23	0,4,5,17	0,12,16,21,26
1	0	828	12	818	195	9,18	7,13,23	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	7,13,23	0,5,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	8,13,23	0,4,5,25	0,12,16,21,26
1	0	828	12	818	195	9,18	8,13,23	0,4,17,25	0,12,16,21,26
1	0	828	12	818	195	9,18	8,13,23	0,5,17,25	0,12,16,21,26
1	1	828	12	818	194	9,18	0,7,23	0,4,5,17	0,12,16,21,26
1	1	828	12	818	194	9,18	0,8,13	0,4,5,25	0,12,16,21,26
1	1	828	12	818	194	9,18	0,13,23	0,4,17,25	0,12,16,21,26
1	1	828	12	818	194	9,18	0,13,23	0,5,17,25	0,12,16,21,26
1	1	828	12	818	194	9,18	7,8,13	0,5,17,25	0,12,16,21,26
1	1	828	12	818	194	9,18	7,8,23	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,8	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,8	0,5,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,13	0,4,5,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,13	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,23	0,4,5,17	0,12,16,21,26
1	1	828	12	818	195	9,18	0,7,23	0,5,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,8,13	0,4,5,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,8,13	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	0,8,23	0,4,5,17	0,12,16,21,26
1	1	828	12	818	195	9,18	0,8,23	0,5,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	7,13,23	0,4,5,17	0,12,16,21,26
1	1	828	12	818	195	9,18	7,13,23	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	7,13,23	0,5,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	8,13,23	0,4,5,25	0,12,16,21,26
1	1	828	12	818	195	9,18	8,13,23	0,4,17,25	0,12,16,21,26
1	1	828	12	818	195	9,18	8,13,23	0,5,17,25	0,12,16,21,26
2	0	828	12	818	194	1,2	0,12,17	0,13,15,23	0,7,8,14,22
2	0	828	12	818	194	1,2	0,12,17	0,13,15,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,12,21	0,13,15,23	0,7,8,14,22
2	0	828	12	818	194	1,2	0,12,21	0,13,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,12,25	0,13,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,12,25	0,15,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,17,21	0,13,15,23	0,7,8,14,22
2	0	828	12	818	194	1,2	0,17,21	0,13,15,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,21,25	0,13,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	0,21,25	0,15,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	12,17,25	0,13,15,23	0,7,8,14,22
2	0	828	12	818	194	1,2	12,17,25	0,13,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	12,17,25	0,15,23,24	0,7,8,14,22
2	0	828	12	818	194	1,2	17,21,25	0,13,15,23	0,7,8,14,22
2	0	828	12	818	194	1,2	17,21,25	0,13,15,24	0,7,8,14,22
2	0	828	12	818	194	1,2	17,21,25	0,13,23,24	0,7,8,14,22
2	0	828	12	818	195	1,2	0,12,25	0,15,23,24	0,7,8,14,22
2	0	828	12	818	195	1,2	0,17,21	0,13,15,24	0,7,8,14,22
2	0	828	12	818	195	1,2	0,17,25	0,13,15,23	0,7,8,14,22
2	0	828	12	818	195	1,2	0,17,25	0,13,23,24	0,7,8,14,22
2	0	828	12	818	195	1,2	12,17,21	0,13,23,24	0,7,8,14,22
2	0	828	12	818	195	1,2	12,21,25	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,17	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,17	0,13,15,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,21	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,21	0,13,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,25	0,13,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,12,25	0,15,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,17,21	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	0,17,21	0,13,15,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,21,25	0,13,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	0,21,25	0,15,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	12,17,25	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	12,17,25	0,13,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	12,17,25	0,15,23,24	0,7,8,14,22
2	1	828	12	818	194	1,2	17,21,25	0,13,15,23	0,7,8,14,22
2	1	828	12	818	194	1,2	17,21,25	0,13,15,24	0,7,8,14,22
2	1	828	12	818	194	1,2	17,21,25	0,13,23,24	0,7,8,14,22
2	1	828	12	818	195	1,2	0,12,25	0,15,23,24	0,7,8,14,22
2	1	828	12	818	195	1,2	0,17,21	0,13,15,24	0,7,8,14,22
2	1	828	12	818	195	1,2	0,17,25	0,13,15,23	0,7,8,14,22
2	1	828	12	818	195	1,2	0,17,25	0,13,23,24	0,7,8,14,22
2	1	828	12	818	195	1,2	12,17,21	0,13,23,24	0,7,8,14,22
2	1	828	12	818	195	1,2	12,21,25	0,13,15,23	0,7,8,14,22
3	0	828	12	818	194	9,18	0,7,23	0,4,5,17	0,12,16,21,26
3	0	828	12	818	194	9,18	0,8,13	0,4,5,25	0,12,16,21,26
3	0	828	12	818	194	9,18	0,13,23	0,4,17,25	0,12,16,21,26
3	0	828	12	818	194	9,18	0,13,23	0,5,17,25	0,12,16,21,26
3	0	828	12	818	194	9,18	7,8,13	0,5,17,25	0,12,16,21,26
3	0	828	12	818	194	9,18	7,8,23	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,8	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,8	0,5,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,13	0,4,5,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,13	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,23	0,4,5,17	0,12,16,21,26
3	0	828	12	818	195	9,18	0,7,23	0,5,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,8,13	0,4,5,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,8,13	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	0,8,23	0,4,5,17	0,12,16,21,26
3	0	828	12	818	195	9,18	0,8,23	0,5,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	7,13,23	0,4,5,17	0,12,16,21,26
3	0	828	12	818	195	9,18	7,13,23	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	7,13,23	0,5,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	8,13,23	0,4,5,25	0,12,16,21,26
3	0	828	12	818	195	9,18	8,13,23	0,4,17,25	0,12,16,21,26
3	0	828	12	818	195	9,18	8,13,23	0,5,17,25	0,12,16,21,26
3	1	828	12	818	194	9,18	0,7,23	0,4,5,17	0,12,16,21,26
3	1	828	12	818	194	9,18	0,8,13	0,4,5,25	0,12,16,21,26
3	1	828	12	818	194	9,18	0,13,23	0,4,17,25	0,12,16,21,26
3	1	828	12	818	194	9,18	0,13,23	0,5,17,25	0,12,16,21,26
3	1	828	12	818	194	9,18	7,8,13	0,5,17,25	0,12,16,21,26
3	1	828	12	818	194	9,18	7,8,23	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,8	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,8	0,5,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,13	0,4,5,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,13	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,23	0,4,5,17	0,12,16,21,26
3	1	828	12	818	195	9,18	0,7,23	0,5,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,8,13	0,4,5,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,8,13	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	0,8,23	0,4,5,17	0,12,16,21,26
3	1	828	12	818	195	9,18	0,8,23	0,5,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	7,13,23	0,4,5,17	0,12,16,21,26
3	1	828	12	818	195	9,18	7,13,23	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	7,13,23	0,5,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	8,13,23	0,4,5,25	0,12,16,21,26
3	1	828	12	818	195	9,18	8,13,23	0,4,17,25	0,12,16,21,26
3	1	828	12	818	195	9,18	8,13,23	0,5,17,25	0,12,16,21,26
0	0	828	27	818	39	1,2	0,13,15	12,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,13,23	0,12,17,21	0,7,8,14,22
0	0	828	27	818	39	1,2	0,13,24	0,12,17,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,13,24	12,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,15,24	0,12,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,15,24	0,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,23,24	0,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	0,23,24	12,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,15,23	0,12,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,15,24	0,12,17,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,15,24	0,12,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,15,24	0,17,21,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,23,24	0,12,17,21	0,7,8,14,22
0	0	828	27	818	39	1,2	13,23,24	0,12,17,25	0,7,8,14,22
0	0	828	27	818	39	1,2	13,23,24	0,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,13,15	0,12,17,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,13,15	12,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,13,23	0,12,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,15,23	0,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,15,23	12,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,15,24	0,12,17,21	0,7,8,14,22
0	0	828	27	818	40	1,2	0,15,24	0,12,17,25	0,7,8,14,22
0	0	828	27	818	40	1,2	0,23,24	12,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	13,15,23	0,12,17,25	0,7,8,14,22
0	0	828	27	818	40	1,2	13,15,23	0,12,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	13,15,23	0,17,21,25	0,7,8,14,22
0	0	828	27	818	40	1,2	13,23,24	0,12,17,21	0,7,8,14,22
0	0	828	27	818	40	1,2	15,23,24	0,12,17,21	0,7,8,14,22
0	0	828	27	818	40	1,2	15,23,24	0,12,17,25	0,7,8,14,22
0	0	828	27	818	40	1,2	15,23,24	0,17,21,25	0,7,8,14,22
0	1	828	27	818	39	9,18	0,7,8	0,4,5,17	0,14,15,22,24
0	1	828	27	818	39	9,18	0,7,8	0,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,7,13	4,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,8,13	0,4,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,8,13	4,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,8,23	0,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,8,23	4,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	0,13,23	0,4,5,25	0,14,15,22,24
0	1	828	27	818	39	9,18	7,8,13	0,4,5,17	0,14,15,22,24
0	1	828	27	818	39	9,18	7,8,13	0,4,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	7,8,13	0,5,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	7,13,23	0,4,5,17	0,14,15,22,24
0	1	828	27	818	39	9,18	8,13,23	0,4,5,25	0,14,15,22,24
0	1	828	27	818	39	9,18	8,13,23	0,4,17,25	0,14,15,22,24
0	1	828	27	818	39	9,18	8,13,23	0,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,8	0,4,5,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,8	0,4,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,13	0,4,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,13	4,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,23	0,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,7,23	4,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,8,23	4,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	0,13,23	0,4,5,17	0,14,15,22,24
0	1	828	27	818	40	9,18	7,8,23	0,4,5,25	0,14,15,22,24
0	1	828	27	818	40	9,18	7,8,23	0,4,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	7,8,23	0,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	7,13,23	0,4,5,17	0,14,15,22,24
0	1	828	27	818	40	9,18	7,13,23	0,4,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	7,13,23	0,5,17,25	0,14,15,22,24
0	1	828	27	818	40	9,18	8,13,23	0,4,5,25	0,14,15,22,24
1	0	828	27	818	39	1,2	0,13,15	12,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,13,23	0,12,17,21	0,7,8,14,22
1	0	828	27	818	39	1,2	0,13,24	0,12,17,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,13,24	12,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,15,24	0,12,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,15,24	0,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,23,24	0,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	0,23,24	12,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,15,23	0,12,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,15,24	0,12,17,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,15,24	0,12,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,15,24	0,17,21,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,23,24	0,12,17,21	0,7,8,14,22
1	0	828	27	818	39	1,2	13,23,24	0,12,17,25	0,7,8,14,22
1	0	828	27	818	39	1,2	13,23,24	0,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,13,15	0,12,17,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,13,15	12,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,13,23	0,12,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,15,23	0,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,15,23	12,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,15,24	0,12,17,21	0,7,8,14,22
1	0	828	27	818	40	1,2	0,15,24	0,12,17,25	0,7,8,14,22
1	0	828	27	818	40	1,2	0,23,24	12,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	13,15,23	0,12,17,25	0,7,8,14,22
1	0	828	27	818	40	1,2	13,15,23	0,12,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	13,15,23	0,17,21,25	0,7,8,14,22
1	0	828	27	818	40	1,2	13,23,24	0,12,17,21	0,7,8,14,22
1	0	828	27	818	40	1,2	15,23,24	0,12,17,21	0,7,8,14,22
1	0	828	27	818	40	1,2	15,23,24	0,12,17,25	0,7,8,14,22
1	0	828	27	818	40	1,2	15,23,24	0,17,21,25	0,7,8,14,22
1	1	828	27	818	39	9,18	0,7,8	0,4,5,17	0,14,15,22,24
1	1	828	27	818	39	9,18	0,7,8	0,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,7,13	4,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,8,13	0,4,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,8,13	4,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,8,23	0,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,8,23	4,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	0,13,23	0,4,5,25	0,14,15,22,24
1	1	828	27	818	39	9,18	7,8,13	0,4,5,17	0,14,15,22,24
1	1	828	27	818	39	9,18	7,8,13	0,4,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	7,8,13	0,5,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	7,13,23	0,4,5,17	0,14,15,22,24
1	1	828	27	818	39	9,18	8,13,23	0,4,5,25	0,14,15,22,24
1	1	828	27	818	39	9,18	8,13,23	0,4,17,25	0,14,15,22,24
1	1	828	27	818	39	9,18	8,13,23	0,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,8	0,4,5,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,8	0,4,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,13	0,4,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,13	4,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,23	0,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,7,23	4,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,8,23	4,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	0,13,23	0,4,5,17	0,14,15,22,24
1	1	828	27	818	40	9,18	7,8,23	0,4,5,25	0,14,15,22,24
1	1	828	27	818	40	9,18	7,8,23	0,4,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	7,8,23	0,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	7,13,23	0,4,5,17	0,14,15,22,24
1	1	828	27	818	40	9,18	7,13,23	0,4,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	7,13,23	0,5,17,25	0,14,15,22,24
1	1	828	27	818	40	9,18	8,13,23	0,4,5,25	0,14,15,22,24
2	0	828	27	818	39	1,2	0,13,15	12,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,13,23	0,12,17,21	0,7,8,14,22
2	0	828	27	818	39	1,2	0,13,24	0,12,17,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,13,24	12,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,15,24	0,12,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,15,24	0,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,23,24	0,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	0,23,24	12,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,15,23	0,12,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,15,24	0,12,17,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,15,24	0,12,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,15,24	0,17,21,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,23,24	0,12,17,21	0,7,8,14,22
2	0	828	27	818	39	1,2	13,23,24	0,12,17,25	0,7,8,14,22
2	0	828	27	818	39	1,2	13,23,24	0,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,13,15	0,12,17,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,13,15	12,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,13,23	0,12,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,15,23	0,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,15,23	12,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,15,24	0,12,17,21	0,7,8,14,22
2	0	828	27	818	40	1,2	0,15,24	0,12,17,25	0,7,8,14,22
2	0	828	27	818	40	1,2	0,23,24	12,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	13,15,23	0,12,17,25	0,7,8,14,22
2	0	828	27	818	40	1,2	13,15,23	0,12,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	13,15,23	0,17,21,25	0,7,8,14,22
2	0	828	27	818	40	1,2	13,23,24	0,12,17,21	0,7,8,14,22
2	0	828	27	818	40	1,2	15,23,24	0,12,17,21	0,7,8,14,22
2	0	828	27	818	40	1,2	15,23,24	0,12,17,25	0,7,8,14,22
2	0	828	27	818	40	1,2	15,23,24	0,17,21,25	0,7,8,14,22
2	1	828	27	818	39	9,18	0,7,8	0,4,5,17	0,14,15,22,24
2	1	828	27	818	39	9,18	0,7,8	0,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,7,13	4,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,8,13	0,4,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,8,13	4,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,8,23	0,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,8,23	4,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	0,13,23	0,4,5,25	0,14,15,22,24
2	1	828	27	818	39	9,18	7,8,13	0,4,5,17	0,14,15,22,24
2	1	828	27	818	39	9,18	7,8,13	0,4,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	7,8,13	0,5,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	7,13,23	0,4,5,17	0,14,15,22,24
2	1	828	27	818	39	9,18	8,13,23	0,4,5,25	0,14,15,22,24
2	1	828	27	818	39	9,18	8,13,23	0,4,17,25	0,14,15,22,24
2	1	828	27	818	39	9,18	8,13,23	0,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,8	0,4,5,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,8	0,4,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,13	0,4,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,13	4,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,23	0,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,7,23	4,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,8,23	4,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	0,13,23	0,4,5,17	0,14,15,22,24
2	1	828	27	818	40	9,18	7,8,23	0,4,5,25	0,14,15,22,24
2	1	828	27	818	40	9,18	7,8,23	0,4,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	7,8,23	0,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	7,13,23	0,4,5,17	0,14,15,22,24
2	1	828	27	818	40	9,18	7,13,23	0,4,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	7,13,23	0,5,17,25	0,14,15,22,24
2	1	828	27	818	40	9,18	8,13,23	0,4,5,25	0,14,15,22,24
3	0	828	27	818	39	1,2	0,13,15	12,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,13,23	0,12,17,21	0,7,8,14,22
3	0	828	27	818	39	1,2	0,13,24	0,12,17,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,13,24	12,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,15,24	0,12,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,15,24	0,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,23,24	0,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	0,23,24	12,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,15,23	0,12,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,15,24	0,12,17,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,15,24	0,12,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,15,24	0,17,21,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,23,24	0,12,17,21	0,7,8,14,22
3	0	828	27	818	39	1,2	13,23,24	0,12,17,25	0,7,8,14,22
3	0	828	27	818	39	1,2	13,23,24	0,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,13,15	0,12,17,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,13,15	12,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,13,23	0,12,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,15,23	0,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,15,23	12,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,15,24	0,12,17,21	0,7,8,14,22
3	0	828	27	818	40	1,2	0,15,24	0,12,17,25	0,7,8,14,22
3	0	828	27	818	40	1,2	0,23,24	12,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	13,15,23	0,12,17,25	0,7,8,14,22
3	0	828	27	818	40	1,2	13,15,23	0,12,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	13,15,23	0,17,21,25	0,7,8,14,22
3	0	828	27	818	40	1,2	13,23,24	0,12,17,21	0,7,8,14,22
3	0	828	27	818	40	1,2	15,23,24	0,12,17,21	0,7,8,14,22
3	0	828	27	818	40	1,2	15,23,24	0,12,17,25	0,7,8,14,22
3	0	828	27	818	40	1,2	15,23,24	0,17,21,25	0,7,8,14,22
3	1	828	27	818	39	9,18	0,7,8	0,4,5,17	0,14,15,22,24
3	1	828	27	818	39	9,18	0,7,8	0,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,7,13	4,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,8,13	0,4,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,8,13	4,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,8,23	0,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,8,23	4,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	0,13,23	0,4,5,25	0,14,15,22,24
3	1	828	27	818	39	9,18	7,8,13	0,4,5,17	0,14,15,22,24
3	1	828	27	818	39	9,18	7,8,13	0,4,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	7,8,13	0,5,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	7,13,23	0,4,5,17	0,14,15,22,24
3	1	828	27	818	39	9,18	8,13,23	0,4,5,25	0,14,15,22,24
3	1	828	27	818	39	9,18	8,13,23	0,4,17,25	0,14,15,22,24
3	1	828	27	818	39	9,18	8,13,23	0,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,8	0,4,5,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,8	0,4,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,13	0,4,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,13	4,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,23	0,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,7,23	4,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,8,23	4,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	0,13,23	0,4,5,17	0,14,15,22,24
3	1	828	27	818	40	9,18	7,8,23	0,4,5,25	0,14,15,22,24
3	1	828	27	818	40	9,18	7,8,23	0,4,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	7,8,23	0,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	7,13,23	0,4,5,17	0,14,15,22,24
3	1	828	27	818	40	9,18	7,13,23	0,4,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	7,13,23	0,5,17,25	0,14,15,22,24
3	1	828	27	818	40	9,18	8,13,23	0,4,5,25	0,14,15,22,24
Cap configurations: 416

3-flat point count: 8,2,8;2,2,3;8,3,5
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	828	27	1,2	0,12,17	0,13,15	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,17	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,21	0,13,23	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,21	0,13,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,21	0,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,21	0,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,25	0,13,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,25	0,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,25	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,12,25	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,21	0,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,21	0,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,21	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,21	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,25	0,13,23	0,7,8,14,22
0	0	828	12	828	27	1,2	0,17,25	0,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,21,25	0,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	0,21,25	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	0,13,15	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	0,13,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	0,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	13,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,21	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,25	13,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,25	13,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,17,25	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	0,13,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	0,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	0,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	13,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	12,21,25	15,23,24	0,7,8,14,22
0	0	828	12	828	27	1,2	17,21,25	13,15,23	0,7,8,14,22
0	0	828	12	828	27	1,2	17,21,25	13,15,24	0,7,8,14,22
0	0	828	12	828	27	1,2	17,21,25	13,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,17	0,13,15	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,17	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,21	0,13,23	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,21	0,13,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,21	0,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,21	0,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,25	0,13,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,25	0,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,25	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,12,25	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,21	0,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,21	0,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,21	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,21	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,25	0,13,23	0,7,8,14,22
0	1	828	12	828	27	1,2	0,17,25	0,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,21,25	0,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	0,21,25	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	0,13,15	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	0,13,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	0,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	13,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,21	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,25	13,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,25	13,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,17,25	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	0,13,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	0,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	0,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	13,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	12,21,25	15,23,24	0,7,8,14,22
0	1	828	12	828	27	1,2	17,21,25	13,15,23	0,7,8,14,22
0	1	828	12	828	27	1,2	17,21,25	13,15,24	0,7,8,14,22
0	1	828	12	828	27	1,2	17,21,25	13,23,24	0,7,8,14,22
1	0	828	12	828	27	9,18	0,7,8	0,4,5	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,8	0,4,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,8	0,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,8	0,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,13	0,4,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,13	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,23	0,4,5	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,23	0,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,23	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,7,23	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,13	0,4,5	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,13	0,4,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,13	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,13	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,23	0,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,8,23	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	0,13,23	0,4,5	0,12,16,21,26
1	0	828	12	828	27	9,18	0,13,23	0,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	0,4,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	0,4,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	0,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,13	5,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	0,4,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	0,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	0,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,8,23	4,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,13,23	4,5,17	0,12,16,21,26
1	0	828	12	828	27	9,18	7,13,23	4,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	7,13,23	5,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	8,13,23	4,5,25	0,12,16,21,26
1	0	828	12	828	27	9,18	8,13,23	4,17,25	0,12,16,21,26
1	0	828	12	828	27	9,18	8,13,23	5,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,8	0,4,5	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,8	0,4,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,8	0,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,8	0,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,13	0,4,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,13	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,23	0,4,5	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,23	0,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,23	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,7,23	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,13	0,4,5	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,13	0,4,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,13	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,13	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,23	0,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,8,23	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	0,13,23	0,4,5	0,12,16,21,26
1	1	828	12	828	27	9,18	0,13,23	0,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	0,4,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	0,4,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	0,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,13	5,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	0,4,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	0,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	0,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,8,23	4,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,13,23	4,5,17	0,12,16,21,26
1	1	828	12	828	27	9,18	7,13,23	4,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	7,13,23	5,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	8,13,23	4,5,25	0,12,16,21,26
1	1	828	12	828	27	9,18	8,13,23	4,17,25	0,12,16,21,26
1	1	828	12	828	27	9,18	8,13,23	5,17,25	0,12,16,21,26
2	0	828	12	828	27	1,2	0,12,17	0,13,15	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,17	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,21	0,13,23	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,21	0,13,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,21	0,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,21	0,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,25	0,13,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,25	0,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,25	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,12,25	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,21	0,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,21	0,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,21	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,21	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,25	0,13,23	0,7,8,14,22
2	0	828	12	828	27	1,2	0,17,25	0,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,21,25	0,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	0,21,25	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	0,13,15	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	0,13,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	0,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	13,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,21	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,25	13,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,25	13,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,17,25	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	0,13,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	0,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	0,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	13,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	12,21,25	15,23,24	0,7,8,14,22
2	0	828	12	828	27	1,2	17,21,25	13,15,23	0,7,8,14,22
2	0	828	12	828	27	1,2	17,21,25	13,15,24	0,7,8,14,22
2	0	828	12	828	27	1,2	17,21,25	13,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,17	0,13,15	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,17	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,21	0,13,23	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,21	0,13,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,21	0,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,21	0,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,25	0,13,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,25	0,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,25	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,12,25	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,21	0,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,21	0,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,21	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,21	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,25	0,13,23	0,7,8,14,22
2	1	828	12	828	27	1,2	0,17,25	0,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,21,25	0,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	0,21,25	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	0,13,15	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	0,13,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	0,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	13,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,21	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,25	13,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,25	13,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,17,25	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	0,13,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	0,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	0,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	13,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	12,21,25	15,23,24	0,7,8,14,22
2	1	828	12	828	27	1,2	17,21,25	13,15,23	0,7,8,14,22
2	1	828	12	828	27	1,2	17,21,25	13,15,24	0,7,8,14,22
2	1	828	12	828	27	1,2	17,21,25	13,23,24	0,7,8,14,22
3	0	828	12	828	27	9,18	0,7,8	0,4,5	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,8	0,4,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,8	0,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,8	0,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,13	0,4,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,13	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,23	0,4,5	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,23	0,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,23	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,7,23	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,13	0,4,5	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,13	0,4,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,13	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,13	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,23	0,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,8,23	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	0,13,23	0,4,5	0,12,16,21,26
3	0	828	12	828	27	9,18	0,13,23	0,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	0,4,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	0,4,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	0,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,13	5,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	0,4,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	0,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	0,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,8,23	4,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,13,23	4,5,17	0,12,16,21,26
3	0	828	12	828	27	9,18	7,13,23	4,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	7,13,23	5,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	8,13,23	4,5,25	0,12,16,21,26
3	0	828	12	828	27	9,18	8,13,23	4,17,25	0,12,16,21,26
3	0	828	12	828	27	9,18	8,13,23	5,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,8	0,4,5	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,8	0,4,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,8	0,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,8	0,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,13	0,4,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,13	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,23	0,4,5	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,23	0,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,23	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,7,23	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,13	0,4,5	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,13	0,4,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,13	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,13	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,23	0,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,8,23	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	0,13,23	0,4,5	0,12,16,21,26
3	1	828	12	828	27	9,18	0,13,23	0,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	0,4,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	0,4,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	0,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,13	5,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	0,4,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	0,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	0,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,8,23	4,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,13,23	4,5,17	0,12,16,21,26
3	1	828	12	828	27	9,18	7,13,23	4,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	7,13,23	5,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	8,13,23	4,5,25	0,12,16,21,26
3	1	828	12	828	27	9,18	8,13,23	4,17,25	0,12,16,21,26
3	1	828	12	828	27	9,18	8,13,23	5,17,25	0,12,16,21,26
0	0	828	27	828	12	1,2	0,13,15	0,12,17	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,15	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,23	0,12,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,23	0,17,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,24	0,12,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,24	0,12,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,24	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,13,24	12,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,23	0,12,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,23	0,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,23	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,23	12,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,24	0,12,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,24	0,12,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,24	0,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	0,15,24	0,17,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,23,24	0,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	0,23,24	12,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,23	12,17,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,23	12,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,23	17,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	0,12,17	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	0,12,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	0,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	12,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,15,24	17,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,23,24	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	13,23,24	12,17,25	0,7,8,14,22
0	0	828	27	828	12	1,2	13,23,24	17,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	0,12,25	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	0,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	0,21,25	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	12,17,21	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	12,17,25	0,7,8,14,22
0	0	828	27	828	12	1,2	15,23,24	12,21,25	0,7,8,14,22
0	1	828	27	828	12	9,18	0,7,8	0,4,5	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,8	0,4,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,8	0,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,8	0,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,13	0,4,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,13	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,23	0,4,5	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,23	0,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,23	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,7,23	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,13	0,4,5	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,13	0,4,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,13	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,13	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,23	0,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,8,23	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	0,13,23	0,4,5	0,14,15,22,24
0	1	828	27	828	12	9,18	0,13,23	0,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	0,4,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	0,4,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	0,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,13	5,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	0,4,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	0,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	0,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,8,23	4,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,13,23	4,5,17	0,14,15,22,24
0	1	828	27	828	12	9,18	7,13,23	4,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	7,13,23	5,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	8,13,23	4,5,25	0,14,15,22,24
0	1	828	27	828	12	9,18	8,13,23	4,17,25	0,14,15,22,24
0	1	828	27	828	12	9,18	8,13,23	5,17,25	0,14,15,22,24
1	0	828	27	828	12	1,2	0,13,15	0,12,17	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,15	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,23	0,12,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,23	0,17,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,24	0,12,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,24	0,12,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,24	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,13,24	12,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,23	0,12,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,23	0,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,23	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,23	12,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,24	0,12,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,24	0,12,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,24	0,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	0,15,24	0,17,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,23,24	0,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	0,23,24	12,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,23	12,17,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,23	12,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,23	17,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	0,12,17	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	0,12,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	0,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	12,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,15,24	17,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,23,24	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	13,23,24	12,17,25	0,7,8,14,22
1	0	828	27	828	12	1,2	13,23,24	17,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	0,12,25	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	0,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	0,21,25	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	12,17,21	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	12,17,25	0,7,8,14,22
1	0	828	27	828	12	1,2	15,23,24	12,21,25	0,7,8,14,22
1	1	828	27	828	12	9,18	0,7,8	0,4,5	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,8	0,4,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,8	0,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,8	0,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,13	0,4,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,13	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,23	0,4,5	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,23	0,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,23	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,7,23	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,13	0,4,5	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,13	0,4,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,13	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,13	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,23	0,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,8,23	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	0,13,23	0,4,5	0,14,15,22,24
1	1	828	27	828	12	9,18	0,13,23	0,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	0,4,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	0,4,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	0,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,13	5,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	0,4,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	0,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	0,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,8,23	4,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,13,23	4,5,17	0,14,15,22,24
1	1	828	27	828	12	9,18	7,13,23	4,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	7,13,23	5,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	8,13,23	4,5,25	0,14,15,22,24
1	1	828	27	828	12	9,18	8,13,23	4,17,25	0,14,15,22,24
1	1	828	27	828	12	9,18	8,13,23	5,17,25	0,14,15,22,24
2	0	828	27	828	12	1,2	0,13,15	0,12,17	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,15	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,23	0,12,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,23	0,17,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,24	0,12,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,24	0,12,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,24	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,13,24	12,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,23	0,12,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,23	0,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,23	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,23	12,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,24	0,12,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,24	0,12,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,24	0,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	0,15,24	0,17,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,23,24	0,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	0,23,24	12,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,23	12,17,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,23	12,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,23	17,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	0,12,17	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	0,12,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	0,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	12,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,15,24	17,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,23,24	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	13,23,24	12,17,25	0,7,8,14,22
2	0	828	27	828	12	1,2	13,23,24	17,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	0,12,25	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	0,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	0,21,25	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	12,17,21	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	12,17,25	0,7,8,14,22
2	0	828	27	828	12	1,2	15,23,24	12,21,25	0,7,8,14,22
2	1	828	27	828	12	9,18	0,7,8	0,4,5	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,8	0,4,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,8	0,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,8	0,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,13	0,4,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,13	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,23	0,4,5	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,23	0,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,23	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,7,23	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,13	0,4,5	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,13	0,4,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,13	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,13	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,23	0,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,8,23	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	0,13,23	0,4,5	0,14,15,22,24
2	1	828	27	828	12	9,18	0,13,23	0,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	0,4,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	0,4,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	0,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,13	5,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	0,4,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	0,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	0,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,8,23	4,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,13,23	4,5,17	0,14,15,22,24
2	1	828	27	828	12	9,18	7,13,23	4,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	7,13,23	5,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	8,13,23	4,5,25	0,14,15,22,24
2	1	828	27	828	12	9,18	8,13,23	4,17,25	0,14,15,22,24
2	1	828	27	828	12	9,18	8,13,23	5,17,25	0,14,15,22,24
3	0	828	27	828	12	1,2	0,13,15	0,12,17	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,15	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,23	0,12,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,23	0,17,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,24	0,12,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,24	0,12,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,24	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,13,24	12,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,23	0,12,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,23	0,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,23	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,23	12,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,24	0,12,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,24	0,12,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,24	0,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	0,15,24	0,17,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,23,24	0,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	0,23,24	12,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,23	12,17,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,23	12,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,23	17,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	0,12,17	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	0,12,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	0,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	12,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,15,24	17,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,23,24	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	13,23,24	12,17,25	0,7,8,14,22
3	0	828	27	828	12	1,2	13,23,24	17,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	0,12,25	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	0,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	0,21,25	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	12,17,21	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	12,17,25	0,7,8,14,22
3	0	828	27	828	12	1,2	15,23,24	12,21,25	0,7,8,14,22
3	1	828	27	828	12	9,18	0,7,8	0,4,5	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,8	0,4,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,8	0,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,8	0,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,13	0,4,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,13	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,23	0,4,5	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,23	0,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,23	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,7,23	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,13	0,4,5	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,13	0,4,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,13	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,13	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,23	0,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,8,23	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	0,13,23	0,4,5	0,14,15,22,24
3	1	828	27	828	12	9,18	0,13,23	0,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	0,4,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	0,4,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	0,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,13	5,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	0,4,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	0,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	0,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,8,23	4,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,13,23	4,5,17	0,14,15,22,24
3	1	828	27	828	12	9,18	7,13,23	4,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	7,13,23	5,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	8,13,23	4,5,25	0,14,15,22,24
3	1	828	27	828	12	9,18	8,13,23	4,17,25	0,14,15,22,24
3	1	828	27	828	12	9,18	8,13,23	5,17,25	0,14,15,22,24
Cap configurations: 576

8,2,8;1,0,6;8,2,6: has a {20,4,17} 4-flat direction; already covered by {20,4,17} cases.

8,2,8;2,6,8;6,0,1: has a {20,5,16} 4-flat direction; already covered by {20,5,16} cases.

8,2,8;1,1,5;8,2,6: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

8,2,8;1,2,4;8,2,6: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

8,2,8;2,2,3;8,2,6: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;3,3,1;7,2,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;7,2,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;7,7,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,2,3;7,2,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;7,7,2
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;6,1,0;6,3,7: impossible (in 866, 8 is cu)

8,2,8;6,0,1;6,3,7: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,3,7: impossible (in 856, 8 is cu)

8,2,8;5,1,1;6,3,7: impossible (in 856, 8 is cu)

8,2,8;5,0,2;6,3,7: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,3,0;6,3,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,2,1;6,3,7
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;4,1,2;6,3,7: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;3,1,3;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;6,3,7
Excluded point counts: 6,17,18
Cap configurations: 0

8,2,8;3,1,3;6,3,7: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;3,2,2;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,3,2;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;7,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,4,7;6,1,0: impossible (in 856, 8 is cu)

8,2,8;5,4,7;6,0,1: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;5,2,0;5,4,7
Excluded point counts: 1,1,1
0	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,18
0	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,21
0	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,18,21
0	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14		1,2,7,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14		1,2,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14		1,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14		2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,18
0	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,21
0	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,18,21
0	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,12,18,21
0	0	828	12	855	8	3,6	0,7,8,22		1,2,7,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,22		1,2,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,22		1,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,22		2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,18
0	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,21
0	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,18,21
0	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,12,18,21
0	0	828	12	855	8	3,6	0,7,14,22		1,2,7,9,12,18,21
0	0	828	12	855	8	3,6	0,7,14,22		1,2,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,14,22		1,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,14,22		2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,18
0	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,21
0	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,18,21
0	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,12,18,21
0	0	828	12	855	8	3,6	0,8,14,22		1,2,7,9,12,18,21
0	0	828	12	855	8	3,6	0,8,14,22		1,2,8,9,12,18,21
0	0	828	12	855	8	3,6	0,8,14,22		1,7,8,9,12,18,21
0	0	828	12	855	8	3,6	0,8,14,22		2,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,18
0	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,21
0	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,18,21
0	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,12,18,21
0	0	828	12	855	8	3,6	7,8,14,22		1,2,7,9,12,18,21
0	0	828	12	855	8	3,6	7,8,14,22		1,2,8,9,12,18,21
0	0	828	12	855	8	3,6	7,8,14,22		1,7,8,9,12,18,21
0	0	828	12	855	8	3,6	7,8,14,22		2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,18
0	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,21
0	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,18,21
0	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14		1,2,7,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14		1,2,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14		1,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14		2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,18
0	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,21
0	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,18,21
0	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,12,18,21
0	1	828	12	855	8	3,6	0,7,8,22		1,2,7,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,22		1,2,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,22		1,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,22		2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,18
0	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,21
0	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,18,21
0	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,12,18,21
0	1	828	12	855	8	3,6	0,7,14,22		1,2,7,9,12,18,21
0	1	828	12	855	8	3,6	0,7,14,22		1,2,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,14,22		1,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,14,22		2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,18
0	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,21
0	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,18,21
0	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,12,18,21
0	1	828	12	855	8	3,6	0,8,14,22		1,2,7,9,12,18,21
0	1	828	12	855	8	3,6	0,8,14,22		1,2,8,9,12,18,21
0	1	828	12	855	8	3,6	0,8,14,22		1,7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,8,14,22		2,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,18
0	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,21
0	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,18,21
0	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,12,18,21
0	1	828	12	855	8	3,6	7,8,14,22		1,2,7,9,12,18,21
0	1	828	12	855	8	3,6	7,8,14,22		1,2,8,9,12,18,21
0	1	828	12	855	8	3,6	7,8,14,22		1,7,8,9,12,18,21
0	1	828	12	855	8	3,6	7,8,14,22		2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,18
2	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,21
2	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,18,21
2	0	828	12	855	8	3,6	0,7,8,14		1,2,7,8,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14		1,2,7,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14		1,2,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14		1,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14		2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,18
2	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,21
2	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,18,21
2	0	828	12	855	8	3,6	0,7,8,22		1,2,7,8,12,18,21
2	0	828	12	855	8	3,6	0,7,8,22		1,2,7,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,22		1,2,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,22		1,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,22		2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,18
2	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,21
2	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,18,21
2	0	828	12	855	8	3,6	0,7,14,22		1,2,7,8,12,18,21
2	0	828	12	855	8	3,6	0,7,14,22		1,2,7,9,12,18,21
2	0	828	12	855	8	3,6	0,7,14,22		1,2,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,14,22		1,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,14,22		2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,18
2	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,21
2	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,18,21
2	0	828	12	855	8	3,6	0,8,14,22		1,2,7,8,12,18,21
2	0	828	12	855	8	3,6	0,8,14,22		1,2,7,9,12,18,21
2	0	828	12	855	8	3,6	0,8,14,22		1,2,8,9,12,18,21
2	0	828	12	855	8	3,6	0,8,14,22		1,7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,8,14,22		2,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,18
2	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,21
2	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,18,21
2	0	828	12	855	8	3,6	7,8,14,22		1,2,7,8,12,18,21
2	0	828	12	855	8	3,6	7,8,14,22		1,2,7,9,12,18,21
2	0	828	12	855	8	3,6	7,8,14,22		1,2,8,9,12,18,21
2	0	828	12	855	8	3,6	7,8,14,22		1,7,8,9,12,18,21
2	0	828	12	855	8	3,6	7,8,14,22		2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,18
2	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,12,21
2	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,9,18,21
2	1	828	12	855	8	3,6	0,7,8,14		1,2,7,8,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14		1,2,7,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14		1,2,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14		1,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14		2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,18
2	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,12,21
2	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,9,18,21
2	1	828	12	855	8	3,6	0,7,8,22		1,2,7,8,12,18,21
2	1	828	12	855	8	3,6	0,7,8,22		1,2,7,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,22		1,2,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,22		1,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,22		2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,18
2	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,12,21
2	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,9,18,21
2	1	828	12	855	8	3,6	0,7,14,22		1,2,7,8,12,18,21
2	1	828	12	855	8	3,6	0,7,14,22		1,2,7,9,12,18,21
2	1	828	12	855	8	3,6	0,7,14,22		1,2,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,14,22		1,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,14,22		2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,18
2	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,12,21
2	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,9,18,21
2	1	828	12	855	8	3,6	0,8,14,22		1,2,7,8,12,18,21
2	1	828	12	855	8	3,6	0,8,14,22		1,2,7,9,12,18,21
2	1	828	12	855	8	3,6	0,8,14,22		1,2,8,9,12,18,21
2	1	828	12	855	8	3,6	0,8,14,22		1,7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,8,14,22		2,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,18
2	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,12,21
2	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,9,18,21
2	1	828	12	855	8	3,6	7,8,14,22		1,2,7,8,12,18,21
2	1	828	12	855	8	3,6	7,8,14,22		1,2,7,9,12,18,21
2	1	828	12	855	8	3,6	7,8,14,22		1,2,8,9,12,18,21
2	1	828	12	855	8	3,6	7,8,14,22		1,7,8,9,12,18,21
2	1	828	12	855	8	3,6	7,8,14,22		2,7,8,9,12,18,21
0	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,25
0	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,26
0	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,25,26
0	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16		4,5,12,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16		4,5,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16		4,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16		5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,25
0	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,26
0	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,25,26
0	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,21,25,26
0	1	828	27	855	8	11,19	0,4,5,26		4,5,12,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,26		4,5,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,26		4,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,26		5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,25
0	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,26
0	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,25,26
0	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,21,25,26
0	1	828	27	855	8	11,19	0,4,16,26		4,5,12,17,21,25,26
0	1	828	27	855	8	11,19	0,4,16,26		4,5,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,16,26		4,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,4,16,26		5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,25
0	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,26
0	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,25,26
0	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,21,25,26
0	1	828	27	855	8	11,19	0,5,16,26		4,5,12,17,21,25,26
0	1	828	27	855	8	11,19	0,5,16,26		4,5,16,17,21,25,26
0	1	828	27	855	8	11,19	0,5,16,26		4,12,16,17,21,25,26
0	1	828	27	855	8	11,19	0,5,16,26		5,12,16,17,21,25,26
0	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,25
0	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,26
0	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,25,26
0	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,21,25,26
0	1	828	27	855	8	11,19	4,5,16,26		4,5,12,17,21,25,26
0	1	828	27	855	8	11,19	4,5,16,26		4,5,16,17,21,25,26
0	1	828	27	855	8	11,19	4,5,16,26		4,12,16,17,21,25,26
0	1	828	27	855	8	11,19	4,5,16,26		5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,25
1	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,26
1	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,25,26
1	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16		4,5,12,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16		4,5,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16		4,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16		5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,25
1	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,26
1	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,25,26
1	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,21,25,26
1	1	828	27	855	8	11,19	0,4,5,26		4,5,12,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,26		4,5,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,26		4,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,26		5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,25
1	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,26
1	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,25,26
1	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,21,25,26
1	1	828	27	855	8	11,19	0,4,16,26		4,5,12,17,21,25,26
1	1	828	27	855	8	11,19	0,4,16,26		4,5,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,16,26		4,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,16,26		5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,25
1	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,26
1	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,25,26
1	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,21,25,26
1	1	828	27	855	8	11,19	0,5,16,26		4,5,12,17,21,25,26
1	1	828	27	855	8	11,19	0,5,16,26		4,5,16,17,21,25,26
1	1	828	27	855	8	11,19	0,5,16,26		4,12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,5,16,26		5,12,16,17,21,25,26
1	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,25
1	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,26
1	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,25,26
1	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,21,25,26
1	1	828	27	855	8	11,19	4,5,16,26		4,5,12,17,21,25,26
1	1	828	27	855	8	11,19	4,5,16,26		4,5,16,17,21,25,26
1	1	828	27	855	8	11,19	4,5,16,26		4,12,16,17,21,25,26
1	1	828	27	855	8	11,19	4,5,16,26		5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,25
2	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,26
2	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,25,26
2	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16		4,5,12,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16		4,5,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16		4,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16		5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,25
2	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,26
2	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,25,26
2	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,21,25,26
2	1	828	27	855	8	11,19	0,4,5,26		4,5,12,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,26		4,5,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,26		4,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,26		5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,25
2	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,26
2	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,25,26
2	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,21,25,26
2	1	828	27	855	8	11,19	0,4,16,26		4,5,12,17,21,25,26
2	1	828	27	855	8	11,19	0,4,16,26		4,5,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,16,26		4,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,16,26		5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,25
2	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,26
2	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,25,26
2	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,21,25,26
2	1	828	27	855	8	11,19	0,5,16,26		4,5,12,17,21,25,26
2	1	828	27	855	8	11,19	0,5,16,26		4,5,16,17,21,25,26
2	1	828	27	855	8	11,19	0,5,16,26		4,12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,5,16,26		5,12,16,17,21,25,26
2	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,25
2	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,26
2	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,25,26
2	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,21,25,26
2	1	828	27	855	8	11,19	4,5,16,26		4,5,12,17,21,25,26
2	1	828	27	855	8	11,19	4,5,16,26		4,5,16,17,21,25,26
2	1	828	27	855	8	11,19	4,5,16,26		4,12,16,17,21,25,26
2	1	828	27	855	8	11,19	4,5,16,26		5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,25
3	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,21,26
3	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,17,25,26
3	1	828	27	855	8	11,19	0,4,5,16		4,5,12,16,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16		4,5,12,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16		4,5,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16		4,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16		5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,25
3	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,21,26
3	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,17,25,26
3	1	828	27	855	8	11,19	0,4,5,26		4,5,12,16,21,25,26
3	1	828	27	855	8	11,19	0,4,5,26		4,5,12,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,26		4,5,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,26		4,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,26		5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,25
3	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,21,26
3	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,17,25,26
3	1	828	27	855	8	11,19	0,4,16,26		4,5,12,16,21,25,26
3	1	828	27	855	8	11,19	0,4,16,26		4,5,12,17,21,25,26
3	1	828	27	855	8	11,19	0,4,16,26		4,5,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,16,26		4,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,16,26		5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,25
3	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,21,26
3	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,17,25,26
3	1	828	27	855	8	11,19	0,5,16,26		4,5,12,16,21,25,26
3	1	828	27	855	8	11,19	0,5,16,26		4,5,12,17,21,25,26
3	1	828	27	855	8	11,19	0,5,16,26		4,5,16,17,21,25,26
3	1	828	27	855	8	11,19	0,5,16,26		4,12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,5,16,26		5,12,16,17,21,25,26
3	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,25
3	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,21,26
3	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,17,25,26
3	1	828	27	855	8	11,19	4,5,16,26		4,5,12,16,21,25,26
3	1	828	27	855	8	11,19	4,5,16,26		4,5,12,17,21,25,26
3	1	828	27	855	8	11,19	4,5,16,26		4,5,16,17,21,25,26
3	1	828	27	855	8	11,19	4,5,16,26		4,12,16,17,21,25,26
3	1	828	27	855	8	11,19	4,5,16,26		5,12,16,17,21,25,26
Cap configurations: 320

3-flat point count: 8,2,8;5,1,1;5,4,7
Excluded point counts: 1,1,1
0	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,8,14	1	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	1	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	1	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	1	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,8,14	2	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	2	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	2	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14	2	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,8,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,8,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,8,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,7,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,7,14,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	3	0,8,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	3	0,8,14,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	3	7,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	3	7,8,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	3	7,8,14,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,8,14	1	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	1	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	1	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	1	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,8,14	2	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	2	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	2	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14	2	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,8,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,8,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,7,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,7,14,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	6	0,8,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	6	0,8,14,22	2	2,7,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,21
0	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,18,21
0	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	855	8	6	7,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	1	1,2,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	1	1,7,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	1	2,7,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,18
0	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,12,18,21
0	0	828	12	855	8	6	7,8,14,22	2	1,2,7,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	2	1,7,8,9,12,18,21
0	0	828	12	855	8	6	7,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,8,14	1	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	1	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	1	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	1	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,8,14	2	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	2	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	2	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14	2	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,8,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,8,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,7,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,7,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	3	0,8,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	3	0,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	3	7,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	3	7,8,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	3	7,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,8,14	1	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	1	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	1	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	1	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,8,14	2	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	2	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	2	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14	2	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,8,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,8,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,7,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,7,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	6	0,8,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	6	0,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,21
0	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,18,21
0	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	855	8	6	7,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	1	1,2,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	1	1,7,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	1	2,7,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,18
0	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,12,18,21
0	1	828	12	855	8	6	7,8,14,22	2	1,2,7,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	855	8	6	7,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,8,14	1	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,8,14	1	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	1	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	1	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	1	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,8,14	2	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,8,14	2	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	2	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	2	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14	2	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,8,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,8,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,8,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,8,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,7,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,7,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,7,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	3	0,8,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	3	0,8,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	3	0,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	3	7,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	3	7,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	3	7,8,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	3	7,8,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	3	7,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,8,14	1	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,8,14	1	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	1	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	1	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	1	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,8,14	2	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,8,14	2	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	2	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	2	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14	2	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,8,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,8,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,8,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,8,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,7,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,7,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,7,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	6	0,8,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	6	0,8,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	6	0,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,21
2	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,18,21
2	0	828	12	855	8	6	7,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	855	8	6	7,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	1	1,2,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	1	1,7,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	1	2,7,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,18
2	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	855	8	6	7,8,14,22	2	1,2,7,8,12,18,21
2	0	828	12	855	8	6	7,8,14,22	2	1,2,7,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	855	8	6	7,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,8,14	1	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,8,14	1	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	1	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	1	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	1	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,8,14	2	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,8,14	2	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	2	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	2	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14	2	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,8,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,8,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,8,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,8,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,7,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,7,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,7,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	3	0,8,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	3	0,8,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	3	0,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	3	7,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	3	7,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	3	7,8,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	3	7,8,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	3	7,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,8,14	1	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,8,14	1	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	1	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	1	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	1	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,8,14	2	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,8,14	2	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	2	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	2	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14	2	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,8,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,8,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,8,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,8,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,7,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,7,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,7,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	6	0,8,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	6	0,8,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	6	0,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,12,21
2	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,9,18,21
2	1	828	12	855	8	6	7,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	855	8	6	7,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	1	1,2,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	1	1,7,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	1	2,7,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,18
2	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	855	8	6	7,8,14,22	2	1,2,7,8,12,18,21
2	1	828	12	855	8	6	7,8,14,22	2	1,2,7,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	855	8	6	7,8,14,22	2	2,7,8,9,12,18,21
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,21,25
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,25,26
0	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	1	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	1	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,21,25
0	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,25,26
0	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,17,25
0	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,21,25
0	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,17,25,26
0	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16	2	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,5,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,5,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,4,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,16,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	11	0,5,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	11	0,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	11	4,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	11	4,5,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	11	4,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,5,16	1	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	1	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	1	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	1	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,5,16	2	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	2	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	2	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16	2	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,16,17,26
0	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,17,21,26
0	1	828	27	855	8	19	0,4,5,26	1	2,4,5,16,17,25,26
0	1	828	27	855	8	19	0,4,5,26	1	2,4,5,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,5,11,12,17,21,25
0	1	828	27	855	8	19	0,4,5,26	2	4,5,11,16,17,21,25
0	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,11,12,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,11,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,4,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,4,16,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	19	0,5,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	19	0,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,25
0	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,25,26
0	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,21,25,26
0	1	828	27	855	8	19	4,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	1	4,5,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	1	5,12,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,26
0	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,25,26
0	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	855	8	19	4,5,16,26	2	4,5,12,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	2	4,5,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	2	4,12,16,17,21,25,26
0	1	828	27	855	8	19	4,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,21,25
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	1	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,21,25
1	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,25,26
1	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,17,25
1	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,21,25
1	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,17,25,26
1	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16	2	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,5,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,5,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,4,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	11	0,5,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	11	0,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	11	4,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	11	4,5,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	11	4,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,5,16	1	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	1	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	1	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	1	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,5,16	2	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	2	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	2	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16	2	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,16,17,26
1	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,17,21,26
1	1	828	27	855	8	19	0,4,5,26	1	2,4,5,16,17,25,26
1	1	828	27	855	8	19	0,4,5,26	1	2,4,5,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,5,11,12,17,21,25
1	1	828	27	855	8	19	0,4,5,26	2	4,5,11,16,17,21,25
1	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,11,12,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,11,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,4,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,4,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	19	0,5,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	19	0,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,25
1	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,25,26
1	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,21,25,26
1	1	828	27	855	8	19	4,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	1	4,5,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	1	5,12,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,26
1	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,25,26
1	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	855	8	19	4,5,16,26	2	4,5,12,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	2	4,5,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	2	4,12,16,17,21,25,26
1	1	828	27	855	8	19	4,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,21,25
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	1	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,21,25
2	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,25,26
2	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,17,25
2	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,21,25
2	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,17,25,26
2	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16	2	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,5,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,5,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,4,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	11	0,5,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	11	0,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	11	4,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	11	4,5,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	11	4,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,5,16	1	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	1	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	1	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	1	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,5,16	2	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	2	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	2	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16	2	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,16,17,26
2	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,17,21,26
2	1	828	27	855	8	19	0,4,5,26	1	2,4,5,16,17,25,26
2	1	828	27	855	8	19	0,4,5,26	1	2,4,5,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,5,11,12,17,21,25
2	1	828	27	855	8	19	0,4,5,26	2	4,5,11,16,17,21,25
2	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,11,12,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,11,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,4,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,4,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	19	0,5,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	19	0,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,25
2	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,25,26
2	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,21,25,26
2	1	828	27	855	8	19	4,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	1	4,5,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	1	5,12,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,26
2	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,25,26
2	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	855	8	19	4,5,16,26	2	4,5,12,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	2	4,5,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	2	4,12,16,17,21,25,26
2	1	828	27	855	8	19	4,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,21,25
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,19,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	1	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,21,25
3	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,19,25,26
3	1	828	27	855	8	11	0,4,5,16	1	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,17,25
3	1	828	27	855	8	11	0,4,5,16	2	1,4,5,12,16,21,25
3	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,17,25,26
3	1	828	27	855	8	11	0,4,5,16	2	1,4,5,16,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,5,16	2	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16	2	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,5,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,5,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,5,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,5,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,4,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,4,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,5,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	11	0,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	11	0,5,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	11	0,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	11	4,5,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	11	4,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	11	4,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	11	4,5,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	11	4,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,5,16	1	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,5,16	1	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	1	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	1	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	1	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,5,16	2	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,5,16	2	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	2	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	2	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16	2	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,16,17,26
3	1	828	27	855	8	19	0,4,5,26	1	2,4,5,12,17,21,26
3	1	828	27	855	8	19	0,4,5,26	1	2,4,5,16,17,25,26
3	1	828	27	855	8	19	0,4,5,26	1	2,4,5,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,5,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,5,11,12,17,21,25
3	1	828	27	855	8	19	0,4,5,26	2	4,5,11,16,17,21,25
3	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,11,12,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,11,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,4,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,4,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,5,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	19	0,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	19	0,5,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	19	0,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,25
3	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,17,25,26
3	1	828	27	855	8	19	4,5,16,26	1	4,5,12,16,21,25,26
3	1	828	27	855	8	19	4,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	1	4,5,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	1	5,12,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,21,26
3	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,17,25,26
3	1	828	27	855	8	19	4,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	855	8	19	4,5,16,26	2	4,5,12,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	2	4,5,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	2	4,12,16,17,21,25,26
3	1	828	27	855	8	19	4,5,16,26	2	5,12,16,17,21,25,26
Cap configurations: 1344

3-flat point count: 8,2,8;5,0,2;5,4,7
Excluded point counts: 1,1,1
0	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,18
0	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,21
0	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,18,21
0	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,12,18,21
0	0	828	12	855	8		0,7,8,14	1,2	1,2,7,9,12,18,21
0	0	828	12	855	8		0,7,8,14	1,2	1,2,8,9,12,18,21
0	0	828	12	855	8		0,7,8,14	1,2	1,7,8,9,12,18,21
0	0	828	12	855	8		0,7,8,14	1,2	2,7,8,9,12,18,21
0	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,18
0	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,21
0	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,18,21
0	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,12,18,21
0	0	828	12	855	8		0,7,8,22	1,2	1,2,7,9,12,18,21
0	0	828	12	855	8		0,7,8,22	1,2	1,2,8,9,12,18,21
0	0	828	12	855	8		0,7,8,22	1,2	1,7,8,9,12,18,21
0	0	828	12	855	8		0,7,8,22	1,2	2,7,8,9,12,18,21
0	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	855	8		0,7,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	855	8		0,7,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	855	8		0,7,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	855	8		0,7,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	855	8		0,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	855	8		0,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	855	8		0,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	855	8		0,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	855	8		7,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	855	8		7,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	855	8		7,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	855	8		7,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,18
0	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,21
0	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,18,21
0	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,12,18,21
0	1	828	12	855	8		0,7,8,14	1,2	1,2,7,9,12,18,21
0	1	828	12	855	8		0,7,8,14	1,2	1,2,8,9,12,18,21
0	1	828	12	855	8		0,7,8,14	1,2	1,7,8,9,12,18,21
0	1	828	12	855	8		0,7,8,14	1,2	2,7,8,9,12,18,21
0	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,18
0	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,21
0	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,18,21
0	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,12,18,21
0	1	828	12	855	8		0,7,8,22	1,2	1,2,7,9,12,18,21
0	1	828	12	855	8		0,7,8,22	1,2	1,2,8,9,12,18,21
0	1	828	12	855	8		0,7,8,22	1,2	1,7,8,9,12,18,21
0	1	828	12	855	8		0,7,8,22	1,2	2,7,8,9,12,18,21
0	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	855	8		0,7,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	855	8		0,7,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	855	8		0,7,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	855	8		0,7,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	855	8		0,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	855	8		0,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	855	8		0,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	855	8		0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	855	8		7,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	855	8		7,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	855	8		7,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	855	8		7,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,18
2	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,21
2	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,18,21
2	0	828	12	855	8		0,7,8,14	1,2	1,2,7,8,12,18,21
2	0	828	12	855	8		0,7,8,14	1,2	1,2,7,9,12,18,21
2	0	828	12	855	8		0,7,8,14	1,2	1,2,8,9,12,18,21
2	0	828	12	855	8		0,7,8,14	1,2	1,7,8,9,12,18,21
2	0	828	12	855	8		0,7,8,14	1,2	2,7,8,9,12,18,21
2	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,18
2	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,21
2	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,18,21
2	0	828	12	855	8		0,7,8,22	1,2	1,2,7,8,12,18,21
2	0	828	12	855	8		0,7,8,22	1,2	1,2,7,9,12,18,21
2	0	828	12	855	8		0,7,8,22	1,2	1,2,8,9,12,18,21
2	0	828	12	855	8		0,7,8,22	1,2	1,7,8,9,12,18,21
2	0	828	12	855	8		0,7,8,22	1,2	2,7,8,9,12,18,21
2	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	855	8		0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	855	8		0,7,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	855	8		0,7,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	855	8		0,7,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	855	8		0,7,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	855	8		0,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	855	8		0,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	855	8		0,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	855	8		0,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	855	8		0,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	855	8		7,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	855	8		7,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	855	8		7,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	855	8		7,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	855	8		7,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,18
2	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,12,21
2	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,9,18,21
2	1	828	12	855	8		0,7,8,14	1,2	1,2,7,8,12,18,21
2	1	828	12	855	8		0,7,8,14	1,2	1,2,7,9,12,18,21
2	1	828	12	855	8		0,7,8,14	1,2	1,2,8,9,12,18,21
2	1	828	12	855	8		0,7,8,14	1,2	1,7,8,9,12,18,21
2	1	828	12	855	8		0,7,8,14	1,2	2,7,8,9,12,18,21
2	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,18
2	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,12,21
2	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,9,18,21
2	1	828	12	855	8		0,7,8,22	1,2	1,2,7,8,12,18,21
2	1	828	12	855	8		0,7,8,22	1,2	1,2,7,9,12,18,21
2	1	828	12	855	8		0,7,8,22	1,2	1,2,8,9,12,18,21
2	1	828	12	855	8		0,7,8,22	1,2	1,7,8,9,12,18,21
2	1	828	12	855	8		0,7,8,22	1,2	2,7,8,9,12,18,21
2	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	855	8		0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	855	8		0,7,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	855	8		0,7,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	855	8		0,7,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	855	8		0,7,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	855	8		0,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	855	8		0,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	855	8		0,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	855	8		0,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	855	8		0,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	855	8		7,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	855	8		7,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	855	8		7,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	855	8		7,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	855	8		7,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,25
0	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,26
0	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,25,26
0	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,21,25,26
0	1	828	27	855	8		0,4,5,16	1,2	4,5,12,17,21,25,26
0	1	828	27	855	8		0,4,5,16	1,2	4,5,16,17,21,25,26
0	1	828	27	855	8		0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	855	8		0,4,5,16	1,2	5,12,16,17,21,25,26
0	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,25
0	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,26
0	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,25,26
0	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,21,25,26
0	1	828	27	855	8		0,4,5,26	1,2	4,5,12,17,21,25,26
0	1	828	27	855	8		0,4,5,26	1,2	4,5,16,17,21,25,26
0	1	828	27	855	8		0,4,5,26	1,2	4,12,16,17,21,25,26
0	1	828	27	855	8		0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	855	8		0,4,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	855	8		0,4,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	855	8		0,4,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	855	8		0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	855	8		0,5,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	855	8		0,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	855	8		0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	855	8		0,5,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	855	8		4,5,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	855	8		4,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	855	8		4,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	855	8		4,5,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,25
1	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,26
1	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,25,26
1	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,21,25,26
1	1	828	27	855	8		0,4,5,16	1,2	4,5,12,17,21,25,26
1	1	828	27	855	8		0,4,5,16	1,2	4,5,16,17,21,25,26
1	1	828	27	855	8		0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	855	8		0,4,5,16	1,2	5,12,16,17,21,25,26
1	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,25
1	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,26
1	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,25,26
1	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,21,25,26
1	1	828	27	855	8		0,4,5,26	1,2	4,5,12,17,21,25,26
1	1	828	27	855	8		0,4,5,26	1,2	4,5,16,17,21,25,26
1	1	828	27	855	8		0,4,5,26	1,2	4,12,16,17,21,25,26
1	1	828	27	855	8		0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	855	8		0,4,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	855	8		0,4,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	855	8		0,4,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	855	8		0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	855	8		0,5,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	855	8		0,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	855	8		0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	855	8		0,5,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	855	8		4,5,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	855	8		4,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	855	8		4,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	855	8		4,5,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,25
2	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,26
2	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,25,26
2	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,21,25,26
2	1	828	27	855	8		0,4,5,16	1,2	4,5,12,17,21,25,26
2	1	828	27	855	8		0,4,5,16	1,2	4,5,16,17,21,25,26
2	1	828	27	855	8		0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	855	8		0,4,5,16	1,2	5,12,16,17,21,25,26
2	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,25
2	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,26
2	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,25,26
2	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,21,25,26
2	1	828	27	855	8		0,4,5,26	1,2	4,5,12,17,21,25,26
2	1	828	27	855	8		0,4,5,26	1,2	4,5,16,17,21,25,26
2	1	828	27	855	8		0,4,5,26	1,2	4,12,16,17,21,25,26
2	1	828	27	855	8		0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	855	8		0,4,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	855	8		0,4,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	855	8		0,4,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	855	8		0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	855	8		0,5,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	855	8		0,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	855	8		0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	855	8		0,5,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	855	8		4,5,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	855	8		4,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	855	8		4,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	855	8		4,5,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,25
3	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,21,26
3	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,17,25,26
3	1	828	27	855	8		0,4,5,16	1,2	4,5,12,16,21,25,26
3	1	828	27	855	8		0,4,5,16	1,2	4,5,12,17,21,25,26
3	1	828	27	855	8		0,4,5,16	1,2	4,5,16,17,21,25,26
3	1	828	27	855	8		0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	855	8		0,4,5,16	1,2	5,12,16,17,21,25,26
3	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,25
3	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,21,26
3	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,17,25,26
3	1	828	27	855	8		0,4,5,26	1,2	4,5,12,16,21,25,26
3	1	828	27	855	8		0,4,5,26	1,2	4,5,12,17,21,25,26
3	1	828	27	855	8		0,4,5,26	1,2	4,5,16,17,21,25,26
3	1	828	27	855	8		0,4,5,26	1,2	4,12,16,17,21,25,26
3	1	828	27	855	8		0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	855	8		0,4,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	855	8		0,4,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	855	8		0,4,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	855	8		0,4,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	855	8		0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	855	8		0,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	855	8		0,5,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	855	8		0,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	855	8		0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	855	8		0,5,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	855	8		4,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	855	8		4,5,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	855	8		4,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	855	8		4,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	855	8		4,5,16,26	1,2	5,12,16,17,21,25,26
Cap configurations: 320

3-flat point count: 8,2,8;3,0,4;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,2,1;5,4,7
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	845	169	3,6	0,7,8,14	1	1,2,7,8,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,9,12,18
0	0	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,12,18,21
0	0	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,18
0	0	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,21
0	0	828	12	845	169	3,6	0,7,8,22	2	2,7,8,9,12,18,21
0	0	828	12	845	169	3,6	0,7,14,22	1	1,2,7,8,9,12,18
0	0	828	12	845	169	3,6	0,7,14,22	2	1,2,7,8,9,18,21
0	0	828	12	845	169	3,6	0,7,14,22	2	1,2,8,9,12,18,21
0	0	828	12	845	169	3,6	0,8,14,22	2	1,2,7,8,9,12,18
0	0	828	12	845	169	3,6	0,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	845	169	3,6	0,8,14,22	2	2,7,8,9,12,18,21
0	0	828	12	845	170	3,6	0,7,8,14	2	1,2,7,8,12,18,21
0	0	828	12	845	170	3,6	0,7,8,14	2	1,2,7,9,12,18,21
0	0	828	12	845	170	3,6	0,7,8,22	1	1,2,7,9,12,18,21
0	0	828	12	845	170	3,6	0,7,8,22	2	2,7,8,9,12,18,21
0	0	828	12	845	170	3,6	0,7,14,22	1	1,2,7,9,12,18,21
0	0	828	12	845	170	3,6	0,7,14,22	1	1,7,8,9,12,18,21
0	0	828	12	845	170	3,6	0,7,14,22	2	1,2,7,8,9,12,21
0	0	828	12	845	170	3,6	0,8,14,22	2	1,7,8,9,12,18,21
0	0	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	845	170	3,6	7,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,9,18,21
0	0	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,12,18,21
0	0	828	12	845	171	3,6	0,7,8,14	1	1,7,8,9,12,18,21
0	0	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,12,21
0	0	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,18,21
0	0	828	12	845	171	3,6	0,7,8,22	2	1,2,7,8,9,12,21
0	0	828	12	845	171	3,6	0,7,14,22	1	1,2,7,8,9,18,21
0	0	828	12	845	171	3,6	0,7,14,22	1	1,2,7,9,12,18,21
0	0	828	12	845	171	3,6	0,7,14,22	1	1,7,8,9,12,18,21
0	0	828	12	845	171	3,6	0,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	845	171	3,6	0,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	845	171	3,6	0,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	845	172	3,6	0,7,8,14	1	1,7,8,9,12,18,21
0	0	828	12	845	172	3,6	0,7,8,14	2	1,2,8,9,12,18,21
0	0	828	12	845	172	3,6	0,7,8,22	1	1,2,7,8,9,12,21
0	0	828	12	845	172	3,6	0,7,8,22	1	1,2,8,9,12,18,21
0	0	828	12	845	172	3,6	0,7,14,22	1	2,7,8,9,12,18,21
0	0	828	12	845	172	3,6	0,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	845	172	3,6	0,8,14,22	2	1,2,8,9,12,18,21
0	0	828	12	845	172	3,6	0,8,14,22	2	2,7,8,9,12,18,21
0	0	828	12	845	172	3,6	7,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,18,21
0	0	828	12	845	173	3,6	0,7,8,14	1	1,2,7,8,9,12,21
0	0	828	12	845	173	3,6	0,7,8,14	2	1,2,7,8,9,12,18
0	0	828	12	845	173	3,6	0,7,8,14	2	1,2,7,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14	2	1,2,8,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,22	1	1,2,7,8,9,18,21
0	0	828	12	845	173	3,6	0,7,8,22	1	1,2,7,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,22	1	1,2,8,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,22	2	1,2,7,8,12,18,21
0	0	828	12	845	173	3,6	0,7,14,22	2	1,2,7,8,9,18,21
0	0	828	12	845	173	3,6	0,7,14,22	2	1,2,8,9,12,18,21
0	0	828	12	845	173	3,6	0,8,14,22	1	1,2,7,8,9,12,18
0	0	828	12	845	173	3,6	0,8,14,22	1	1,2,7,9,12,18,21
0	0	828	12	845	173	3,6	7,8,14,22	1	1,2,7,8,12,18,21
0	0	828	12	845	173	3,6	7,8,14,22	1	2,7,8,9,12,18,21
0	0	828	12	845	173	3,6	7,8,14,22	2	1,2,7,8,9,12,21
0	0	828	12	845	173	3,6	7,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14	1	1,2,7,8,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,9,12,18
0	1	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,12,18,21
0	1	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,18
0	1	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,21
0	1	828	12	845	169	3,6	0,7,8,22	2	2,7,8,9,12,18,21
0	1	828	12	845	169	3,6	0,7,14,22	1	1,2,7,8,9,12,18
0	1	828	12	845	169	3,6	0,7,14,22	2	1,2,7,8,9,18,21
0	1	828	12	845	169	3,6	0,7,14,22	2	1,2,8,9,12,18,21
0	1	828	12	845	169	3,6	0,8,14,22	2	1,2,7,8,9,12,18
0	1	828	12	845	169	3,6	0,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	845	169	3,6	0,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	845	170	3,6	0,7,8,14	2	1,2,7,8,12,18,21
0	1	828	12	845	170	3,6	0,7,8,14	2	1,2,7,9,12,18,21
0	1	828	12	845	170	3,6	0,7,8,22	1	1,2,7,9,12,18,21
0	1	828	12	845	170	3,6	0,7,8,22	2	2,7,8,9,12,18,21
0	1	828	12	845	170	3,6	0,7,14,22	1	1,2,7,9,12,18,21
0	1	828	12	845	170	3,6	0,7,14,22	1	1,7,8,9,12,18,21
0	1	828	12	845	170	3,6	0,7,14,22	2	1,2,7,8,9,12,21
0	1	828	12	845	170	3,6	0,8,14,22	2	1,7,8,9,12,18,21
0	1	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	845	170	3,6	7,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,9,18,21
0	1	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,12,18,21
0	1	828	12	845	171	3,6	0,7,8,14	1	1,7,8,9,12,18,21
0	1	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,12,21
0	1	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,18,21
0	1	828	12	845	171	3,6	0,7,8,22	2	1,2,7,8,9,12,21
0	1	828	12	845	171	3,6	0,7,14,22	1	1,2,7,8,9,18,21
0	1	828	12	845	171	3,6	0,7,14,22	1	1,2,7,9,12,18,21
0	1	828	12	845	171	3,6	0,7,14,22	1	1,7,8,9,12,18,21
0	1	828	12	845	171	3,6	0,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	845	171	3,6	0,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	845	171	3,6	0,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	845	172	3,6	0,7,8,14	1	1,7,8,9,12,18,21
0	1	828	12	845	172	3,6	0,7,8,14	2	1,2,8,9,12,18,21
0	1	828	12	845	172	3,6	0,7,8,22	1	1,2,7,8,9,12,21
0	1	828	12	845	172	3,6	0,7,8,22	1	1,2,8,9,12,18,21
0	1	828	12	845	172	3,6	0,7,14,22	1	2,7,8,9,12,18,21
0	1	828	12	845	172	3,6	0,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	845	172	3,6	0,8,14,22	2	1,2,8,9,12,18,21
0	1	828	12	845	172	3,6	0,8,14,22	2	2,7,8,9,12,18,21
0	1	828	12	845	172	3,6	7,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,18,21
0	1	828	12	845	173	3,6	0,7,8,14	1	1,2,7,8,9,12,21
0	1	828	12	845	173	3,6	0,7,8,14	2	1,2,7,8,9,12,18
0	1	828	12	845	173	3,6	0,7,8,14	2	1,2,7,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14	2	1,2,8,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,22	1	1,2,7,8,9,18,21
0	1	828	12	845	173	3,6	0,7,8,22	1	1,2,7,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,22	1	1,2,8,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,22	2	1,2,7,8,12,18,21
0	1	828	12	845	173	3,6	0,7,14,22	2	1,2,7,8,9,18,21
0	1	828	12	845	173	3,6	0,7,14,22	2	1,2,8,9,12,18,21
0	1	828	12	845	173	3,6	0,8,14,22	1	1,2,7,8,9,12,18
0	1	828	12	845	173	3,6	0,8,14,22	1	1,2,7,9,12,18,21
0	1	828	12	845	173	3,6	7,8,14,22	1	1,2,7,8,12,18,21
0	1	828	12	845	173	3,6	7,8,14,22	1	2,7,8,9,12,18,21
0	1	828	12	845	173	3,6	7,8,14,22	2	1,2,7,8,9,12,21
0	1	828	12	845	173	3,6	7,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14	1	1,2,7,8,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,9,12,18
2	0	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,12,18,21
2	0	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,18
2	0	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,21
2	0	828	12	845	169	3,6	0,7,8,22	2	2,7,8,9,12,18,21
2	0	828	12	845	169	3,6	0,7,14,22	1	1,2,7,8,9,12,18
2	0	828	12	845	169	3,6	0,7,14,22	2	1,2,7,8,9,18,21
2	0	828	12	845	169	3,6	0,7,14,22	2	1,2,8,9,12,18,21
2	0	828	12	845	169	3,6	0,8,14,22	2	1,2,7,8,9,12,18
2	0	828	12	845	169	3,6	0,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	845	169	3,6	0,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	845	170	3,6	0,7,8,14	2	1,2,7,8,12,18,21
2	0	828	12	845	170	3,6	0,7,8,14	2	1,2,7,9,12,18,21
2	0	828	12	845	170	3,6	0,7,8,22	1	1,2,7,9,12,18,21
2	0	828	12	845	170	3,6	0,7,8,22	2	2,7,8,9,12,18,21
2	0	828	12	845	170	3,6	0,7,14,22	1	1,2,7,9,12,18,21
2	0	828	12	845	170	3,6	0,7,14,22	1	1,7,8,9,12,18,21
2	0	828	12	845	170	3,6	0,7,14,22	2	1,2,7,8,9,12,21
2	0	828	12	845	170	3,6	0,8,14,22	2	1,7,8,9,12,18,21
2	0	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	845	170	3,6	7,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,9,18,21
2	0	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,12,18,21
2	0	828	12	845	171	3,6	0,7,8,14	1	1,7,8,9,12,18,21
2	0	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,12,21
2	0	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,18,21
2	0	828	12	845	171	3,6	0,7,8,22	2	1,2,7,8,9,12,21
2	0	828	12	845	171	3,6	0,7,14,22	1	1,2,7,8,9,18,21
2	0	828	12	845	171	3,6	0,7,14,22	1	1,2,7,9,12,18,21
2	0	828	12	845	171	3,6	0,7,14,22	1	1,7,8,9,12,18,21
2	0	828	12	845	171	3,6	0,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	845	171	3,6	0,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	845	171	3,6	0,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	845	172	3,6	0,7,8,14	1	1,7,8,9,12,18,21
2	0	828	12	845	172	3,6	0,7,8,14	2	1,2,8,9,12,18,21
2	0	828	12	845	172	3,6	0,7,8,22	1	1,2,7,8,9,12,21
2	0	828	12	845	172	3,6	0,7,8,22	1	1,2,8,9,12,18,21
2	0	828	12	845	172	3,6	0,7,14,22	1	2,7,8,9,12,18,21
2	0	828	12	845	172	3,6	0,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	845	172	3,6	0,8,14,22	2	1,2,8,9,12,18,21
2	0	828	12	845	172	3,6	0,8,14,22	2	2,7,8,9,12,18,21
2	0	828	12	845	172	3,6	7,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,18,21
2	0	828	12	845	173	3,6	0,7,8,14	1	1,2,7,8,9,12,21
2	0	828	12	845	173	3,6	0,7,8,14	2	1,2,7,8,9,12,18
2	0	828	12	845	173	3,6	0,7,8,14	2	1,2,7,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14	2	1,2,8,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,22	1	1,2,7,8,9,18,21
2	0	828	12	845	173	3,6	0,7,8,22	1	1,2,7,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,22	1	1,2,8,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,22	2	1,2,7,8,12,18,21
2	0	828	12	845	173	3,6	0,7,14,22	2	1,2,7,8,9,18,21
2	0	828	12	845	173	3,6	0,7,14,22	2	1,2,8,9,12,18,21
2	0	828	12	845	173	3,6	0,8,14,22	1	1,2,7,8,9,12,18
2	0	828	12	845	173	3,6	0,8,14,22	1	1,2,7,9,12,18,21
2	0	828	12	845	173	3,6	7,8,14,22	1	1,2,7,8,12,18,21
2	0	828	12	845	173	3,6	7,8,14,22	1	2,7,8,9,12,18,21
2	0	828	12	845	173	3,6	7,8,14,22	2	1,2,7,8,9,12,21
2	0	828	12	845	173	3,6	7,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14	1	1,2,7,8,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,9,12,18
2	1	828	12	845	169	3,6	0,7,8,14	2	1,2,7,8,12,18,21
2	1	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,18
2	1	828	12	845	169	3,6	0,7,8,22	2	1,2,7,8,9,12,21
2	1	828	12	845	169	3,6	0,7,8,22	2	2,7,8,9,12,18,21
2	1	828	12	845	169	3,6	0,7,14,22	1	1,2,7,8,9,12,18
2	1	828	12	845	169	3,6	0,7,14,22	2	1,2,7,8,9,18,21
2	1	828	12	845	169	3,6	0,7,14,22	2	1,2,8,9,12,18,21
2	1	828	12	845	169	3,6	0,8,14,22	2	1,2,7,8,9,12,18
2	1	828	12	845	169	3,6	0,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	845	169	3,6	0,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	845	170	3,6	0,7,8,14	2	1,2,7,8,12,18,21
2	1	828	12	845	170	3,6	0,7,8,14	2	1,2,7,9,12,18,21
2	1	828	12	845	170	3,6	0,7,8,22	1	1,2,7,9,12,18,21
2	1	828	12	845	170	3,6	0,7,8,22	2	2,7,8,9,12,18,21
2	1	828	12	845	170	3,6	0,7,14,22	1	1,2,7,9,12,18,21
2	1	828	12	845	170	3,6	0,7,14,22	1	1,7,8,9,12,18,21
2	1	828	12	845	170	3,6	0,7,14,22	2	1,2,7,8,9,12,21
2	1	828	12	845	170	3,6	0,8,14,22	2	1,7,8,9,12,18,21
2	1	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	845	170	3,6	7,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	845	170	3,6	7,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,9,18,21
2	1	828	12	845	171	3,6	0,7,8,14	1	1,2,7,8,12,18,21
2	1	828	12	845	171	3,6	0,7,8,14	1	1,7,8,9,12,18,21
2	1	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,12,21
2	1	828	12	845	171	3,6	0,7,8,22	1	1,2,7,8,9,18,21
2	1	828	12	845	171	3,6	0,7,8,22	2	1,2,7,8,9,12,21
2	1	828	12	845	171	3,6	0,7,14,22	1	1,2,7,8,9,18,21
2	1	828	12	845	171	3,6	0,7,14,22	1	1,2,7,9,12,18,21
2	1	828	12	845	171	3,6	0,7,14,22	1	1,7,8,9,12,18,21
2	1	828	12	845	171	3,6	0,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	845	171	3,6	0,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	845	171	3,6	0,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	845	172	3,6	0,7,8,14	1	1,7,8,9,12,18,21
2	1	828	12	845	172	3,6	0,7,8,14	2	1,2,8,9,12,18,21
2	1	828	12	845	172	3,6	0,7,8,22	1	1,2,7,8,9,12,21
2	1	828	12	845	172	3,6	0,7,8,22	1	1,2,8,9,12,18,21
2	1	828	12	845	172	3,6	0,7,14,22	1	2,7,8,9,12,18,21
2	1	828	12	845	172	3,6	0,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	845	172	3,6	0,8,14,22	2	1,2,8,9,12,18,21
2	1	828	12	845	172	3,6	0,8,14,22	2	2,7,8,9,12,18,21
2	1	828	12	845	172	3,6	7,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	845	172	3,6	7,8,14,22	2	1,2,7,8,9,18,21
2	1	828	12	845	173	3,6	0,7,8,14	1	1,2,7,8,9,12,21
2	1	828	12	845	173	3,6	0,7,8,14	2	1,2,7,8,9,12,18
2	1	828	12	845	173	3,6	0,7,8,14	2	1,2,7,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14	2	1,2,8,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,22	1	1,2,7,8,9,18,21
2	1	828	12	845	173	3,6	0,7,8,22	1	1,2,7,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,22	1	1,2,8,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,22	2	1,2,7,8,12,18,21
2	1	828	12	845	173	3,6	0,7,14,22	2	1,2,7,8,9,18,21
2	1	828	12	845	173	3,6	0,7,14,22	2	1,2,8,9,12,18,21
2	1	828	12	845	173	3,6	0,8,14,22	1	1,2,7,8,9,12,18
2	1	828	12	845	173	3,6	0,8,14,22	1	1,2,7,9,12,18,21
2	1	828	12	845	173	3,6	7,8,14,22	1	1,2,7,8,12,18,21
2	1	828	12	845	173	3,6	7,8,14,22	1	2,7,8,9,12,18,21
2	1	828	12	845	173	3,6	7,8,14,22	2	1,2,7,8,9,12,21
2	1	828	12	845	173	3,6	7,8,14,22	2	1,7,8,9,12,18,21
0	1	828	27	845	169	11,19	0,4,5,16	1	4,5,16,17,21,25,26
0	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,25
0	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,26
0	1	828	27	845	169	11,19	0,4,5,26	1	4,12,16,17,21,25,26
0	1	828	27	845	169	11,19	0,4,16,26	2	4,12,16,17,21,25,26
0	1	828	27	845	169	11,19	0,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	169	11,19	4,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	169	11,19	4,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	845	170	11,19	0,4,5,16	1	4,5,12,16,21,25,26
0	1	828	27	845	170	11,19	0,4,5,26	2	4,12,16,17,21,25,26
0	1	828	27	845	170	11,19	0,4,16,26	1	4,5,12,16,17,21,25
0	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,25
0	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	170	11,19	0,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,25,26
0	1	828	27	845	170	11,19	4,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,16,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,17,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16	2	5,12,16,17,21,25,26
0	1	828	27	845	171	11,19	0,4,5,26	2	4,5,12,16,17,25,26
0	1	828	27	845	171	11,19	0,4,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	171	11,19	0,5,16,26	1	5,12,16,17,21,25,26
0	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	171	11,19	4,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	171	11,19	4,5,16,26	2	5,12,16,17,21,25,26
0	1	828	27	845	172	11,19	0,4,5,16	1	5,12,16,17,21,25,26
0	1	828	27	845	172	11,19	0,4,5,26	2	4,5,12,16,17,21,26
0	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,17,21,25,26
0	1	828	27	845	172	11,19	0,4,16,26	2	5,12,16,17,21,25,26
0	1	828	27	845	172	11,19	0,5,16,26	2	4,5,12,17,21,25,26
0	1	828	27	845	172	11,19	4,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	845	172	11,19	4,5,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	172	11,19	4,5,16,26	2	4,5,16,17,21,25,26
0	1	828	27	845	173	11,19	0,4,5,16	1	4,5,12,16,17,25,26
0	1	828	27	845	173	11,19	0,4,5,16	2	4,5,12,16,17,21,26
0	1	828	27	845	173	11,19	0,4,5,16	2	5,12,16,17,21,25,26
0	1	828	27	845	173	11,19	0,4,5,26	1	4,5,12,16,21,25,26
0	1	828	27	845	173	11,19	0,4,5,26	1	4,12,16,17,21,25,26
0	1	828	27	845	173	11,19	0,4,5,26	2	4,5,16,17,21,25,26
0	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,21,25,26
0	1	828	27	845	173	11,19	0,4,16,26	2	5,12,16,17,21,25,26
0	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,16,17,21,26
0	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,17,21,25,26
0	1	828	27	845	173	11,19	0,5,16,26	1	4,12,16,17,21,25,26
0	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,17,21,25
0	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	169	11,19	0,4,5,16	1	4,5,16,17,21,25,26
1	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,25
1	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,26
1	1	828	27	845	169	11,19	0,4,5,26	1	4,12,16,17,21,25,26
1	1	828	27	845	169	11,19	0,4,16,26	2	4,12,16,17,21,25,26
1	1	828	27	845	169	11,19	0,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	169	11,19	4,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	169	11,19	4,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	845	170	11,19	0,4,5,16	1	4,5,12,16,21,25,26
1	1	828	27	845	170	11,19	0,4,5,26	2	4,12,16,17,21,25,26
1	1	828	27	845	170	11,19	0,4,16,26	1	4,5,12,16,17,21,25
1	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,25
1	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	170	11,19	0,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,25,26
1	1	828	27	845	170	11,19	4,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,16,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,17,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16	2	5,12,16,17,21,25,26
1	1	828	27	845	171	11,19	0,4,5,26	2	4,5,12,16,17,25,26
1	1	828	27	845	171	11,19	0,4,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	171	11,19	0,5,16,26	1	5,12,16,17,21,25,26
1	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	171	11,19	4,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	171	11,19	4,5,16,26	2	5,12,16,17,21,25,26
1	1	828	27	845	172	11,19	0,4,5,16	1	5,12,16,17,21,25,26
1	1	828	27	845	172	11,19	0,4,5,26	2	4,5,12,16,17,21,26
1	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,17,21,25,26
1	1	828	27	845	172	11,19	0,4,16,26	2	5,12,16,17,21,25,26
1	1	828	27	845	172	11,19	0,5,16,26	2	4,5,12,17,21,25,26
1	1	828	27	845	172	11,19	4,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	845	172	11,19	4,5,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	172	11,19	4,5,16,26	2	4,5,16,17,21,25,26
1	1	828	27	845	173	11,19	0,4,5,16	1	4,5,12,16,17,25,26
1	1	828	27	845	173	11,19	0,4,5,16	2	4,5,12,16,17,21,26
1	1	828	27	845	173	11,19	0,4,5,16	2	5,12,16,17,21,25,26
1	1	828	27	845	173	11,19	0,4,5,26	1	4,5,12,16,21,25,26
1	1	828	27	845	173	11,19	0,4,5,26	1	4,12,16,17,21,25,26
1	1	828	27	845	173	11,19	0,4,5,26	2	4,5,16,17,21,25,26
1	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,21,25,26
1	1	828	27	845	173	11,19	0,4,16,26	2	5,12,16,17,21,25,26
1	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,16,17,21,26
1	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,17,21,25,26
1	1	828	27	845	173	11,19	0,5,16,26	1	4,12,16,17,21,25,26
1	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,17,21,25
1	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	169	11,19	0,4,5,16	1	4,5,16,17,21,25,26
2	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,25
2	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,26
2	1	828	27	845	169	11,19	0,4,5,26	1	4,12,16,17,21,25,26
2	1	828	27	845	169	11,19	0,4,16,26	2	4,12,16,17,21,25,26
2	1	828	27	845	169	11,19	0,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	169	11,19	4,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	169	11,19	4,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	845	170	11,19	0,4,5,16	1	4,5,12,16,21,25,26
2	1	828	27	845	170	11,19	0,4,5,26	2	4,12,16,17,21,25,26
2	1	828	27	845	170	11,19	0,4,16,26	1	4,5,12,16,17,21,25
2	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,25
2	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	170	11,19	0,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,25,26
2	1	828	27	845	170	11,19	4,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,16,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,17,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16	2	5,12,16,17,21,25,26
2	1	828	27	845	171	11,19	0,4,5,26	2	4,5,12,16,17,25,26
2	1	828	27	845	171	11,19	0,4,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	171	11,19	0,5,16,26	1	5,12,16,17,21,25,26
2	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	171	11,19	4,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	171	11,19	4,5,16,26	2	5,12,16,17,21,25,26
2	1	828	27	845	172	11,19	0,4,5,16	1	5,12,16,17,21,25,26
2	1	828	27	845	172	11,19	0,4,5,26	2	4,5,12,16,17,21,26
2	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,17,21,25,26
2	1	828	27	845	172	11,19	0,4,16,26	2	5,12,16,17,21,25,26
2	1	828	27	845	172	11,19	0,5,16,26	2	4,5,12,17,21,25,26
2	1	828	27	845	172	11,19	4,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	845	172	11,19	4,5,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	172	11,19	4,5,16,26	2	4,5,16,17,21,25,26
2	1	828	27	845	173	11,19	0,4,5,16	1	4,5,12,16,17,25,26
2	1	828	27	845	173	11,19	0,4,5,16	2	4,5,12,16,17,21,26
2	1	828	27	845	173	11,19	0,4,5,16	2	5,12,16,17,21,25,26
2	1	828	27	845	173	11,19	0,4,5,26	1	4,5,12,16,21,25,26
2	1	828	27	845	173	11,19	0,4,5,26	1	4,12,16,17,21,25,26
2	1	828	27	845	173	11,19	0,4,5,26	2	4,5,16,17,21,25,26
2	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,21,25,26
2	1	828	27	845	173	11,19	0,4,16,26	2	5,12,16,17,21,25,26
2	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,16,17,21,26
2	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,17,21,25,26
2	1	828	27	845	173	11,19	0,5,16,26	1	4,12,16,17,21,25,26
2	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,17,21,25
2	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	169	11,19	0,4,5,16	1	4,5,16,17,21,25,26
3	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,25
3	1	828	27	845	169	11,19	0,4,5,26	1	4,5,12,16,17,21,26
3	1	828	27	845	169	11,19	0,4,5,26	1	4,12,16,17,21,25,26
3	1	828	27	845	169	11,19	0,4,16,26	2	4,12,16,17,21,25,26
3	1	828	27	845	169	11,19	0,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	169	11,19	4,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	169	11,19	4,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	169	11,19	4,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	169	11,19	4,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	845	170	11,19	0,4,5,16	1	4,5,12,16,21,25,26
3	1	828	27	845	170	11,19	0,4,5,26	2	4,12,16,17,21,25,26
3	1	828	27	845	170	11,19	0,4,16,26	1	4,5,12,16,17,21,25
3	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,25
3	1	828	27	845	170	11,19	0,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	170	11,19	0,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	170	11,19	0,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	170	11,19	4,5,16,26	1	4,5,12,16,17,25,26
3	1	828	27	845	170	11,19	4,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,16,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16	2	4,5,12,17,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16	2	5,12,16,17,21,25,26
3	1	828	27	845	171	11,19	0,4,5,26	2	4,5,12,16,17,25,26
3	1	828	27	845	171	11,19	0,4,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	171	11,19	0,5,16,26	1	5,12,16,17,21,25,26
3	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	171	11,19	4,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	171	11,19	4,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	171	11,19	4,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	171	11,19	4,5,16,26	2	5,12,16,17,21,25,26
3	1	828	27	845	172	11,19	0,4,5,16	1	5,12,16,17,21,25,26
3	1	828	27	845	172	11,19	0,4,5,26	2	4,5,12,16,17,21,26
3	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	172	11,19	0,4,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	172	11,19	0,4,16,26	2	4,5,12,17,21,25,26
3	1	828	27	845	172	11,19	0,4,16,26	2	5,12,16,17,21,25,26
3	1	828	27	845	172	11,19	0,5,16,26	2	4,5,12,17,21,25,26
3	1	828	27	845	172	11,19	4,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	845	172	11,19	4,5,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	172	11,19	4,5,16,26	2	4,5,16,17,21,25,26
3	1	828	27	845	173	11,19	0,4,5,16	1	4,5,12,16,17,25,26
3	1	828	27	845	173	11,19	0,4,5,16	2	4,5,12,16,17,21,26
3	1	828	27	845	173	11,19	0,4,5,16	2	5,12,16,17,21,25,26
3	1	828	27	845	173	11,19	0,4,5,26	1	4,5,12,16,21,25,26
3	1	828	27	845	173	11,19	0,4,5,26	1	4,12,16,17,21,25,26
3	1	828	27	845	173	11,19	0,4,5,26	2	4,5,16,17,21,25,26
3	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	173	11,19	0,4,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	173	11,19	0,4,16,26	2	4,5,12,16,21,25,26
3	1	828	27	845	173	11,19	0,4,16,26	2	5,12,16,17,21,25,26
3	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,16,17,21,26
3	1	828	27	845	173	11,19	0,5,16,26	1	4,5,12,17,21,25,26
3	1	828	27	845	173	11,19	0,5,16,26	1	4,12,16,17,21,25,26
3	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,17,21,25
3	1	828	27	845	173	11,19	0,5,16,26	2	4,5,12,16,21,25,26
Cap configurations: 496

3-flat point count: 8,2,8;4,1,2;5,4,7
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	845	169	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	0	828	12	845	169	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	0	828	12	845	169	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	169	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	169	3	0,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	169	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	169	3	7,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	169	3	7,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,18
0	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	0	828	12	845	169	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	0	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	169	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	169	6	0,7,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	169	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	169	6	0,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	169	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	169	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	169	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	169	6	7,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,9,12,18
0	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,9,12,18,21
0	0	828	12	845	170	3	0,7,8,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	170	3	0,7,8,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	170	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	170	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	170	3	0,7,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	170	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	170	3	0,7,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	170	3	0,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	170	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	170	3	0,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	170	3	7,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,18
0	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	0	828	12	845	170	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	170	6	0,7,8,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	170	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	170	6	0,7,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	170	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	170	6	0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	170	6	0,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	170	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	171	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	0	828	12	845	171	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	0	828	12	845	171	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	171	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	171	3	0,7,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	171	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	171	3	7,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	171	3	7,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	0	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,12,18,21
0	0	828	12	845	171	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	171	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	171	6	0,7,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	171	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	171	6	0,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	171	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	171	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	171	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	171	6	7,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	172	3	0,7,8,14	1,2	1,2,7,9,12,18,21
0	0	828	12	845	172	3	0,7,8,14	1,2	1,2,8,9,12,18,21
0	0	828	12	845	172	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	0	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	172	3	0,7,8,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	172	3	0,7,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	172	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	172	3	0,7,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	172	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	172	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	172	3	0,8,14,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	172	3	0,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	172	3	7,8,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	172	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	0	828	12	845	172	6	0,7,8,14	1,2	1,2,7,9,12,18,21
0	0	828	12	845	172	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	172	6	0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	172	6	0,7,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	172	6	0,8,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	172	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	0	828	12	845	172	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	173	3	0,7,8,14	1,2	1,2,7,8,9,12,18
0	0	828	12	845	173	3	0,7,8,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,18
0	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,18,21
0	0	828	12	845	173	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	0	828	12	845	173	6	0,7,8,14	1,2	1,2,7,9,12,18,21
0	0	828	12	845	173	6	0,7,8,14	1,2	1,2,8,9,12,18,21
0	0	828	12	845	173	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	0	828	12	845	173	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	173	6	0,7,8,22	1,2	1,2,7,9,12,18,21
0	0	828	12	845	173	6	0,7,8,22	1,2	1,2,8,9,12,18,21
0	0	828	12	845	173	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	173	6	0,7,14,22	1,2	1,2,7,8,12,18,21
0	0	828	12	845	173	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	0	828	12	845	173	6	0,8,14,22	1,2	1,2,7,8,9,12,21
0	0	828	12	845	173	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	169	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	1	828	12	845	169	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	1	828	12	845	169	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	169	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	169	3	0,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	169	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	169	3	7,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	169	3	7,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,18
0	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	1	828	12	845	169	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	1	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	169	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	169	6	0,7,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	169	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	169	6	0,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	169	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	169	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	169	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	169	6	7,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,9,12,18
0	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,9,12,18,21
0	1	828	12	845	170	3	0,7,8,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	170	3	0,7,8,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	170	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	170	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	170	3	0,7,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	170	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	170	3	0,7,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	170	3	0,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	170	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	170	3	0,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	170	3	7,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,18
0	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	1	828	12	845	170	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	170	6	0,7,8,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	170	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	170	6	0,7,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	170	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	170	6	0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	170	6	0,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	170	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	171	3	0,7,8,14	1,2	1,2,7,8,12,18,21
0	1	828	12	845	171	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	1	828	12	845	171	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	171	3	0,7,8,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	171	3	0,7,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	171	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	171	3	7,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	171	3	7,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	1	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,12,18,21
0	1	828	12	845	171	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	171	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	171	6	0,7,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	171	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	171	6	0,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	171	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	171	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	171	6	7,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	171	6	7,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	172	3	0,7,8,14	1,2	1,2,7,9,12,18,21
0	1	828	12	845	172	3	0,7,8,14	1,2	1,2,8,9,12,18,21
0	1	828	12	845	172	3	0,7,8,14	1,2	1,7,8,9,12,18,21
0	1	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	172	3	0,7,8,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	172	3	0,7,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	172	3	0,7,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	172	3	0,7,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	172	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	172	3	0,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	172	3	0,8,14,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	172	3	0,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	172	3	7,8,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	172	6	0,7,8,14	1,2	1,2,7,8,9,18,21
0	1	828	12	845	172	6	0,7,8,14	1,2	1,2,7,9,12,18,21
0	1	828	12	845	172	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	172	6	0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	172	6	0,7,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	172	6	0,8,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	172	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	12	845	172	6	7,8,14,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	173	3	0,7,8,14	1,2	1,2,7,8,9,12,18
0	1	828	12	845	173	3	0,7,8,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,18
0	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,18,21
0	1	828	12	845	173	6	0,7,8,14	1,2	1,2,7,8,9,12,21
0	1	828	12	845	173	6	0,7,8,14	1,2	1,2,7,9,12,18,21
0	1	828	12	845	173	6	0,7,8,14	1,2	1,2,8,9,12,18,21
0	1	828	12	845	173	6	0,7,8,14	1,2	2,7,8,9,12,18,21
0	1	828	12	845	173	6	0,7,8,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	173	6	0,7,8,22	1,2	1,2,7,9,12,18,21
0	1	828	12	845	173	6	0,7,8,22	1,2	1,2,8,9,12,18,21
0	1	828	12	845	173	6	0,7,8,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	173	6	0,7,14,22	1,2	1,2,7,8,12,18,21
0	1	828	12	845	173	6	0,7,14,22	1,2	1,7,8,9,12,18,21
0	1	828	12	845	173	6	0,8,14,22	1,2	1,2,7,8,9,12,21
0	1	828	12	845	173	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	169	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	0	828	12	845	169	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	0	828	12	845	169	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	169	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	169	3	0,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	169	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	169	3	7,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	169	3	7,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,18
2	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	0	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	0	828	12	845	169	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	0	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	169	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	169	6	0,7,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	169	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	169	6	0,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	169	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	169	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	169	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	169	6	7,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,9,12,18
2	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	0	828	12	845	170	3	0,7,8,14	1,2	1,2,7,9,12,18,21
2	0	828	12	845	170	3	0,7,8,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	170	3	0,7,8,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	170	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	170	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	170	3	0,7,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	170	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	170	3	0,7,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	170	3	0,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	170	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	170	3	0,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	170	3	7,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,18
2	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	0	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	0	828	12	845	170	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	170	6	0,7,8,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	170	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	170	6	0,7,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	170	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	170	6	0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	170	6	0,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	170	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	171	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	0	828	12	845	171	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	0	828	12	845	171	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	171	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	171	3	0,7,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	171	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	171	3	7,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	171	3	7,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	0	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,12,18,21
2	0	828	12	845	171	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	171	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	171	6	0,7,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	171	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	171	6	0,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	171	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	171	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	171	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	171	6	7,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	172	3	0,7,8,14	1,2	1,2,7,9,12,18,21
2	0	828	12	845	172	3	0,7,8,14	1,2	1,2,8,9,12,18,21
2	0	828	12	845	172	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	0	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	172	3	0,7,8,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	172	3	0,7,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	172	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	172	3	0,7,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	172	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	172	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	172	3	0,8,14,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	172	3	0,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	172	3	7,8,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	172	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	0	828	12	845	172	6	0,7,8,14	1,2	1,2,7,9,12,18,21
2	0	828	12	845	172	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	172	6	0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	172	6	0,7,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	172	6	0,8,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	172	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	0	828	12	845	172	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	173	3	0,7,8,14	1,2	1,2,7,8,9,12,18
2	0	828	12	845	173	3	0,7,8,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,18
2	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,18,21
2	0	828	12	845	173	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	0	828	12	845	173	6	0,7,8,14	1,2	1,2,7,9,12,18,21
2	0	828	12	845	173	6	0,7,8,14	1,2	1,2,8,9,12,18,21
2	0	828	12	845	173	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	0	828	12	845	173	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	173	6	0,7,8,22	1,2	1,2,7,9,12,18,21
2	0	828	12	845	173	6	0,7,8,22	1,2	1,2,8,9,12,18,21
2	0	828	12	845	173	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	173	6	0,7,14,22	1,2	1,2,7,8,12,18,21
2	0	828	12	845	173	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	0	828	12	845	173	6	0,8,14,22	1,2	1,2,7,8,9,12,21
2	0	828	12	845	173	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	169	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	1	828	12	845	169	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	1	828	12	845	169	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	169	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	169	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	169	3	0,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	169	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	169	3	7,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	169	3	7,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,18
2	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	1	828	12	845	169	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	1	828	12	845	169	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	1	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	169	6	0,7,8,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	169	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	169	6	0,7,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	169	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	169	6	0,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	169	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	169	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	169	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	169	6	7,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,9,12,18
2	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	1	828	12	845	170	3	0,7,8,14	1,2	1,2,7,9,12,18,21
2	1	828	12	845	170	3	0,7,8,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	170	3	0,7,8,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	170	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	170	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	170	3	0,7,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	170	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	170	3	0,7,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	170	3	0,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	170	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	170	3	0,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	170	3	7,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	170	3	7,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,18
2	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	1	828	12	845	170	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	1	828	12	845	170	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	170	6	0,7,8,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	170	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	170	6	0,7,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	170	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	170	6	0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	170	6	0,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	170	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	171	3	0,7,8,14	1,2	1,2,7,8,12,18,21
2	1	828	12	845	171	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	1	828	12	845	171	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	171	3	0,7,8,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	171	3	0,7,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	171	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	171	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	171	3	7,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	171	3	7,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	1	828	12	845	171	6	0,7,8,14	1,2	1,2,7,8,12,18,21
2	1	828	12	845	171	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	171	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	171	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	171	6	0,7,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	171	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	171	6	0,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	171	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	171	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	171	6	7,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	171	6	7,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	172	3	0,7,8,14	1,2	1,2,7,9,12,18,21
2	1	828	12	845	172	3	0,7,8,14	1,2	1,2,8,9,12,18,21
2	1	828	12	845	172	3	0,7,8,14	1,2	1,7,8,9,12,18,21
2	1	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	172	3	0,7,8,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	172	3	0,7,8,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	172	3	0,7,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	172	3	0,7,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	172	3	0,7,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	172	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	172	3	0,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	172	3	0,8,14,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	172	3	0,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	172	3	7,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	172	3	7,8,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	172	6	0,7,8,14	1,2	1,2,7,8,9,18,21
2	1	828	12	845	172	6	0,7,8,14	1,2	1,2,7,9,12,18,21
2	1	828	12	845	172	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	172	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	172	6	0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	172	6	0,7,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	172	6	0,8,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	172	6	0,8,14,22	1,2	2,7,8,9,12,18,21
2	1	828	12	845	172	6	7,8,14,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	173	3	0,7,8,14	1,2	1,2,7,8,9,12,18
2	1	828	12	845	173	3	0,7,8,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	173	3	0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,18
2	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	173	3	0,8,14,22	1,2	1,2,7,8,9,18,21
2	1	828	12	845	173	6	0,7,8,14	1,2	1,2,7,8,9,12,21
2	1	828	12	845	173	6	0,7,8,14	1,2	1,2,7,9,12,18,21
2	1	828	12	845	173	6	0,7,8,14	1,2	1,2,8,9,12,18,21
2	1	828	12	845	173	6	0,7,8,14	1,2	2,7,8,9,12,18,21
2	1	828	12	845	173	6	0,7,8,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	173	6	0,7,8,22	1,2	1,2,7,9,12,18,21
2	1	828	12	845	173	6	0,7,8,22	1,2	1,2,8,9,12,18,21
2	1	828	12	845	173	6	0,7,8,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	173	6	0,7,14,22	1,2	1,2,7,8,12,18,21
2	1	828	12	845	173	6	0,7,14,22	1,2	1,7,8,9,12,18,21
2	1	828	12	845	173	6	0,8,14,22	1,2	1,2,7,8,9,12,21
2	1	828	12	845	173	6	0,8,14,22	1,2	2,7,8,9,12,18,21
0	1	828	27	845	169	11	0,4,5,16	1,2	4,5,12,16,17,25,26
0	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	169	11	0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	169	11	0,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	169	11	4,5,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,21,25
0	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,25,26
0	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,17,21,25,26
0	1	828	27	845	169	19	0,4,5,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	169	19	0,4,5,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	169	19	0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	169	19	0,4,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	169	19	0,5,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	169	19	4,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	170	11	0,4,5,16	1,2	4,5,12,16,17,21,26
0	1	828	27	845	170	11	0,4,5,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	170	11	0,4,5,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	170	11	0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	170	11	0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	170	11	0,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,25
0	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,26
0	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,21,25,26
0	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,17,21,25,26
0	1	828	27	845	170	19	0,4,5,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	170	19	0,4,5,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	170	19	0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	170	19	0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	170	19	0,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	170	19	0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	170	19	4,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	11	0,4,5,16	1,2	4,5,12,16,17,21,26
0	1	828	27	845	171	11	0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	845	171	11	0,4,5,16	1,2	5,12,16,17,21,25,26
0	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	171	11	0,4,5,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	11	0,4,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	171	11	0,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	171	11	4,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	11	4,5,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,17,21,26
0	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,21,25,26
0	1	828	27	845	171	19	0,4,5,16	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	19	0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	845	171	19	0,4,5,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	19	0,4,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	171	19	4,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	171	19	4,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	171	19	4,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	172	11	0,4,5,16	1,2	4,5,12,16,17,25,26
0	1	828	27	845	172	11	0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	845	172	11	0,4,5,16	1,2	5,12,16,17,21,25,26
0	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	172	11	0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	172	11	0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	172	11	4,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	172	19	0,4,5,16	1,2	4,5,12,16,17,25,26
0	1	828	27	845	172	19	0,4,5,16	1,2	4,5,16,17,21,25,26
0	1	828	27	845	172	19	0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	845	172	19	0,4,5,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	172	19	0,4,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	172	19	0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	173	11	0,4,5,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	173	11	0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,25
0	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,25,26
0	1	828	27	845	173	11	0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	173	11	4,5,16,26	1,2	4,5,12,16,17,21,26
0	1	828	27	845	173	19	0,4,5,16	1,2	4,12,16,17,21,25,26
0	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,17,21,25,26
0	1	828	27	845	173	19	0,4,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	173	19	0,4,16,26	1,2	5,12,16,17,21,25,26
0	1	828	27	845	173	19	0,5,16,26	1,2	4,5,12,16,21,25,26
0	1	828	27	845	173	19	0,5,16,26	1,2	4,5,16,17,21,25,26
0	1	828	27	845	173	19	0,5,16,26	1,2	4,12,16,17,21,25,26
0	1	828	27	845	173	19	4,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	169	11	0,4,5,16	1,2	4,5,12,16,17,25,26
1	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	169	11	0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	169	11	0,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	169	11	4,5,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,21,25
1	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,25,26
1	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,17,21,25,26
1	1	828	27	845	169	19	0,4,5,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	169	19	0,4,5,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	169	19	0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	169	19	0,4,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	169	19	0,5,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	169	19	4,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	170	11	0,4,5,16	1,2	4,5,12,16,17,21,26
1	1	828	27	845	170	11	0,4,5,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	170	11	0,4,5,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	170	11	0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	170	11	0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	170	11	0,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,25
1	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,26
1	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,21,25,26
1	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,17,21,25,26
1	1	828	27	845	170	19	0,4,5,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	170	19	0,4,5,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	170	19	0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	170	19	0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	170	19	0,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	170	19	0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	170	19	4,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	11	0,4,5,16	1,2	4,5,12,16,17,21,26
1	1	828	27	845	171	11	0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	845	171	11	0,4,5,16	1,2	5,12,16,17,21,25,26
1	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	171	11	0,4,5,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	11	0,4,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	171	11	0,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	171	11	4,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	11	4,5,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,17,21,26
1	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,21,25,26
1	1	828	27	845	171	19	0,4,5,16	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	19	0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	845	171	19	0,4,5,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	19	0,4,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	171	19	4,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	171	19	4,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	171	19	4,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	172	11	0,4,5,16	1,2	4,5,12,16,17,25,26
1	1	828	27	845	172	11	0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	845	172	11	0,4,5,16	1,2	5,12,16,17,21,25,26
1	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	172	11	0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	172	11	0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	172	11	4,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	172	19	0,4,5,16	1,2	4,5,12,16,17,25,26
1	1	828	27	845	172	19	0,4,5,16	1,2	4,5,16,17,21,25,26
1	1	828	27	845	172	19	0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	845	172	19	0,4,5,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	172	19	0,4,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	172	19	0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	173	11	0,4,5,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	173	11	0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,25
1	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,25,26
1	1	828	27	845	173	11	0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	173	11	4,5,16,26	1,2	4,5,12,16,17,21,26
1	1	828	27	845	173	19	0,4,5,16	1,2	4,12,16,17,21,25,26
1	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,17,21,25,26
1	1	828	27	845	173	19	0,4,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	173	19	0,4,16,26	1,2	5,12,16,17,21,25,26
1	1	828	27	845	173	19	0,5,16,26	1,2	4,5,12,16,21,25,26
1	1	828	27	845	173	19	0,5,16,26	1,2	4,5,16,17,21,25,26
1	1	828	27	845	173	19	0,5,16,26	1,2	4,12,16,17,21,25,26
1	1	828	27	845	173	19	4,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	169	11	0,4,5,16	1,2	4,5,12,16,17,25,26
2	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	169	11	0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	169	11	0,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	169	11	4,5,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,21,25
2	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,25,26
2	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,17,21,25,26
2	1	828	27	845	169	19	0,4,5,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	169	19	0,4,5,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	169	19	0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	169	19	0,4,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	169	19	0,5,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	169	19	4,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	170	11	0,4,5,16	1,2	4,5,12,16,17,21,26
2	1	828	27	845	170	11	0,4,5,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	170	11	0,4,5,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	170	11	0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	170	11	0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	170	11	0,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,25
2	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,26
2	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,21,25,26
2	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,17,21,25,26
2	1	828	27	845	170	19	0,4,5,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	170	19	0,4,5,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	170	19	0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	170	19	0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	170	19	0,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	170	19	0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	170	19	4,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	11	0,4,5,16	1,2	4,5,12,16,17,21,26
2	1	828	27	845	171	11	0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	845	171	11	0,4,5,16	1,2	5,12,16,17,21,25,26
2	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	171	11	0,4,5,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	11	0,4,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	171	11	0,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	171	11	4,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	11	4,5,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,17,21,26
2	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,21,25,26
2	1	828	27	845	171	19	0,4,5,16	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	19	0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	845	171	19	0,4,5,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	19	0,4,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	171	19	4,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	171	19	4,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	171	19	4,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	172	11	0,4,5,16	1,2	4,5,12,16,17,25,26
2	1	828	27	845	172	11	0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	845	172	11	0,4,5,16	1,2	5,12,16,17,21,25,26
2	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	172	11	0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	172	11	0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	172	11	4,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	172	19	0,4,5,16	1,2	4,5,12,16,17,25,26
2	1	828	27	845	172	19	0,4,5,16	1,2	4,5,16,17,21,25,26
2	1	828	27	845	172	19	0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	845	172	19	0,4,5,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	172	19	0,4,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	172	19	0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	173	11	0,4,5,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	173	11	0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,25
2	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,25,26
2	1	828	27	845	173	11	0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	173	11	4,5,16,26	1,2	4,5,12,16,17,21,26
2	1	828	27	845	173	19	0,4,5,16	1,2	4,12,16,17,21,25,26
2	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,17,21,25,26
2	1	828	27	845	173	19	0,4,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	173	19	0,4,16,26	1,2	5,12,16,17,21,25,26
2	1	828	27	845	173	19	0,5,16,26	1,2	4,5,12,16,21,25,26
2	1	828	27	845	173	19	0,5,16,26	1,2	4,5,16,17,21,25,26
2	1	828	27	845	173	19	0,5,16,26	1,2	4,12,16,17,21,25,26
2	1	828	27	845	173	19	4,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	169	11	0,4,5,16	1,2	4,5,12,16,17,25,26
3	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	169	11	0,4,5,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	169	11	0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	169	11	0,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	169	11	4,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	169	11	4,5,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,21,25
3	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,16,17,25,26
3	1	828	27	845	169	19	0,4,5,16	1,2	4,5,12,17,21,25,26
3	1	828	27	845	169	19	0,4,5,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	169	19	0,4,5,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	169	19	0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	169	19	0,4,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	169	19	0,5,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	169	19	4,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	169	19	4,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	170	11	0,4,5,16	1,2	4,5,12,16,17,21,26
3	1	828	27	845	170	11	0,4,5,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	170	11	0,4,5,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	170	11	0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	170	11	0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	170	11	0,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	170	11	0,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,25
3	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,17,21,26
3	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,16,21,25,26
3	1	828	27	845	170	19	0,4,5,16	1,2	4,5,12,17,21,25,26
3	1	828	27	845	170	19	0,4,5,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	170	19	0,4,5,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	170	19	0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	170	19	0,4,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	170	19	0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	170	19	0,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	170	19	0,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	170	19	0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	170	19	4,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	11	0,4,5,16	1,2	4,5,12,16,17,21,26
3	1	828	27	845	171	11	0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	845	171	11	0,4,5,16	1,2	5,12,16,17,21,25,26
3	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	171	11	0,4,5,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	171	11	0,4,5,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	11	0,4,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	171	11	0,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	171	11	4,5,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	171	11	4,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	11	4,5,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,17,21,26
3	1	828	27	845	171	19	0,4,5,16	1,2	4,5,12,16,21,25,26
3	1	828	27	845	171	19	0,4,5,16	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	19	0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	845	171	19	0,4,5,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	19	0,4,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	171	19	4,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	171	19	4,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	171	19	4,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	172	11	0,4,5,16	1,2	4,5,12,16,17,25,26
3	1	828	27	845	172	11	0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	845	172	11	0,4,5,16	1,2	5,12,16,17,21,25,26
3	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	172	11	0,4,5,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	172	11	0,4,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	172	11	0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	172	11	0,5,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	172	11	0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	172	11	4,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	172	19	0,4,5,16	1,2	4,5,12,16,17,25,26
3	1	828	27	845	172	19	0,4,5,16	1,2	4,5,16,17,21,25,26
3	1	828	27	845	172	19	0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	845	172	19	0,4,5,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	172	19	0,4,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	172	19	0,4,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	172	19	0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	173	11	0,4,5,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	173	11	0,4,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	173	11	0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,25
3	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	173	11	0,5,16,26	1,2	4,5,12,16,17,25,26
3	1	828	27	845	173	11	0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	173	11	4,5,16,26	1,2	4,5,12,16,17,21,26
3	1	828	27	845	173	19	0,4,5,16	1,2	4,12,16,17,21,25,26
3	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	173	19	0,4,16,26	1,2	4,5,12,17,21,25,26
3	1	828	27	845	173	19	0,4,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	173	19	0,4,16,26	1,2	5,12,16,17,21,25,26
3	1	828	27	845	173	19	0,5,16,26	1,2	4,5,12,16,21,25,26
3	1	828	27	845	173	19	0,5,16,26	1,2	4,5,16,17,21,25,26
3	1	828	27	845	173	19	0,5,16,26	1,2	4,12,16,17,21,25,26
3	1	828	27	845	173	19	4,5,16,26	1,2	4,5,12,16,21,25,26
Cap configurations: 920

3-flat point count: 8,2,8;4,0,3;5,4,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,1,3;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,2,3;7,5,4
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	827	80	15,24	3,7,8,11,19	4,5,20	9,17,18,25
0	0	828	12	827	80	15,24	3,7,8,11,19	4,6,10	3,9,17,25
0	0	828	12	827	80	15,24	3,7,8,11,19	4,6,20	3,9,18,25
0	0	828	12	827	80	15,24	3,7,8,11,19	4,10,20	3,9,17,18
0	0	828	12	827	80	15,24	3,7,8,11,19	5,6,10	3,9,17,18
0	0	828	12	827	80	15,24	3,7,8,11,19	5,6,20	9,17,18,25
0	0	828	12	827	80	15,24	3,7,8,11,19	6,10,20	3,9,17,25
0	0	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,6,11
0	0	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,11,19
0	0	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,6,19
0	0	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,11,19
0	0	828	12	827	155	4,5	6,9,14,18,22	3,16,18	4,5,6,19
0	0	828	12	827	155	4,5	6,9,14,18,22	3,16,26	5,6,11,19
0	0	828	12	827	155	4,5	6,9,14,18,22	9,16,26	4,5,6,11
0	0	828	12	827	155	4,5	6,9,14,18,22	9,16,26	5,6,11,19
0	1	828	12	827	80	15,24	3,7,8,11,19	4,5,20	9,17,18,25
0	1	828	12	827	80	15,24	3,7,8,11,19	4,6,10	3,9,17,25
0	1	828	12	827	80	15,24	3,7,8,11,19	4,6,20	3,9,18,25
0	1	828	12	827	80	15,24	3,7,8,11,19	4,10,20	3,9,17,18
0	1	828	12	827	80	15,24	3,7,8,11,19	5,6,10	3,9,17,18
0	1	828	12	827	80	15,24	3,7,8,11,19	5,6,20	9,17,18,25
0	1	828	12	827	80	15,24	3,7,8,11,19	6,10,20	3,9,17,25
0	1	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,6,11
0	1	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,11,19
0	1	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,6,19
0	1	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,11,19
0	1	828	12	827	155	4,5	6,9,14,18,22	3,16,18	4,5,6,19
0	1	828	12	827	155	4,5	6,9,14,18,22	3,16,26	5,6,11,19
0	1	828	12	827	155	4,5	6,9,14,18,22	9,16,26	4,5,6,11
0	1	828	12	827	155	4,5	6,9,14,18,22	9,16,26	5,6,11,19
1	0	828	12	827	80	7,8	3,9,16,18,26	6,9,14	3,7,8,10
1	0	828	12	827	80	7,8	3,9,16,18,26	6,9,22	3,7,8,20
1	0	828	12	827	80	7,8	3,9,16,18,26	6,14,18	3,7,10,20
1	0	828	12	827	80	7,8	3,9,16,18,26	9,14,18	3,7,10,20
1	0	828	12	827	80	7,8	3,9,16,18,26	9,18,22	3,7,10,20
1	0	828	12	827	80	7,8	3,9,16,18,26	9,18,22	7,8,10,20
1	0	828	12	827	80	7,8	3,9,16,18,26	14,18,22	7,8,10,20
1	0	828	12	827	155	12,21	4,5,6,10,20	3,7,8	6,9,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	3,7,11	6,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	3,7,19	6,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	3,7,19	9,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	3,8,11	6,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	3,8,19	9,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,9,13,18
1	0	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,9,18,23
1	0	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,13,18,23
1	1	828	12	827	80	7,8	3,9,16,18,26	6,9,14	3,7,8,10
1	1	828	12	827	80	7,8	3,9,16,18,26	6,9,22	3,7,8,20
1	1	828	12	827	80	7,8	3,9,16,18,26	6,14,18	3,7,10,20
1	1	828	12	827	80	7,8	3,9,16,18,26	9,14,18	3,7,10,20
1	1	828	12	827	80	7,8	3,9,16,18,26	9,18,22	3,7,10,20
1	1	828	12	827	80	7,8	3,9,16,18,26	9,18,22	7,8,10,20
1	1	828	12	827	80	7,8	3,9,16,18,26	14,18,22	7,8,10,20
1	1	828	12	827	155	12,21	4,5,6,10,20	3,7,8	6,9,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	3,7,11	6,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	3,7,19	6,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	3,7,19	9,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	3,8,11	6,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	3,8,19	9,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,9,13,18
1	1	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,9,18,23
1	1	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,13,18,23
2	0	828	12	827	80	15,24	3,7,8,11,19	4,5,20	9,17,18,25
2	0	828	12	827	80	15,24	3,7,8,11,19	4,6,10	3,9,17,25
2	0	828	12	827	80	15,24	3,7,8,11,19	4,6,20	3,9,18,25
2	0	828	12	827	80	15,24	3,7,8,11,19	4,10,20	3,9,17,18
2	0	828	12	827	80	15,24	3,7,8,11,19	5,6,10	3,9,17,18
2	0	828	12	827	80	15,24	3,7,8,11,19	5,6,20	9,17,18,25
2	0	828	12	827	80	15,24	3,7,8,11,19	6,10,20	3,9,17,25
2	0	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,6,11
2	0	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,11,19
2	0	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,6,19
2	0	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,11,19
2	0	828	12	827	155	4,5	6,9,14,18,22	3,16,18	4,5,6,19
2	0	828	12	827	155	4,5	6,9,14,18,22	3,16,26	5,6,11,19
2	0	828	12	827	155	4,5	6,9,14,18,22	9,16,26	4,5,6,11
2	0	828	12	827	155	4,5	6,9,14,18,22	9,16,26	5,6,11,19
2	1	828	12	827	80	15,24	3,7,8,11,19	4,5,20	9,17,18,25
2	1	828	12	827	80	15,24	3,7,8,11,19	4,6,10	3,9,17,25
2	1	828	12	827	80	15,24	3,7,8,11,19	4,6,20	3,9,18,25
2	1	828	12	827	80	15,24	3,7,8,11,19	4,10,20	3,9,17,18
2	1	828	12	827	80	15,24	3,7,8,11,19	5,6,10	3,9,17,18
2	1	828	12	827	80	15,24	3,7,8,11,19	5,6,20	9,17,18,25
2	1	828	12	827	80	15,24	3,7,8,11,19	6,10,20	3,9,17,25
2	1	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,6,11
2	1	828	12	827	155	4,5	6,9,14,18,22	3,9,16	4,5,11,19
2	1	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,6,19
2	1	828	12	827	155	4,5	6,9,14,18,22	3,9,26	4,5,11,19
2	1	828	12	827	155	4,5	6,9,14,18,22	3,16,18	4,5,6,19
2	1	828	12	827	155	4,5	6,9,14,18,22	3,16,26	5,6,11,19
2	1	828	12	827	155	4,5	6,9,14,18,22	9,16,26	4,5,6,11
2	1	828	12	827	155	4,5	6,9,14,18,22	9,16,26	5,6,11,19
3	0	828	12	827	80	7,8	3,9,16,18,26	6,9,14	3,7,8,10
3	0	828	12	827	80	7,8	3,9,16,18,26	6,9,22	3,7,8,20
3	0	828	12	827	80	7,8	3,9,16,18,26	6,14,18	3,7,10,20
3	0	828	12	827	80	7,8	3,9,16,18,26	9,14,18	3,7,10,20
3	0	828	12	827	80	7,8	3,9,16,18,26	9,18,22	3,7,10,20
3	0	828	12	827	80	7,8	3,9,16,18,26	9,18,22	7,8,10,20
3	0	828	12	827	80	7,8	3,9,16,18,26	14,18,22	7,8,10,20
3	0	828	12	827	155	12,21	4,5,6,10,20	3,7,8	6,9,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	3,7,11	6,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	3,7,19	6,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	3,7,19	9,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	3,8,11	6,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	3,8,19	9,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,9,13,18
3	0	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,9,18,23
3	0	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,13,18,23
3	1	828	12	827	80	7,8	3,9,16,18,26	6,9,14	3,7,8,10
3	1	828	12	827	80	7,8	3,9,16,18,26	6,9,22	3,7,8,20
3	1	828	12	827	80	7,8	3,9,16,18,26	6,14,18	3,7,10,20
3	1	828	12	827	80	7,8	3,9,16,18,26	9,14,18	3,7,10,20
3	1	828	12	827	80	7,8	3,9,16,18,26	9,18,22	3,7,10,20
3	1	828	12	827	80	7,8	3,9,16,18,26	9,18,22	7,8,10,20
3	1	828	12	827	80	7,8	3,9,16,18,26	14,18,22	7,8,10,20
3	1	828	12	827	155	12,21	4,5,6,10,20	3,7,8	6,9,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	3,7,11	6,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	3,7,19	6,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	3,7,19	9,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	3,8,11	6,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	3,8,19	9,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,9,13,18
3	1	828	12	827	155	12,21	4,5,6,10,20	7,8,11	6,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,9,18,23
3	1	828	12	827	155	12,21	4,5,6,10,20	7,8,19	6,13,18,23
0	0	828	27	827	172	0,9	7,9,13,14,26	4,14,18	3,8,9,25
0	0	828	27	827	172	0,9	7,9,13,14,26	4,14,25	3,8,9,21
0	0	828	27	827	172	0,9	7,9,13,14,26	4,14,26	3,9,21,25
0	0	828	27	827	172	0,9	7,9,13,14,26	4,18,26	3,8,21,25
0	0	828	27	827	172	0,9	7,9,13,14,26	14,25,26	3,9,21,25
0	0	828	27	827	172	0,9	7,9,13,14,26	18,25,26	8,9,21,25
0	0	828	27	827	269	18,20	4,8,11,21,26	4,6,13	3,11,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	4,6,17	3,11,15,22
0	0	828	27	827	269	18,20	4,8,11,21,26	4,6,19	3,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,16
0	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,22
0	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	3,11,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	6,13,17	3,11,15,16
0	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	3,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	6,17,19	11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21,26	13,17,19	11,15,16,22
0	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,10,15,17
0	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,15,17,21
0	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,10,15,17
0	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,15,17,21
0	0	828	27	827	271	18,19	3,7,10,23,25	14,15,20	5,15,17,21
0	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,13,25
0	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,14,25
0	1	828	27	827	172	19,20	3,7,9,21,26	4,6,15	8,9,13,14
0	1	828	27	827	172	19,20	3,7,9,21,26	4,6,18	8,9,14,25
0	1	828	27	827	172	19,20	3,7,9,21,26	4,14,15	8,9,13,14
0	1	828	27	827	172	19,20	3,7,9,21,26	4,14,18	9,13,14,25
0	1	828	27	827	172	19,20	3,7,9,21,26	4,15,18	8,13,14,25
0	1	828	27	827	172	19,20	3,7,9,21,26	6,14,18	8,9,13,25
0	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	8,13,14,25
0	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	9,13,14,25
0	1	828	27	827	269	1,10	4,11,15,16,21	6,17,19	8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	6,17,21	3,8,11,22
0	1	828	27	827	269	1,10	4,11,15,16,21	6,17,23	3,8,11,26
0	1	828	27	827	269	1,10	4,11,15,16,21	6,19,21	3,8,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	3,8,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	6,21,23	3,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	17,19,23	8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,22
0	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,26
0	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	3,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	8,11,22,26
0	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	5,7,21,25
0	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	7,10,21,25
0	1	828	27	827	271	2,11	3,10,15,17,23	7,20,22	5,7,21,25
0	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	5,7,21,25
0	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	7,10,21,25
1	0	828	27	827	172	0,9	7,9,13,14,26	4,14,18	3,8,9,25
1	0	828	27	827	172	0,9	7,9,13,14,26	4,14,25	3,8,9,21
1	0	828	27	827	172	0,9	7,9,13,14,26	4,14,26	3,9,21,25
1	0	828	27	827	172	0,9	7,9,13,14,26	4,18,26	3,8,21,25
1	0	828	27	827	172	0,9	7,9,13,14,26	14,25,26	3,9,21,25
1	0	828	27	827	172	0,9	7,9,13,14,26	18,25,26	8,9,21,25
1	0	828	27	827	269	18,20	4,8,11,21,26	4,6,13	3,11,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	4,6,17	3,11,15,22
1	0	828	27	827	269	18,20	4,8,11,21,26	4,6,19	3,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,16
1	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,22
1	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	3,11,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	6,13,17	3,11,15,16
1	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	3,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	6,17,19	11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21,26	13,17,19	11,15,16,22
1	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,10,15,17
1	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,15,17,21
1	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,10,15,17
1	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,15,17,21
1	0	828	27	827	271	18,19	3,7,10,23,25	14,15,20	5,15,17,21
1	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,13,25
1	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,14,25
1	1	828	27	827	172	19,20	3,7,9,21,26	4,6,15	8,9,13,14
1	1	828	27	827	172	19,20	3,7,9,21,26	4,6,18	8,9,14,25
1	1	828	27	827	172	19,20	3,7,9,21,26	4,14,15	8,9,13,14
1	1	828	27	827	172	19,20	3,7,9,21,26	4,14,18	9,13,14,25
1	1	828	27	827	172	19,20	3,7,9,21,26	4,15,18	8,13,14,25
1	1	828	27	827	172	19,20	3,7,9,21,26	6,14,18	8,9,13,25
1	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	8,13,14,25
1	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	9,13,14,25
1	1	828	27	827	269	1,10	4,11,15,16,21	6,17,19	8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	6,17,21	3,8,11,22
1	1	828	27	827	269	1,10	4,11,15,16,21	6,17,23	3,8,11,26
1	1	828	27	827	269	1,10	4,11,15,16,21	6,19,21	3,8,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	3,8,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	6,21,23	3,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	17,19,23	8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,22
1	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,26
1	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	3,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	8,11,22,26
1	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	5,7,21,25
1	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	7,10,21,25
1	1	828	27	827	271	2,11	3,10,15,17,23	7,20,22	5,7,21,25
1	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	5,7,21,25
1	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	7,10,21,25
2	0	828	27	827	172	0,9	7,9,13,14,26	4,14,18	3,8,9,25
2	0	828	27	827	172	0,9	7,9,13,14,26	4,14,25	3,8,9,21
2	0	828	27	827	172	0,9	7,9,13,14,26	4,14,26	3,9,21,25
2	0	828	27	827	172	0,9	7,9,13,14,26	4,18,26	3,8,21,25
2	0	828	27	827	172	0,9	7,9,13,14,26	14,25,26	3,9,21,25
2	0	828	27	827	172	0,9	7,9,13,14,26	18,25,26	8,9,21,25
2	0	828	27	827	269	18,20	4,8,11,21,26	4,6,13	3,11,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	4,6,17	3,11,15,22
2	0	828	27	827	269	18,20	4,8,11,21,26	4,6,19	3,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,16
2	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,22
2	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	3,11,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	6,13,17	3,11,15,16
2	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	3,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	6,17,19	11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21,26	13,17,19	11,15,16,22
2	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,10,15,17
2	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,15,17,21
2	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,10,15,17
2	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,15,17,21
2	0	828	27	827	271	18,19	3,7,10,23,25	14,15,20	5,15,17,21
2	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,13,25
2	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,14,25
2	1	828	27	827	172	19,20	3,7,9,21,26	4,6,15	8,9,13,14
2	1	828	27	827	172	19,20	3,7,9,21,26	4,6,18	8,9,14,25
2	1	828	27	827	172	19,20	3,7,9,21,26	4,14,15	8,9,13,14
2	1	828	27	827	172	19,20	3,7,9,21,26	4,14,18	9,13,14,25
2	1	828	27	827	172	19,20	3,7,9,21,26	4,15,18	8,13,14,25
2	1	828	27	827	172	19,20	3,7,9,21,26	6,14,18	8,9,13,25
2	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	8,13,14,25
2	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	9,13,14,25
2	1	828	27	827	269	1,10	4,11,15,16,21	6,17,19	8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	6,17,21	3,8,11,22
2	1	828	27	827	269	1,10	4,11,15,16,21	6,17,23	3,8,11,26
2	1	828	27	827	269	1,10	4,11,15,16,21	6,19,21	3,8,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	3,8,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	6,21,23	3,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	17,19,23	8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,22
2	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,26
2	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	3,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	8,11,22,26
2	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	5,7,21,25
2	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	7,10,21,25
2	1	828	27	827	271	2,11	3,10,15,17,23	7,20,22	5,7,21,25
2	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	5,7,21,25
2	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	7,10,21,25
3	0	828	27	827	172	0,9	7,9,13,14,26	4,14,18	3,8,9,25
3	0	828	27	827	172	0,9	7,9,13,14,26	4,14,25	3,8,9,21
3	0	828	27	827	172	0,9	7,9,13,14,26	4,14,26	3,9,21,25
3	0	828	27	827	172	0,9	7,9,13,14,26	4,18,26	3,8,21,25
3	0	828	27	827	172	0,9	7,9,13,14,26	14,25,26	3,9,21,25
3	0	828	27	827	172	0,9	7,9,13,14,26	18,25,26	8,9,21,25
3	0	828	27	827	269	18,20	4,8,11,21,26	4,6,13	3,11,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	4,6,17	3,11,15,22
3	0	828	27	827	269	18,20	4,8,11,21,26	4,6,19	3,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,16
3	0	828	27	827	269	18,20	4,8,11,21,26	4,13,17	3,11,15,22
3	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	3,11,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	4,13,19	11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	6,13,17	3,11,15,16
3	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	3,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	6,13,19	11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	6,17,19	11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21,26	13,17,19	11,15,16,22
3	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,10,15,17
3	0	828	27	827	271	18,19	3,7,10,23,25	5,7,15	5,15,17,21
3	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,10,15,17
3	0	828	27	827	271	18,19	3,7,10,23,25	5,14,15	5,15,17,21
3	0	828	27	827	271	18,19	3,7,10,23,25	14,15,20	5,15,17,21
3	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,13,25
3	1	828	27	827	172	19,20	3,7,9,21,26	4,6,14	8,9,14,25
3	1	828	27	827	172	19,20	3,7,9,21,26	4,6,15	8,9,13,14
3	1	828	27	827	172	19,20	3,7,9,21,26	4,6,18	8,9,14,25
3	1	828	27	827	172	19,20	3,7,9,21,26	4,14,15	8,9,13,14
3	1	828	27	827	172	19,20	3,7,9,21,26	4,14,18	9,13,14,25
3	1	828	27	827	172	19,20	3,7,9,21,26	4,15,18	8,13,14,25
3	1	828	27	827	172	19,20	3,7,9,21,26	6,14,18	8,9,13,25
3	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	8,13,14,25
3	1	828	27	827	172	19,20	3,7,9,21,26	14,15,18	9,13,14,25
3	1	828	27	827	269	1,10	4,11,15,16,21	6,17,19	8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	6,17,21	3,8,11,22
3	1	828	27	827	269	1,10	4,11,15,16,21	6,17,23	3,8,11,26
3	1	828	27	827	269	1,10	4,11,15,16,21	6,19,21	3,8,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	3,8,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	6,19,23	8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	6,21,23	3,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	17,19,23	8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,22
3	1	828	27	827	269	1,10	4,11,15,16,21	17,21,23	3,8,11,26
3	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	3,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16,21	19,21,23	8,11,22,26
3	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	5,7,21,25
3	1	828	27	827	271	2,11	3,10,15,17,23	7,15,21	7,10,21,25
3	1	828	27	827	271	2,11	3,10,15,17,23	7,20,22	5,7,21,25
3	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	5,7,21,25
3	1	828	27	827	271	2,11	3,10,15,17,23	7,21,22	7,10,21,25
Cap configurations: 328

3-flat point count: 8,2,8;3,1,3;5,4,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,3,2;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;7,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,5,7;6,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,5,7;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,5,7;5,2,0
Excluded point counts: 1,1,1
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	0	828	12	845	169	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	0	828	12	845	170	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	0	828	12	845	171	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	0	828	12	845	172	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	0	828	12	845	173	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	1	828	12	845	169	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	1	828	12	845	170	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	1	828	12	845	171	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	1	828	12	845	172	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
1	1	828	12	845	173	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	0	828	12	845	169	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	0	828	12	845	170	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	0	828	12	845	171	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	0	828	12	845	172	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	0	828	12	845	173	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	1	828	12	845	169	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	1	828	12	845	170	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	1	828	12	845	171	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	1	828	12	845	172	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,18	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,15,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,9,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,5,15,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,4,9,15,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,2,5,9,15,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	1,4,5,9,15,18,24	
3	1	828	12	845	173	0,4,5,16,26	3,6	2,4,5,9,15,18,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
0	0	828	27	845	169	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
0	0	828	27	845	170	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
0	0	828	27	845	171	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
0	0	828	27	845	172	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
0	0	828	27	845	173	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
1	0	828	27	845	169	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
1	0	828	27	845	170	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
1	0	828	27	845	171	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
1	0	828	27	845	172	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
1	0	828	27	845	173	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
2	0	828	27	845	169	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
2	0	828	27	845	170	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
2	0	828	27	845	171	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
2	0	828	27	845	172	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
2	0	828	27	845	173	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
3	0	828	27	845	169	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
3	0	828	27	845	170	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
3	0	828	27	845	171	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
3	0	828	27	845	172	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,23	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,22,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,15,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,14,22,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,13,15,22,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,8,14,15,22,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	7,13,14,15,22,23,24	
3	0	828	27	845	173	0,7,8,14,22	10,20	8,13,14,15,22,23,24	
Cap configurations: 320

3-flat point count: 8,2,8;4,5,7;5,1,1
Excluded point counts: 1,1,1
1	0	828	11	845	187	0,4,9,12,14	2	2,5,6,7,13,15,16	21
1	0	828	11	845	187	0,4,9,12,14	25	2,5,7,13,15,16,23	21
3	0	828	11	845	177	0,11,15,18,22	22	5,9,10,14,17,18,22	18
3	0	828	11	845	177	0,11,15,18,22	23	5,9,10,14,17,19,22	18
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	0	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	0	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	0	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	0	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	0	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	0	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	0	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	0	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	0	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	0	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	1	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	1	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	1	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	1	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	1	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	1	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	1	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	1	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	2
1	1	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	1
1	1	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	0	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	0	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	0	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	0	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	0	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	0	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	0	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	0	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	0	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	0	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	1	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	1	828	12	845	169	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	1	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	1	828	12	845	170	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	1	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	1	828	12	845	171	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	1	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	1	828	12	845	172	0,4,5,16,26	6	2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,18	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,15,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,9,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,5,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,4,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,2,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	1,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	3	2,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,18	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,15,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,9,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,5,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,4,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,2,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	1,4,5,9,15,18,24	2
3	1	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	1
3	1	828	12	845	173	0,4,5,16,26	6	2,4,5,9,15,18,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,22,23	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,22,23	2
0	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,15,22	2
0	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,22,23	2
0	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,15,22,24	2
0	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	2
0	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	1
0	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	2
0	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	1
0	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,15,23	1
0	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,22,23	1
0	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,15,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	2
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	2
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,14,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,15,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	2
0	0	828	27	845	171	0,7,8,14,22	20	8,10,13,14,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	8,10,13,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	1
0	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	2
0	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	1
0	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	2
0	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	1
0	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,22,23	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,22,23	2
1	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,15,22	2
1	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,22,23	2
1	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,15,22,24	2
1	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	2
1	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	1
1	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	2
1	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	1
1	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,15,23	1
1	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,22,23	1
1	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,15,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	2
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	2
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,14,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,15,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	2
1	0	828	27	845	171	0,7,8,14,22	20	8,10,13,14,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	8,10,13,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	1
1	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	2
1	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	1
1	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	2
1	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	1
1	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,22,23	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,22,23	2
2	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,15,22	2
2	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,22,23	2
2	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,15,22,24	2
2	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	2
2	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	1
2	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	2
2	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	1
2	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,15,23	1
2	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,22,23	1
2	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,15,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	2
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	2
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,14,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,15,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	2
2	0	828	27	845	171	0,7,8,14,22	20	8,10,13,14,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	8,10,13,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	1
2	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	2
2	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	1
2	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	2
2	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	1
2	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,23	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,22,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,15,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,14,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,22,23	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,20,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,13,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,8,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,22,23	2
3	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,20,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	7,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	10	8,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,15,22	2
3	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,14,22,23	2
3	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,15,22,24	2
3	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,23	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,22,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,15,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,14,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,13,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,8,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	7,13,14,15,22,23,24	2
3	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	1
3	0	828	27	845	169	0,7,8,14,22	20	8,13,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,23	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,22,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,15,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,14,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,13,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,8,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	7,13,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	10	8,13,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,23	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,22,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,15,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,14,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,13,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,8,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	7,13,14,15,22,23,24	2
3	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	1
3	0	828	27	845	170	0,7,8,14,22	20	8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,15,23	1
3	0	828	27	845	171	0,7,8,14,22	10	2,7,8,13,14,22,23	1
3	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,15,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	2,7,8,14,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,23	2
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,22,24	2
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,15,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,14,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,13,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,8,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	7,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	10	8,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,14,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,10,13,15,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,23	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,22,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,15,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,14,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,13,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,8,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	7,13,14,15,22,23,24	2
3	0	828	27	845	171	0,7,8,14,22	20	8,10,13,14,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	8,10,13,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	1
3	0	828	27	845	171	0,7,8,14,22	20	8,13,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,23	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,22,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,15,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,14,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,13,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,8,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	7,13,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	10	8,13,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,23	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,22,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,15,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,14,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,13,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,8,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	7,13,14,15,22,23,24	2
3	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	1
3	0	828	27	845	172	0,7,8,14,22	20	8,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,23	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,22,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,15,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,14,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,13,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,8,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	7,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	10	8,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,23	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,22,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,15,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,14,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,13,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,8,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	7,13,14,15,22,23,24	2
3	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	1
3	0	828	27	845	173	0,7,8,14,22	20	8,13,14,15,22,23,24	2
Cap configurations: 1348

3-flat point count: 8,2,8;4,5,7;5,0,2
Excluded point counts: 1,1,1
1	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	0	828	12	845	169	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	0	828	12	845	169	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	0	828	12	845	169	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	0	828	12	845	169	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	0	828	12	845	169	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	0	828	12	845	170	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	0	828	12	845	171	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	0	828	12	845	172	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	0	828	12	845	173	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	1	828	12	845	169	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	1	828	12	845	170	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	1	828	12	845	171	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	1	828	12	845	172	0,4,5,16,26		2,4,5,9,15,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,18	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,4,5,15,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,4,9,15,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,2,5,9,15,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		1,4,5,9,15,18,24	1,2
1	1	828	12	845	173	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	0	828	12	845	169	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	0	828	12	845	170	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	0	828	12	845	171	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	0	828	12	845	172	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	0	828	12	845	173	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	1	828	12	845	169	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	1	828	12	845	170	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	1	828	12	845	171	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	1	828	12	845	172	0,4,5,16,26		2,4,5,9,15,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,18	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,15,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,4,5,9,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,4,5,15,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,4,9,15,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,2,5,9,15,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		1,4,5,9,15,18,24	1,2
3	1	828	12	845	173	0,4,5,16,26		2,4,5,9,15,18,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,23	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,23,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,13,14,22,23,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,13,15,22,23,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,8,14,15,22,23,24	1,2
0	0	828	27	845	169	0,7,8,14,22		7,13,14,15,22,23,24	1,2
0	0	828	27	845	169	0,7,8,14,22		8,13,14,15,22,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,23	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,13,14,22,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,13,15,22,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,8,14,15,22,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		7,13,14,15,22,23,24	1,2
0	0	828	27	845	170	0,7,8,14,22		8,13,14,15,22,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,23	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,13,14,22,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,13,15,22,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,8,14,15,22,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		7,13,14,15,22,23,24	1,2
0	0	828	27	845	171	0,7,8,14,22		8,13,14,15,22,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,23	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,13,14,22,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,13,15,22,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,8,14,15,22,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		7,13,14,15,22,23,24	1,2
0	0	828	27	845	172	0,7,8,14,22		8,13,14,15,22,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,23	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,13,14,22,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,13,15,22,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,8,14,15,22,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		7,13,14,15,22,23,24	1,2
0	0	828	27	845	173	0,7,8,14,22		8,13,14,15,22,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,23	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,13,14,22,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,13,15,22,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,8,14,15,22,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		7,13,14,15,22,23,24	1,2
1	0	828	27	845	169	0,7,8,14,22		8,13,14,15,22,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,23	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,13,14,22,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,13,15,22,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,8,14,15,22,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		7,13,14,15,22,23,24	1,2
1	0	828	27	845	170	0,7,8,14,22		8,13,14,15,22,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,23	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,13,14,22,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,13,15,22,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,8,14,15,22,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		7,13,14,15,22,23,24	1,2
1	0	828	27	845	171	0,7,8,14,22		8,13,14,15,22,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,23	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,13,14,22,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,13,15,22,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,8,14,15,22,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		7,13,14,15,22,23,24	1,2
1	0	828	27	845	172	0,7,8,14,22		8,13,14,15,22,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,23	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,13,14,22,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,13,15,22,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,8,14,15,22,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		7,13,14,15,22,23,24	1,2
1	0	828	27	845	173	0,7,8,14,22		8,13,14,15,22,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,23	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,13,14,22,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,13,15,22,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,8,14,15,22,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		7,13,14,15,22,23,24	1,2
2	0	828	27	845	169	0,7,8,14,22		8,13,14,15,22,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,23	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,13,14,22,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,13,15,22,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,8,14,15,22,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		7,13,14,15,22,23,24	1,2
2	0	828	27	845	170	0,7,8,14,22		8,13,14,15,22,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,23	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,13,14,22,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,13,15,22,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,8,14,15,22,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		7,13,14,15,22,23,24	1,2
2	0	828	27	845	171	0,7,8,14,22		8,13,14,15,22,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,23	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,13,14,22,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,13,15,22,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,8,14,15,22,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		7,13,14,15,22,23,24	1,2
2	0	828	27	845	172	0,7,8,14,22		8,13,14,15,22,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,23	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,13,14,22,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,13,15,22,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,8,14,15,22,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		7,13,14,15,22,23,24	1,2
2	0	828	27	845	173	0,7,8,14,22		8,13,14,15,22,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,23	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,22,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,13,14,15,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,13,14,22,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,13,15,22,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,8,14,15,22,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		7,13,14,15,22,23,24	1,2
3	0	828	27	845	169	0,7,8,14,22		8,13,14,15,22,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,23	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,22,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,13,14,15,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,13,14,22,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,13,15,22,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,8,14,15,22,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		7,13,14,15,22,23,24	1,2
3	0	828	27	845	170	0,7,8,14,22		8,13,14,15,22,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,23	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,22,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,13,14,15,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,13,14,22,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,13,15,22,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,8,14,15,22,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		7,13,14,15,22,23,24	1,2
3	0	828	27	845	171	0,7,8,14,22		8,13,14,15,22,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,23	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,22,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,13,14,15,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,13,14,22,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,13,15,22,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,8,14,15,22,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		7,13,14,15,22,23,24	1,2
3	0	828	27	845	172	0,7,8,14,22		8,13,14,15,22,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,23	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,22,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,13,14,15,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,13,14,22,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,13,15,22,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,8,14,15,22,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		7,13,14,15,22,23,24	1,2
3	0	828	27	845	173	0,7,8,14,22		8,13,14,15,22,23,24	1,2
Cap configurations: 320

3-flat point count: 8,2,8;3,0,4;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,1,4;7,4,5
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	827	80	15	3,7,8,11	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	15	3,7,8,19	4,5,6,20	3,9,17,18,25
0	0	828	12	827	80	15	3,7,8,19	4,5,10,20	3,9,17,18,25
0	0	828	12	827	80	15	3,7,8,19	5,6,10,20	3,9,17,18,25
0	0	828	12	827	80	15	3,8,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	15	3,8,11,19	5,6,10,20	3,9,17,18,25
0	0	828	12	827	80	15	7,8,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	15	7,8,11,19	4,5,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,7,8,19	4,5,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,7,8,19	4,6,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,7,8,19	5,6,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,7,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	24	3,7,11,19	4,6,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,8,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	24	3,8,11,19	4,5,10,20	3,9,17,18,25
0	0	828	12	827	80	24	3,8,11,19	5,6,10,20	3,9,17,18,25
0	0	828	12	827	80	24	7,8,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	827	80	24	7,8,11,19	4,5,10,20	3,9,17,18,25
0	0	828	12	827	80	24	7,8,11,19	5,6,10,20	3,9,17,18,25
0	0	828	12	827	155	4	6,9,14,18	3,9,16,26	4,5,6,11,19
0	0	828	12	827	155	4	6,14,18,22	3,9,16,18	4,5,6,11,19
0	0	828	12	827	155	4	6,14,18,22	3,9,18,26	4,5,6,11,19
0	0	828	12	827	155	4	6,14,18,22	3,16,18,26	4,5,6,11,19
0	0	828	12	827	155	4	9,14,18,22	3,9,16,26	4,5,6,11,19
0	0	828	12	827	155	5	6,9,14,18	3,9,16,26	4,5,6,11,19
0	0	828	12	827	155	5	6,9,14,22	3,9,16,26	4,5,6,11,19
0	0	828	12	827	155	5	6,9,18,22	3,9,16,26	4,5,6,11,19
0	0	828	12	827	155	5	6,14,18,22	3,9,18,26	4,5,6,11,19
0	0	828	12	827	155	5	6,14,18,22	9,16,18,26	4,5,6,11,19
0	1	828	12	827	80	15	3,7,8,11	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	15	3,7,8,19	4,5,6,20	3,9,17,18,25
0	1	828	12	827	80	15	3,7,8,19	4,5,10,20	3,9,17,18,25
0	1	828	12	827	80	15	3,7,8,19	5,6,10,20	3,9,17,18,25
0	1	828	12	827	80	15	3,8,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	15	3,8,11,19	5,6,10,20	3,9,17,18,25
0	1	828	12	827	80	15	7,8,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	15	7,8,11,19	4,5,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,7,8,19	4,5,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,7,8,19	4,6,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,7,8,19	5,6,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,7,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	24	3,7,11,19	4,6,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,8,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	24	3,8,11,19	4,5,10,20	3,9,17,18,25
0	1	828	12	827	80	24	3,8,11,19	5,6,10,20	3,9,17,18,25
0	1	828	12	827	80	24	7,8,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	827	80	24	7,8,11,19	4,5,10,20	3,9,17,18,25
0	1	828	12	827	80	24	7,8,11,19	5,6,10,20	3,9,17,18,25
0	1	828	12	827	155	4	6,9,14,18	3,9,16,26	4,5,6,11,19
0	1	828	12	827	155	4	6,14,18,22	3,9,16,18	4,5,6,11,19
0	1	828	12	827	155	4	6,14,18,22	3,9,18,26	4,5,6,11,19
0	1	828	12	827	155	4	6,14,18,22	3,16,18,26	4,5,6,11,19
0	1	828	12	827	155	4	9,14,18,22	3,9,16,26	4,5,6,11,19
0	1	828	12	827	155	5	6,9,14,18	3,9,16,26	4,5,6,11,19
0	1	828	12	827	155	5	6,9,14,22	3,9,16,26	4,5,6,11,19
0	1	828	12	827	155	5	6,9,18,22	3,9,16,26	4,5,6,11,19
0	1	828	12	827	155	5	6,14,18,22	3,9,18,26	4,5,6,11,19
0	1	828	12	827	155	5	6,14,18,22	9,16,18,26	4,5,6,11,19
1	0	828	12	827	80	7	3,9,16,18	6,9,14,18	3,7,8,10,20
1	0	828	12	827	80	7	3,9,16,26	6,9,14,22	3,7,8,10,20
1	0	828	12	827	80	7	3,9,18,26	6,9,14,22	3,7,8,10,20
1	0	828	12	827	80	7	3,9,18,26	9,14,18,22	3,7,8,10,20
1	0	828	12	827	80	7	9,16,18,26	6,9,14,18	3,7,8,10,20
1	0	828	12	827	80	7	9,16,18,26	6,14,18,22	3,7,8,10,20
1	0	828	12	827	80	8	3,9,16,26	9,14,18,22	3,7,8,10,20
1	0	828	12	827	80	8	3,9,18,26	6,9,18,22	3,7,8,10,20
1	0	828	12	827	80	8	3,9,18,26	9,14,18,22	3,7,8,10,20
1	0	828	12	827	80	8	3,16,18,26	6,9,14,18	3,7,8,10,20
1	0	828	12	827	80	8	3,16,18,26	6,14,18,22	3,7,8,10,20
1	0	828	12	827	80	8	9,16,18,26	6,9,14,18	3,7,8,10,20
1	0	828	12	827	155	12	4,5,6,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	12	4,5,10,20	7,8,11,19	6,9,13,18,23
1	0	828	12	827	155	12	4,6,10,20	3,7,8,11	6,9,13,18,23
1	0	828	12	827	155	12	4,6,10,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	12	4,6,10,20	3,8,11,19	6,9,13,18,23
1	0	828	12	827	155	12	5,6,10,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	12	5,6,10,20	3,8,11,19	6,9,13,18,23
1	0	828	12	827	155	21	4,5,6,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	21	4,5,10,20	7,8,11,19	6,9,13,18,23
1	0	828	12	827	155	21	4,6,10,20	3,7,8,11	6,9,13,18,23
1	0	828	12	827	155	21	4,6,10,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	21	4,6,10,20	3,8,11,19	6,9,13,18,23
1	0	828	12	827	155	21	5,6,10,20	3,7,11,19	6,9,13,18,23
1	0	828	12	827	155	21	5,6,10,20	3,8,11,19	6,9,13,18,23
1	1	828	12	827	80	7	3,9,16,18	6,9,14,18	3,7,8,10,20
1	1	828	12	827	80	7	3,9,16,26	6,9,14,22	3,7,8,10,20
1	1	828	12	827	80	7	3,9,18,26	6,9,14,22	3,7,8,10,20
1	1	828	12	827	80	7	3,9,18,26	9,14,18,22	3,7,8,10,20
1	1	828	12	827	80	7	9,16,18,26	6,9,14,18	3,7,8,10,20
1	1	828	12	827	80	7	9,16,18,26	6,14,18,22	3,7,8,10,20
1	1	828	12	827	80	8	3,9,16,26	9,14,18,22	3,7,8,10,20
1	1	828	12	827	80	8	3,9,18,26	6,9,18,22	3,7,8,10,20
1	1	828	12	827	80	8	3,9,18,26	9,14,18,22	3,7,8,10,20
1	1	828	12	827	80	8	3,16,18,26	6,9,14,18	3,7,8,10,20
1	1	828	12	827	80	8	3,16,18,26	6,14,18,22	3,7,8,10,20
1	1	828	12	827	80	8	9,16,18,26	6,9,14,18	3,7,8,10,20
1	1	828	12	827	155	12	4,5,6,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	12	4,5,10,20	7,8,11,19	6,9,13,18,23
1	1	828	12	827	155	12	4,6,10,20	3,7,8,11	6,9,13,18,23
1	1	828	12	827	155	12	4,6,10,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	12	4,6,10,20	3,8,11,19	6,9,13,18,23
1	1	828	12	827	155	12	5,6,10,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	12	5,6,10,20	3,8,11,19	6,9,13,18,23
1	1	828	12	827	155	21	4,5,6,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	21	4,5,10,20	7,8,11,19	6,9,13,18,23
1	1	828	12	827	155	21	4,6,10,20	3,7,8,11	6,9,13,18,23
1	1	828	12	827	155	21	4,6,10,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	21	4,6,10,20	3,8,11,19	6,9,13,18,23
1	1	828	12	827	155	21	5,6,10,20	3,7,11,19	6,9,13,18,23
1	1	828	12	827	155	21	5,6,10,20	3,8,11,19	6,9,13,18,23
2	0	828	12	827	80	15	3,7,8,11	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	15	3,7,8,19	4,5,6,20	3,9,17,18,25
2	0	828	12	827	80	15	3,7,8,19	4,5,10,20	3,9,17,18,25
2	0	828	12	827	80	15	3,7,8,19	5,6,10,20	3,9,17,18,25
2	0	828	12	827	80	15	3,8,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	15	3,8,11,19	5,6,10,20	3,9,17,18,25
2	0	828	12	827	80	15	7,8,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	15	7,8,11,19	4,5,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,7,8,19	4,5,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,7,8,19	4,6,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,7,8,19	5,6,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,7,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	24	3,7,11,19	4,6,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,8,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	24	3,8,11,19	4,5,10,20	3,9,17,18,25
2	0	828	12	827	80	24	3,8,11,19	5,6,10,20	3,9,17,18,25
2	0	828	12	827	80	24	7,8,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	827	80	24	7,8,11,19	4,5,10,20	3,9,17,18,25
2	0	828	12	827	80	24	7,8,11,19	5,6,10,20	3,9,17,18,25
2	0	828	12	827	155	4	6,9,14,18	3,9,16,26	4,5,6,11,19
2	0	828	12	827	155	4	6,14,18,22	3,9,16,18	4,5,6,11,19
2	0	828	12	827	155	4	6,14,18,22	3,9,18,26	4,5,6,11,19
2	0	828	12	827	155	4	6,14,18,22	3,16,18,26	4,5,6,11,19
2	0	828	12	827	155	4	9,14,18,22	3,9,16,26	4,5,6,11,19
2	0	828	12	827	155	5	6,9,14,18	3,9,16,26	4,5,6,11,19
2	0	828	12	827	155	5	6,9,14,22	3,9,16,26	4,5,6,11,19
2	0	828	12	827	155	5	6,9,18,22	3,9,16,26	4,5,6,11,19
2	0	828	12	827	155	5	6,14,18,22	3,9,18,26	4,5,6,11,19
2	0	828	12	827	155	5	6,14,18,22	9,16,18,26	4,5,6,11,19
2	1	828	12	827	80	15	3,7,8,11	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	15	3,7,8,19	4,5,6,20	3,9,17,18,25
2	1	828	12	827	80	15	3,7,8,19	4,5,10,20	3,9,17,18,25
2	1	828	12	827	80	15	3,7,8,19	5,6,10,20	3,9,17,18,25
2	1	828	12	827	80	15	3,8,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	15	3,8,11,19	5,6,10,20	3,9,17,18,25
2	1	828	12	827	80	15	7,8,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	15	7,8,11,19	4,5,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,7,8,19	4,5,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,7,8,19	4,6,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,7,8,19	5,6,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,7,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	24	3,7,11,19	4,6,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,8,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	24	3,8,11,19	4,5,10,20	3,9,17,18,25
2	1	828	12	827	80	24	3,8,11,19	5,6,10,20	3,9,17,18,25
2	1	828	12	827	80	24	7,8,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	827	80	24	7,8,11,19	4,5,10,20	3,9,17,18,25
2	1	828	12	827	80	24	7,8,11,19	5,6,10,20	3,9,17,18,25
2	1	828	12	827	155	4	6,9,14,18	3,9,16,26	4,5,6,11,19
2	1	828	12	827	155	4	6,14,18,22	3,9,16,18	4,5,6,11,19
2	1	828	12	827	155	4	6,14,18,22	3,9,18,26	4,5,6,11,19
2	1	828	12	827	155	4	6,14,18,22	3,16,18,26	4,5,6,11,19
2	1	828	12	827	155	4	9,14,18,22	3,9,16,26	4,5,6,11,19
2	1	828	12	827	155	5	6,9,14,18	3,9,16,26	4,5,6,11,19
2	1	828	12	827	155	5	6,9,14,22	3,9,16,26	4,5,6,11,19
2	1	828	12	827	155	5	6,9,18,22	3,9,16,26	4,5,6,11,19
2	1	828	12	827	155	5	6,14,18,22	3,9,18,26	4,5,6,11,19
2	1	828	12	827	155	5	6,14,18,22	9,16,18,26	4,5,6,11,19
3	0	828	12	827	80	7	3,9,16,18	6,9,14,18	3,7,8,10,20
3	0	828	12	827	80	7	3,9,16,26	6,9,14,22	3,7,8,10,20
3	0	828	12	827	80	7	3,9,18,26	6,9,14,22	3,7,8,10,20
3	0	828	12	827	80	7	3,9,18,26	9,14,18,22	3,7,8,10,20
3	0	828	12	827	80	7	9,16,18,26	6,9,14,18	3,7,8,10,20
3	0	828	12	827	80	7	9,16,18,26	6,14,18,22	3,7,8,10,20
3	0	828	12	827	80	8	3,9,16,26	9,14,18,22	3,7,8,10,20
3	0	828	12	827	80	8	3,9,18,26	6,9,18,22	3,7,8,10,20
3	0	828	12	827	80	8	3,9,18,26	9,14,18,22	3,7,8,10,20
3	0	828	12	827	80	8	3,16,18,26	6,9,14,18	3,7,8,10,20
3	0	828	12	827	80	8	3,16,18,26	6,14,18,22	3,7,8,10,20
3	0	828	12	827	80	8	9,16,18,26	6,9,14,18	3,7,8,10,20
3	0	828	12	827	155	12	4,5,6,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	12	4,5,10,20	7,8,11,19	6,9,13,18,23
3	0	828	12	827	155	12	4,6,10,20	3,7,8,11	6,9,13,18,23
3	0	828	12	827	155	12	4,6,10,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	12	4,6,10,20	3,8,11,19	6,9,13,18,23
3	0	828	12	827	155	12	5,6,10,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	12	5,6,10,20	3,8,11,19	6,9,13,18,23
3	0	828	12	827	155	21	4,5,6,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	21	4,5,10,20	7,8,11,19	6,9,13,18,23
3	0	828	12	827	155	21	4,6,10,20	3,7,8,11	6,9,13,18,23
3	0	828	12	827	155	21	4,6,10,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	21	4,6,10,20	3,8,11,19	6,9,13,18,23
3	0	828	12	827	155	21	5,6,10,20	3,7,11,19	6,9,13,18,23
3	0	828	12	827	155	21	5,6,10,20	3,8,11,19	6,9,13,18,23
3	1	828	12	827	80	7	3,9,16,18	6,9,14,18	3,7,8,10,20
3	1	828	12	827	80	7	3,9,16,26	6,9,14,22	3,7,8,10,20
3	1	828	12	827	80	7	3,9,18,26	6,9,14,22	3,7,8,10,20
3	1	828	12	827	80	7	3,9,18,26	9,14,18,22	3,7,8,10,20
3	1	828	12	827	80	7	9,16,18,26	6,9,14,18	3,7,8,10,20
3	1	828	12	827	80	7	9,16,18,26	6,14,18,22	3,7,8,10,20
3	1	828	12	827	80	8	3,9,16,26	9,14,18,22	3,7,8,10,20
3	1	828	12	827	80	8	3,9,18,26	6,9,18,22	3,7,8,10,20
3	1	828	12	827	80	8	3,9,18,26	9,14,18,22	3,7,8,10,20
3	1	828	12	827	80	8	3,16,18,26	6,9,14,18	3,7,8,10,20
3	1	828	12	827	80	8	3,16,18,26	6,14,18,22	3,7,8,10,20
3	1	828	12	827	80	8	9,16,18,26	6,9,14,18	3,7,8,10,20
3	1	828	12	827	155	12	4,5,6,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	12	4,5,10,20	7,8,11,19	6,9,13,18,23
3	1	828	12	827	155	12	4,6,10,20	3,7,8,11	6,9,13,18,23
3	1	828	12	827	155	12	4,6,10,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	12	4,6,10,20	3,8,11,19	6,9,13,18,23
3	1	828	12	827	155	12	5,6,10,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	12	5,6,10,20	3,8,11,19	6,9,13,18,23
3	1	828	12	827	155	21	4,5,6,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	21	4,5,10,20	7,8,11,19	6,9,13,18,23
3	1	828	12	827	155	21	4,6,10,20	3,7,8,11	6,9,13,18,23
3	1	828	12	827	155	21	4,6,10,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	21	4,6,10,20	3,8,11,19	6,9,13,18,23
3	1	828	12	827	155	21	5,6,10,20	3,7,11,19	6,9,13,18,23
3	1	828	12	827	155	21	5,6,10,20	3,8,11,19	6,9,13,18,23
0	0	828	27	827	172	0	7,9,13,14	4,18,25,26	3,8,9,21,25
0	0	828	27	827	172	0	7,9,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	827	172	0	7,9,14,26	14,18,25,26	3,8,9,21,25
0	0	828	27	827	172	0	9,13,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	827	172	9	7,9,13,14	4,14,18,25	3,8,9,21,25
0	0	828	27	827	172	9	7,9,13,14	4,14,25,26	3,8,9,21,25
0	0	828	27	827	172	9	7,9,13,26	4,14,18,25	3,8,9,21,25
0	0	828	27	827	172	9	7,9,13,26	4,18,25,26	3,8,9,21,25
0	0	828	27	827	172	9	7,9,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	827	172	9	7,9,14,26	14,18,25,26	3,8,9,21,25
0	0	828	27	827	172	9	7,13,14,26	4,14,25,26	3,8,9,21,25
0	0	828	27	827	172	9	7,13,14,26	4,18,25,26	3,8,9,21,25
0	0	828	27	827	172	9	7,13,14,26	14,18,25,26	3,8,9,21,25
0	0	828	27	827	172	9	9,13,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	827	172	9	9,13,14,26	4,14,25,26	3,8,9,21,25
0	0	828	27	827	269	18	4,8,11,21	4,6,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,8,11,21	4,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,8,11,26	4,6,13,17	3,11,15,16,22
0	0	828	27	827	269	18	4,8,11,26	6,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,8,21,26	4,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,8,21,26	6,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,11,21,26	4,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	4,11,21,26	6,13,17,19	3,11,15,16,22
0	0	828	27	827	269	18	8,11,21,26	4,6,13,17	3,11,15,16,22
0	0	828	27	827	269	18	8,11,21,26	4,6,17,19	3,11,15,16,22
0	0	828	27	827	269	20	4,8,11,26	4,6,13,19	3,11,15,16,22
0	0	828	27	827	269	20	4,8,11,26	6,13,17,19	3,11,15,16,22
0	0	828	27	827	269	20	4,8,21,26	4,13,17,19	3,11,15,16,22
0	0	828	27	827	269	20	4,11,21,26	4,13,17,19	3,11,15,16,22
0	0	828	27	827	269	20	4,11,21,26	6,13,17,19	3,11,15,16,22
0	0	828	27	827	271	18	3,7,10,23	5,7,15,20	5,10,15,17,21
0	0	828	27	827	271	18	3,7,10,23	5,14,15,20	5,10,15,17,21
0	0	828	27	827	271	18	3,7,23,25	5,7,14,20	5,10,15,17,21
0	0	828	27	827	271	18	3,7,23,25	5,14,15,20	5,10,15,17,21
0	0	828	27	827	271	18	3,10,23,25	5,7,14,15	5,10,15,17,21
0	0	828	27	827	271	18	3,10,23,25	5,7,14,20	5,10,15,17,21
0	0	828	27	827	271	18	3,10,23,25	7,14,15,20	5,10,15,17,21
0	0	828	27	827	271	18	7,10,23,25	5,7,14,15	5,10,15,17,21
0	0	828	27	827	271	18	7,10,23,25	5,7,15,20	5,10,15,17,21
0	0	828	27	827	271	18	7,10,23,25	7,14,15,20	5,10,15,17,21
0	0	828	27	827	271	19	3,7,10,25	5,7,14,20	5,10,15,17,21
0	0	828	27	827	271	19	3,10,23,25	5,7,14,20	5,10,15,17,21
0	0	828	27	827	271	19	3,10,23,25	7,14,15,20	5,10,15,17,21
0	0	828	27	827	271	19	7,10,23,25	5,7,14,15	5,10,15,17,21
0	0	828	27	827	271	19	7,10,23,25	7,14,15,20	5,10,15,17,21
0	1	828	27	827	172	19	3,7,9,26	4,6,15,18	8,9,13,14,25
0	1	828	27	827	172	19	3,7,9,26	4,14,15,18	8,9,13,14,25
0	1	828	27	827	172	19	3,7,21,26	4,6,15,18	8,9,13,14,25
0	1	828	27	827	172	19	3,9,21,26	4,14,15,18	8,9,13,14,25
0	1	828	27	827	172	20	3,7,9,21	4,6,14,15	8,9,13,14,25
0	1	828	27	827	172	20	3,7,9,21	4,6,14,18	8,9,13,14,25
0	1	828	27	827	172	20	7,9,21,26	4,6,14,18	8,9,13,14,25
0	1	828	27	827	172	20	7,9,21,26	6,14,15,18	8,9,13,14,25
0	1	828	27	827	269	1	4,11,15,16	6,17,19,21	3,8,11,22,26
0	1	828	27	827	269	1	4,11,15,16	6,17,21,23	3,8,11,22,26
0	1	828	27	827	269	1	4,11,15,21	6,17,19,21	3,8,11,22,26
0	1	828	27	827	269	1	4,11,15,21	17,19,21,23	3,8,11,22,26
0	1	828	27	827	269	1	4,11,16,21	6,17,19,23	3,8,11,22,26
0	1	828	27	827	269	1	4,11,16,21	17,19,21,23	3,8,11,22,26
0	1	828	27	827	269	1	4,15,16,21	6,17,19,23	3,8,11,22,26
0	1	828	27	827	269	1	4,15,16,21	17,19,21,23	3,8,11,22,26
0	1	828	27	827	269	1	11,15,16,21	6,17,19,23	3,8,11,22,26
0	1	828	27	827	269	1	11,15,16,21	6,17,21,23	3,8,11,22,26
0	1	828	27	827	269	10	4,11,16,21	6,17,19,23	3,8,11,22,26
0	1	828	27	827	269	10	4,11,16,21	17,19,21,23	3,8,11,22,26
0	1	828	27	827	269	10	4,15,16,21	17,19,21,23	3,8,11,22,26
0	1	828	27	827	269	10	11,15,16,21	6,17,19,23	3,8,11,22,26
0	1	828	27	827	269	10	11,15,16,21	6,19,21,23	3,8,11,22,26
0	1	828	27	827	271	2	3,10,15,23	7,15,20,21	5,7,10,21,25
0	1	828	27	827	271	2	3,10,15,23	7,20,21,22	5,7,10,21,25
0	1	828	27	827	271	2	3,10,17,23	7,15,20,22	5,7,10,21,25
0	1	828	27	827	271	2	3,10,17,23	7,15,21,22	5,7,10,21,25
0	1	828	27	827	271	2	3,10,17,23	15,20,21,22	5,7,10,21,25
0	1	828	27	827	271	2	3,15,17,23	7,20,21,22	5,7,10,21,25
0	1	828	27	827	271	2	3,15,17,23	15,20,21,22	5,7,10,21,25
0	1	828	27	827	271	2	10,15,17,23	7,15,20,21	5,7,10,21,25
0	1	828	27	827	271	2	10,15,17,23	7,15,20,22	5,7,10,21,25
0	1	828	27	827	271	2	10,15,17,23	7,15,21,22	5,7,10,21,25
0	1	828	27	827	271	11	3,10,15,17	15,20,21,22	5,7,10,21,25
0	1	828	27	827	271	11	3,10,17,23	7,15,20,22	5,7,10,21,25
0	1	828	27	827	271	11	3,10,17,23	15,20,21,22	5,7,10,21,25
0	1	828	27	827	271	11	10,15,17,23	7,15,20,22	5,7,10,21,25
0	1	828	27	827	271	11	10,15,17,23	7,15,21,22	5,7,10,21,25
1	0	828	27	827	172	0	7,9,13,14	4,18,25,26	3,8,9,21,25
1	0	828	27	827	172	0	7,9,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	827	172	0	7,9,14,26	14,18,25,26	3,8,9,21,25
1	0	828	27	827	172	0	9,13,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	827	172	9	7,9,13,14	4,14,18,25	3,8,9,21,25
1	0	828	27	827	172	9	7,9,13,14	4,14,25,26	3,8,9,21,25
1	0	828	27	827	172	9	7,9,13,26	4,14,18,25	3,8,9,21,25
1	0	828	27	827	172	9	7,9,13,26	4,18,25,26	3,8,9,21,25
1	0	828	27	827	172	9	7,9,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	827	172	9	7,9,14,26	14,18,25,26	3,8,9,21,25
1	0	828	27	827	172	9	7,13,14,26	4,14,25,26	3,8,9,21,25
1	0	828	27	827	172	9	7,13,14,26	4,18,25,26	3,8,9,21,25
1	0	828	27	827	172	9	7,13,14,26	14,18,25,26	3,8,9,21,25
1	0	828	27	827	172	9	9,13,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	827	172	9	9,13,14,26	4,14,25,26	3,8,9,21,25
1	0	828	27	827	269	18	4,8,11,21	4,6,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,8,11,21	4,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,8,11,26	4,6,13,17	3,11,15,16,22
1	0	828	27	827	269	18	4,8,11,26	6,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,8,21,26	4,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,8,21,26	6,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,11,21,26	4,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	4,11,21,26	6,13,17,19	3,11,15,16,22
1	0	828	27	827	269	18	8,11,21,26	4,6,13,17	3,11,15,16,22
1	0	828	27	827	269	18	8,11,21,26	4,6,17,19	3,11,15,16,22
1	0	828	27	827	269	20	4,8,11,26	4,6,13,19	3,11,15,16,22
1	0	828	27	827	269	20	4,8,11,26	6,13,17,19	3,11,15,16,22
1	0	828	27	827	269	20	4,8,21,26	4,13,17,19	3,11,15,16,22
1	0	828	27	827	269	20	4,11,21,26	4,13,17,19	3,11,15,16,22
1	0	828	27	827	269	20	4,11,21,26	6,13,17,19	3,11,15,16,22
1	0	828	27	827	271	18	3,7,10,23	5,7,15,20	5,10,15,17,21
1	0	828	27	827	271	18	3,7,10,23	5,14,15,20	5,10,15,17,21
1	0	828	27	827	271	18	3,7,23,25	5,7,14,20	5,10,15,17,21
1	0	828	27	827	271	18	3,7,23,25	5,14,15,20	5,10,15,17,21
1	0	828	27	827	271	18	3,10,23,25	5,7,14,15	5,10,15,17,21
1	0	828	27	827	271	18	3,10,23,25	5,7,14,20	5,10,15,17,21
1	0	828	27	827	271	18	3,10,23,25	7,14,15,20	5,10,15,17,21
1	0	828	27	827	271	18	7,10,23,25	5,7,14,15	5,10,15,17,21
1	0	828	27	827	271	18	7,10,23,25	5,7,15,20	5,10,15,17,21
1	0	828	27	827	271	18	7,10,23,25	7,14,15,20	5,10,15,17,21
1	0	828	27	827	271	19	3,7,10,25	5,7,14,20	5,10,15,17,21
1	0	828	27	827	271	19	3,10,23,25	5,7,14,20	5,10,15,17,21
1	0	828	27	827	271	19	3,10,23,25	7,14,15,20	5,10,15,17,21
1	0	828	27	827	271	19	7,10,23,25	5,7,14,15	5,10,15,17,21
1	0	828	27	827	271	19	7,10,23,25	7,14,15,20	5,10,15,17,21
1	1	828	27	827	172	19	3,7,9,26	4,6,15,18	8,9,13,14,25
1	1	828	27	827	172	19	3,7,9,26	4,14,15,18	8,9,13,14,25
1	1	828	27	827	172	19	3,7,21,26	4,6,15,18	8,9,13,14,25
1	1	828	27	827	172	19	3,9,21,26	4,14,15,18	8,9,13,14,25
1	1	828	27	827	172	20	3,7,9,21	4,6,14,15	8,9,13,14,25
1	1	828	27	827	172	20	3,7,9,21	4,6,14,18	8,9,13,14,25
1	1	828	27	827	172	20	7,9,21,26	4,6,14,18	8,9,13,14,25
1	1	828	27	827	172	20	7,9,21,26	6,14,15,18	8,9,13,14,25
1	1	828	27	827	269	1	4,11,15,16	6,17,19,21	3,8,11,22,26
1	1	828	27	827	269	1	4,11,15,16	6,17,21,23	3,8,11,22,26
1	1	828	27	827	269	1	4,11,15,21	6,17,19,21	3,8,11,22,26
1	1	828	27	827	269	1	4,11,15,21	17,19,21,23	3,8,11,22,26
1	1	828	27	827	269	1	4,11,16,21	6,17,19,23	3,8,11,22,26
1	1	828	27	827	269	1	4,11,16,21	17,19,21,23	3,8,11,22,26
1	1	828	27	827	269	1	4,15,16,21	6,17,19,23	3,8,11,22,26
1	1	828	27	827	269	1	4,15,16,21	17,19,21,23	3,8,11,22,26
1	1	828	27	827	269	1	11,15,16,21	6,17,19,23	3,8,11,22,26
1	1	828	27	827	269	1	11,15,16,21	6,17,21,23	3,8,11,22,26
1	1	828	27	827	269	10	4,11,16,21	6,17,19,23	3,8,11,22,26
1	1	828	27	827	269	10	4,11,16,21	17,19,21,23	3,8,11,22,26
1	1	828	27	827	269	10	4,15,16,21	17,19,21,23	3,8,11,22,26
1	1	828	27	827	269	10	11,15,16,21	6,17,19,23	3,8,11,22,26
1	1	828	27	827	269	10	11,15,16,21	6,19,21,23	3,8,11,22,26
1	1	828	27	827	271	2	3,10,15,23	7,15,20,21	5,7,10,21,25
1	1	828	27	827	271	2	3,10,15,23	7,20,21,22	5,7,10,21,25
1	1	828	27	827	271	2	3,10,17,23	7,15,20,22	5,7,10,21,25
1	1	828	27	827	271	2	3,10,17,23	7,15,21,22	5,7,10,21,25
1	1	828	27	827	271	2	3,10,17,23	15,20,21,22	5,7,10,21,25
1	1	828	27	827	271	2	3,15,17,23	7,20,21,22	5,7,10,21,25
1	1	828	27	827	271	2	3,15,17,23	15,20,21,22	5,7,10,21,25
1	1	828	27	827	271	2	10,15,17,23	7,15,20,21	5,7,10,21,25
1	1	828	27	827	271	2	10,15,17,23	7,15,20,22	5,7,10,21,25
1	1	828	27	827	271	2	10,15,17,23	7,15,21,22	5,7,10,21,25
1	1	828	27	827	271	11	3,10,15,17	15,20,21,22	5,7,10,21,25
1	1	828	27	827	271	11	3,10,17,23	7,15,20,22	5,7,10,21,25
1	1	828	27	827	271	11	3,10,17,23	15,20,21,22	5,7,10,21,25
1	1	828	27	827	271	11	10,15,17,23	7,15,20,22	5,7,10,21,25
1	1	828	27	827	271	11	10,15,17,23	7,15,21,22	5,7,10,21,25
2	0	828	27	827	172	0	7,9,13,14	4,18,25,26	3,8,9,21,25
2	0	828	27	827	172	0	7,9,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	827	172	0	7,9,14,26	14,18,25,26	3,8,9,21,25
2	0	828	27	827	172	0	9,13,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	827	172	9	7,9,13,14	4,14,18,25	3,8,9,21,25
2	0	828	27	827	172	9	7,9,13,14	4,14,25,26	3,8,9,21,25
2	0	828	27	827	172	9	7,9,13,26	4,14,18,25	3,8,9,21,25
2	0	828	27	827	172	9	7,9,13,26	4,18,25,26	3,8,9,21,25
2	0	828	27	827	172	9	7,9,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	827	172	9	7,9,14,26	14,18,25,26	3,8,9,21,25
2	0	828	27	827	172	9	7,13,14,26	4,14,25,26	3,8,9,21,25
2	0	828	27	827	172	9	7,13,14,26	4,18,25,26	3,8,9,21,25
2	0	828	27	827	172	9	7,13,14,26	14,18,25,26	3,8,9,21,25
2	0	828	27	827	172	9	9,13,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	827	172	9	9,13,14,26	4,14,25,26	3,8,9,21,25
2	0	828	27	827	269	18	4,8,11,21	4,6,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,8,11,21	4,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,8,11,26	4,6,13,17	3,11,15,16,22
2	0	828	27	827	269	18	4,8,11,26	6,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,8,21,26	4,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,8,21,26	6,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,11,21,26	4,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	4,11,21,26	6,13,17,19	3,11,15,16,22
2	0	828	27	827	269	18	8,11,21,26	4,6,13,17	3,11,15,16,22
2	0	828	27	827	269	18	8,11,21,26	4,6,17,19	3,11,15,16,22
2	0	828	27	827	269	20	4,8,11,26	4,6,13,19	3,11,15,16,22
2	0	828	27	827	269	20	4,8,11,26	6,13,17,19	3,11,15,16,22
2	0	828	27	827	269	20	4,8,21,26	4,13,17,19	3,11,15,16,22
2	0	828	27	827	269	20	4,11,21,26	4,13,17,19	3,11,15,16,22
2	0	828	27	827	269	20	4,11,21,26	6,13,17,19	3,11,15,16,22
2	0	828	27	827	271	18	3,7,10,23	5,7,15,20	5,10,15,17,21
2	0	828	27	827	271	18	3,7,10,23	5,14,15,20	5,10,15,17,21
2	0	828	27	827	271	18	3,7,23,25	5,7,14,20	5,10,15,17,21
2	0	828	27	827	271	18	3,7,23,25	5,14,15,20	5,10,15,17,21
2	0	828	27	827	271	18	3,10,23,25	5,7,14,15	5,10,15,17,21
2	0	828	27	827	271	18	3,10,23,25	5,7,14,20	5,10,15,17,21
2	0	828	27	827	271	18	3,10,23,25	7,14,15,20	5,10,15,17,21
2	0	828	27	827	271	18	7,10,23,25	5,7,14,15	5,10,15,17,21
2	0	828	27	827	271	18	7,10,23,25	5,7,15,20	5,10,15,17,21
2	0	828	27	827	271	18	7,10,23,25	7,14,15,20	5,10,15,17,21
2	0	828	27	827	271	19	3,7,10,25	5,7,14,20	5,10,15,17,21
2	0	828	27	827	271	19	3,10,23,25	5,7,14,20	5,10,15,17,21
2	0	828	27	827	271	19	3,10,23,25	7,14,15,20	5,10,15,17,21
2	0	828	27	827	271	19	7,10,23,25	5,7,14,15	5,10,15,17,21
2	0	828	27	827	271	19	7,10,23,25	7,14,15,20	5,10,15,17,21
2	1	828	27	827	172	19	3,7,9,26	4,6,15,18	8,9,13,14,25
2	1	828	27	827	172	19	3,7,9,26	4,14,15,18	8,9,13,14,25
2	1	828	27	827	172	19	3,7,21,26	4,6,15,18	8,9,13,14,25
2	1	828	27	827	172	19	3,9,21,26	4,14,15,18	8,9,13,14,25
2	1	828	27	827	172	20	3,7,9,21	4,6,14,15	8,9,13,14,25
2	1	828	27	827	172	20	3,7,9,21	4,6,14,18	8,9,13,14,25
2	1	828	27	827	172	20	7,9,21,26	4,6,14,18	8,9,13,14,25
2	1	828	27	827	172	20	7,9,21,26	6,14,15,18	8,9,13,14,25
2	1	828	27	827	269	1	4,11,15,16	6,17,19,21	3,8,11,22,26
2	1	828	27	827	269	1	4,11,15,16	6,17,21,23	3,8,11,22,26
2	1	828	27	827	269	1	4,11,15,21	6,17,19,21	3,8,11,22,26
2	1	828	27	827	269	1	4,11,15,21	17,19,21,23	3,8,11,22,26
2	1	828	27	827	269	1	4,11,16,21	6,17,19,23	3,8,11,22,26
2	1	828	27	827	269	1	4,11,16,21	17,19,21,23	3,8,11,22,26
2	1	828	27	827	269	1	4,15,16,21	6,17,19,23	3,8,11,22,26
2	1	828	27	827	269	1	4,15,16,21	17,19,21,23	3,8,11,22,26
2	1	828	27	827	269	1	11,15,16,21	6,17,19,23	3,8,11,22,26
2	1	828	27	827	269	1	11,15,16,21	6,17,21,23	3,8,11,22,26
2	1	828	27	827	269	10	4,11,16,21	6,17,19,23	3,8,11,22,26
2	1	828	27	827	269	10	4,11,16,21	17,19,21,23	3,8,11,22,26
2	1	828	27	827	269	10	4,15,16,21	17,19,21,23	3,8,11,22,26
2	1	828	27	827	269	10	11,15,16,21	6,17,19,23	3,8,11,22,26
2	1	828	27	827	269	10	11,15,16,21	6,19,21,23	3,8,11,22,26
2	1	828	27	827	271	2	3,10,15,23	7,15,20,21	5,7,10,21,25
2	1	828	27	827	271	2	3,10,15,23	7,20,21,22	5,7,10,21,25
2	1	828	27	827	271	2	3,10,17,23	7,15,20,22	5,7,10,21,25
2	1	828	27	827	271	2	3,10,17,23	7,15,21,22	5,7,10,21,25
2	1	828	27	827	271	2	3,10,17,23	15,20,21,22	5,7,10,21,25
2	1	828	27	827	271	2	3,15,17,23	7,20,21,22	5,7,10,21,25
2	1	828	27	827	271	2	3,15,17,23	15,20,21,22	5,7,10,21,25
2	1	828	27	827	271	2	10,15,17,23	7,15,20,21	5,7,10,21,25
2	1	828	27	827	271	2	10,15,17,23	7,15,20,22	5,7,10,21,25
2	1	828	27	827	271	2	10,15,17,23	7,15,21,22	5,7,10,21,25
2	1	828	27	827	271	11	3,10,15,17	15,20,21,22	5,7,10,21,25
2	1	828	27	827	271	11	3,10,17,23	7,15,20,22	5,7,10,21,25
2	1	828	27	827	271	11	3,10,17,23	15,20,21,22	5,7,10,21,25
2	1	828	27	827	271	11	10,15,17,23	7,15,20,22	5,7,10,21,25
2	1	828	27	827	271	11	10,15,17,23	7,15,21,22	5,7,10,21,25
3	0	828	27	827	172	0	7,9,13,14	4,18,25,26	3,8,9,21,25
3	0	828	27	827	172	0	7,9,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	827	172	0	7,9,14,26	14,18,25,26	3,8,9,21,25
3	0	828	27	827	172	0	9,13,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	827	172	9	7,9,13,14	4,14,18,25	3,8,9,21,25
3	0	828	27	827	172	9	7,9,13,14	4,14,25,26	3,8,9,21,25
3	0	828	27	827	172	9	7,9,13,26	4,14,18,25	3,8,9,21,25
3	0	828	27	827	172	9	7,9,13,26	4,18,25,26	3,8,9,21,25
3	0	828	27	827	172	9	7,9,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	827	172	9	7,9,14,26	14,18,25,26	3,8,9,21,25
3	0	828	27	827	172	9	7,13,14,26	4,14,25,26	3,8,9,21,25
3	0	828	27	827	172	9	7,13,14,26	4,18,25,26	3,8,9,21,25
3	0	828	27	827	172	9	7,13,14,26	14,18,25,26	3,8,9,21,25
3	0	828	27	827	172	9	9,13,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	827	172	9	9,13,14,26	4,14,25,26	3,8,9,21,25
3	0	828	27	827	269	18	4,8,11,21	4,6,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,8,11,21	4,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,8,11,26	4,6,13,17	3,11,15,16,22
3	0	828	27	827	269	18	4,8,11,26	6,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,8,21,26	4,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,8,21,26	6,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,11,21,26	4,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	4,11,21,26	6,13,17,19	3,11,15,16,22
3	0	828	27	827	269	18	8,11,21,26	4,6,13,17	3,11,15,16,22
3	0	828	27	827	269	18	8,11,21,26	4,6,17,19	3,11,15,16,22
3	0	828	27	827	269	20	4,8,11,26	4,6,13,19	3,11,15,16,22
3	0	828	27	827	269	20	4,8,11,26	6,13,17,19	3,11,15,16,22
3	0	828	27	827	269	20	4,8,21,26	4,13,17,19	3,11,15,16,22
3	0	828	27	827	269	20	4,11,21,26	4,13,17,19	3,11,15,16,22
3	0	828	27	827	269	20	4,11,21,26	6,13,17,19	3,11,15,16,22
3	0	828	27	827	271	18	3,7,10,23	5,7,15,20	5,10,15,17,21
3	0	828	27	827	271	18	3,7,10,23	5,14,15,20	5,10,15,17,21
3	0	828	27	827	271	18	3,7,23,25	5,7,14,20	5,10,15,17,21
3	0	828	27	827	271	18	3,7,23,25	5,14,15,20	5,10,15,17,21
3	0	828	27	827	271	18	3,10,23,25	5,7,14,15	5,10,15,17,21
3	0	828	27	827	271	18	3,10,23,25	5,7,14,20	5,10,15,17,21
3	0	828	27	827	271	18	3,10,23,25	7,14,15,20	5,10,15,17,21
3	0	828	27	827	271	18	7,10,23,25	5,7,14,15	5,10,15,17,21
3	0	828	27	827	271	18	7,10,23,25	5,7,15,20	5,10,15,17,21
3	0	828	27	827	271	18	7,10,23,25	7,14,15,20	5,10,15,17,21
3	0	828	27	827	271	19	3,7,10,25	5,7,14,20	5,10,15,17,21
3	0	828	27	827	271	19	3,10,23,25	5,7,14,20	5,10,15,17,21
3	0	828	27	827	271	19	3,10,23,25	7,14,15,20	5,10,15,17,21
3	0	828	27	827	271	19	7,10,23,25	5,7,14,15	5,10,15,17,21
3	0	828	27	827	271	19	7,10,23,25	7,14,15,20	5,10,15,17,21
3	1	828	27	827	172	19	3,7,9,26	4,6,15,18	8,9,13,14,25
3	1	828	27	827	172	19	3,7,9,26	4,14,15,18	8,9,13,14,25
3	1	828	27	827	172	19	3,7,21,26	4,6,15,18	8,9,13,14,25
3	1	828	27	827	172	19	3,9,21,26	4,14,15,18	8,9,13,14,25
3	1	828	27	827	172	20	3,7,9,21	4,6,14,15	8,9,13,14,25
3	1	828	27	827	172	20	3,7,9,21	4,6,14,18	8,9,13,14,25
3	1	828	27	827	172	20	7,9,21,26	4,6,14,18	8,9,13,14,25
3	1	828	27	827	172	20	7,9,21,26	6,14,15,18	8,9,13,14,25
3	1	828	27	827	269	1	4,11,15,16	6,17,19,21	3,8,11,22,26
3	1	828	27	827	269	1	4,11,15,16	6,17,21,23	3,8,11,22,26
3	1	828	27	827	269	1	4,11,15,21	6,17,19,21	3,8,11,22,26
3	1	828	27	827	269	1	4,11,15,21	17,19,21,23	3,8,11,22,26
3	1	828	27	827	269	1	4,11,16,21	6,17,19,23	3,8,11,22,26
3	1	828	27	827	269	1	4,11,16,21	17,19,21,23	3,8,11,22,26
3	1	828	27	827	269	1	4,15,16,21	6,17,19,23	3,8,11,22,26
3	1	828	27	827	269	1	4,15,16,21	17,19,21,23	3,8,11,22,26
3	1	828	27	827	269	1	11,15,16,21	6,17,19,23	3,8,11,22,26
3	1	828	27	827	269	1	11,15,16,21	6,17,21,23	3,8,11,22,26
3	1	828	27	827	269	10	4,11,16,21	6,17,19,23	3,8,11,22,26
3	1	828	27	827	269	10	4,11,16,21	17,19,21,23	3,8,11,22,26
3	1	828	27	827	269	10	4,15,16,21	17,19,21,23	3,8,11,22,26
3	1	828	27	827	269	10	11,15,16,21	6,17,19,23	3,8,11,22,26
3	1	828	27	827	269	10	11,15,16,21	6,19,21,23	3,8,11,22,26
3	1	828	27	827	271	2	3,10,15,23	7,15,20,21	5,7,10,21,25
3	1	828	27	827	271	2	3,10,15,23	7,20,21,22	5,7,10,21,25
3	1	828	27	827	271	2	3,10,17,23	7,15,20,22	5,7,10,21,25
3	1	828	27	827	271	2	3,10,17,23	7,15,21,22	5,7,10,21,25
3	1	828	27	827	271	2	3,10,17,23	15,20,21,22	5,7,10,21,25
3	1	828	27	827	271	2	3,15,17,23	7,20,21,22	5,7,10,21,25
3	1	828	27	827	271	2	3,15,17,23	15,20,21,22	5,7,10,21,25
3	1	828	27	827	271	2	10,15,17,23	7,15,20,21	5,7,10,21,25
3	1	828	27	827	271	2	10,15,17,23	7,15,20,22	5,7,10,21,25
3	1	828	27	827	271	2	10,15,17,23	7,15,21,22	5,7,10,21,25
3	1	828	27	827	271	11	3,10,15,17	15,20,21,22	5,7,10,21,25
3	1	828	27	827	271	11	3,10,17,23	7,15,20,22	5,7,10,21,25
3	1	828	27	827	271	11	3,10,17,23	15,20,21,22	5,7,10,21,25
3	1	828	27	827	271	11	10,15,17,23	7,15,20,22	5,7,10,21,25
3	1	828	27	827	271	11	10,15,17,23	7,15,21,22	5,7,10,21,25
Cap configurations: 552

3-flat point count: 8,2,8;1,2,4;7,4,5
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	817	234	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
0	0	828	12	817	234	15,24	3,8,11,19	4,5,6,10	3,9,17,18,25
0	0	828	12	817	234	15,24	3,8,11,19	5,6,10,20	3,9,17,18,25
0	0	828	12	817	235	15,24	3,7,8,11	4,5,6,10	3,9,17,18,25
0	0	828	12	817	235	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
0	0	828	12	817	235	15,24	3,7,8,19	5,6,10,20	3,9,17,18,25
0	0	828	12	817	235	15,24	3,7,11,19	4,5,10,20	3,9,17,18,25
0	0	828	12	817	235	15,24	3,7,11,19	4,6,10,20	3,9,17,18,25
0	0	828	12	817	497	4,5	6,9,14,22	3,9,16,26	4,5,6,11,19
0	0	828	12	817	497	4,5	9,14,18,22	3,9,16,26	4,5,6,11,19
0	0	828	12	817	497	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
0	0	828	12	817	499	4,5	6,9,14,18	3,9,16,18	4,5,6,11,19
0	0	828	12	817	499	4,5	6,9,18,22	3,9,18,26	4,5,6,11,19
0	0	828	12	817	499	4,5	6,9,18,22	3,16,18,26	4,5,6,11,19
0	0	828	12	817	499	4,5	6,14,18,22	3,9,16,18	4,5,6,11,19
0	0	828	12	817	499	4,5	6,14,18,22	3,9,18,26	4,5,6,11,19
0	0	828	12	817	499	4,5	6,14,18,22	3,16,18,26	4,5,6,11,19
0	0	828	12	817	499	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
0	1	828	12	817	234	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
0	1	828	12	817	234	15,24	3,8,11,19	4,5,6,10	3,9,17,18,25
0	1	828	12	817	234	15,24	3,8,11,19	5,6,10,20	3,9,17,18,25
0	1	828	12	817	235	15,24	3,7,8,11	4,5,6,10	3,9,17,18,25
0	1	828	12	817	235	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
0	1	828	12	817	235	15,24	3,7,8,19	5,6,10,20	3,9,17,18,25
0	1	828	12	817	235	15,24	3,7,11,19	4,5,10,20	3,9,17,18,25
0	1	828	12	817	235	15,24	3,7,11,19	4,6,10,20	3,9,17,18,25
0	1	828	12	817	497	4,5	6,9,14,22	3,9,16,26	4,5,6,11,19
0	1	828	12	817	497	4,5	9,14,18,22	3,9,16,26	4,5,6,11,19
0	1	828	12	817	497	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
0	1	828	12	817	499	4,5	6,9,14,18	3,9,16,18	4,5,6,11,19
0	1	828	12	817	499	4,5	6,9,18,22	3,9,18,26	4,5,6,11,19
0	1	828	12	817	499	4,5	6,9,18,22	3,16,18,26	4,5,6,11,19
0	1	828	12	817	499	4,5	6,14,18,22	3,9,16,18	4,5,6,11,19
0	1	828	12	817	499	4,5	6,14,18,22	3,9,18,26	4,5,6,11,19
0	1	828	12	817	499	4,5	6,14,18,22	3,16,18,26	4,5,6,11,19
0	1	828	12	817	499	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
1	0	828	12	817	234	7,8	3,9,16,18	6,9,14,18	3,7,8,10,20
1	0	828	12	817	234	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
1	0	828	12	817	234	7,8	3,9,16,26	9,14,18,22	3,7,8,10,20
1	0	828	12	817	235	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
1	0	828	12	817	235	7,8	9,16,18,26	6,9,14,22	3,7,8,10,20
1	0	828	12	817	235	7,8	9,16,18,26	6,14,18,22	3,7,8,10,20
1	0	828	12	817	497	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
1	0	828	12	817	497	12,21	4,5,10,20	3,7,8,19	6,9,13,18,23
1	0	828	12	817	499	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
1	0	828	12	817	499	12,21	4,5,6,20	3,7,8,19	6,9,13,18,23
1	0	828	12	817	499	12,21	4,5,6,20	3,7,11,19	6,9,13,18,23
1	1	828	12	817	234	7,8	3,9,16,18	6,9,14,18	3,7,8,10,20
1	1	828	12	817	234	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
1	1	828	12	817	234	7,8	3,9,16,26	9,14,18,22	3,7,8,10,20
1	1	828	12	817	235	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
1	1	828	12	817	235	7,8	9,16,18,26	6,9,14,22	3,7,8,10,20
1	1	828	12	817	235	7,8	9,16,18,26	6,14,18,22	3,7,8,10,20
1	1	828	12	817	497	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
1	1	828	12	817	497	12,21	4,5,10,20	3,7,8,19	6,9,13,18,23
1	1	828	12	817	499	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
1	1	828	12	817	499	12,21	4,5,6,20	3,7,8,19	6,9,13,18,23
1	1	828	12	817	499	12,21	4,5,6,20	3,7,11,19	6,9,13,18,23
2	0	828	12	817	234	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
2	0	828	12	817	234	15,24	3,8,11,19	4,5,6,10	3,9,17,18,25
2	0	828	12	817	234	15,24	3,8,11,19	5,6,10,20	3,9,17,18,25
2	0	828	12	817	235	15,24	3,7,8,11	4,5,6,10	3,9,17,18,25
2	0	828	12	817	235	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
2	0	828	12	817	235	15,24	3,7,8,19	5,6,10,20	3,9,17,18,25
2	0	828	12	817	235	15,24	3,7,11,19	4,5,10,20	3,9,17,18,25
2	0	828	12	817	235	15,24	3,7,11,19	4,6,10,20	3,9,17,18,25
2	0	828	12	817	497	4,5	6,9,14,22	3,9,16,26	4,5,6,11,19
2	0	828	12	817	497	4,5	9,14,18,22	3,9,16,26	4,5,6,11,19
2	0	828	12	817	497	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
2	0	828	12	817	499	4,5	6,9,14,18	3,9,16,18	4,5,6,11,19
2	0	828	12	817	499	4,5	6,9,18,22	3,9,18,26	4,5,6,11,19
2	0	828	12	817	499	4,5	6,9,18,22	3,16,18,26	4,5,6,11,19
2	0	828	12	817	499	4,5	6,14,18,22	3,9,16,18	4,5,6,11,19
2	0	828	12	817	499	4,5	6,14,18,22	3,9,18,26	4,5,6,11,19
2	0	828	12	817	499	4,5	6,14,18,22	3,16,18,26	4,5,6,11,19
2	0	828	12	817	499	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
2	1	828	12	817	234	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
2	1	828	12	817	234	15,24	3,8,11,19	4,5,6,10	3,9,17,18,25
2	1	828	12	817	234	15,24	3,8,11,19	5,6,10,20	3,9,17,18,25
2	1	828	12	817	235	15,24	3,7,8,11	4,5,6,10	3,9,17,18,25
2	1	828	12	817	235	15,24	3,7,8,11	4,6,10,20	3,9,17,18,25
2	1	828	12	817	235	15,24	3,7,8,19	5,6,10,20	3,9,17,18,25
2	1	828	12	817	235	15,24	3,7,11,19	4,5,10,20	3,9,17,18,25
2	1	828	12	817	235	15,24	3,7,11,19	4,6,10,20	3,9,17,18,25
2	1	828	12	817	497	4,5	6,9,14,22	3,9,16,26	4,5,6,11,19
2	1	828	12	817	497	4,5	9,14,18,22	3,9,16,26	4,5,6,11,19
2	1	828	12	817	497	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
2	1	828	12	817	499	4,5	6,9,14,18	3,9,16,18	4,5,6,11,19
2	1	828	12	817	499	4,5	6,9,18,22	3,9,18,26	4,5,6,11,19
2	1	828	12	817	499	4,5	6,9,18,22	3,16,18,26	4,5,6,11,19
2	1	828	12	817	499	4,5	6,14,18,22	3,9,16,18	4,5,6,11,19
2	1	828	12	817	499	4,5	6,14,18,22	3,9,18,26	4,5,6,11,19
2	1	828	12	817	499	4,5	6,14,18,22	3,16,18,26	4,5,6,11,19
2	1	828	12	817	499	4,5	9,14,18,22	3,16,18,26	4,5,6,11,19
3	0	828	12	817	234	7,8	3,9,16,18	6,9,14,18	3,7,8,10,20
3	0	828	12	817	234	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
3	0	828	12	817	234	7,8	3,9,16,26	9,14,18,22	3,7,8,10,20
3	0	828	12	817	235	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
3	0	828	12	817	235	7,8	9,16,18,26	6,9,14,22	3,7,8,10,20
3	0	828	12	817	235	7,8	9,16,18,26	6,14,18,22	3,7,8,10,20
3	0	828	12	817	497	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
3	0	828	12	817	497	12,21	4,5,10,20	3,7,8,19	6,9,13,18,23
3	0	828	12	817	499	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
3	0	828	12	817	499	12,21	4,5,6,20	3,7,8,19	6,9,13,18,23
3	0	828	12	817	499	12,21	4,5,6,20	3,7,11,19	6,9,13,18,23
3	1	828	12	817	234	7,8	3,9,16,18	6,9,14,18	3,7,8,10,20
3	1	828	12	817	234	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
3	1	828	12	817	234	7,8	3,9,16,26	9,14,18,22	3,7,8,10,20
3	1	828	12	817	235	7,8	3,9,16,26	6,9,14,22	3,7,8,10,20
3	1	828	12	817	235	7,8	9,16,18,26	6,9,14,22	3,7,8,10,20
3	1	828	12	817	235	7,8	9,16,18,26	6,14,18,22	3,7,8,10,20
3	1	828	12	817	497	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
3	1	828	12	817	497	12,21	4,5,10,20	3,7,8,19	6,9,13,18,23
3	1	828	12	817	499	12,21	4,5,6,10	3,8,11,19	6,9,13,18,23
3	1	828	12	817	499	12,21	4,5,6,20	3,7,8,19	6,9,13,18,23
3	1	828	12	817	499	12,21	4,5,6,20	3,7,11,19	6,9,13,18,23
0	0	828	27	817	526	0,9	7,9,13,26	4,14,18,25	3,8,9,21,25
0	0	828	27	817	526	0,9	7,9,14,26	4,14,25,26	3,8,9,21,25
0	0	828	27	817	527	0,9	7,9,13,14	4,14,18,25	3,8,9,21,25
0	0	828	27	817	527	0,9	7,9,13,14	4,14,25,26	3,8,9,21,25
0	0	828	27	817	527	0,9	7,9,13,26	4,18,25,26	3,8,9,21,25
0	0	828	27	817	527	0,9	7,13,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	817	527	0,9	7,13,14,26	4,18,25,26	3,8,9,21,25
0	0	828	27	817	527	0,9	7,13,14,26	14,18,25,26	3,8,9,21,25
0	0	828	27	817	527	0,9	9,13,14,26	4,14,18,26	3,8,9,21,25
0	0	828	27	817	527	0,9	9,13,14,26	4,14,25,26	3,8,9,21,25
0	0	828	27	817	796	18,20	4,8,11,21	4,6,13,19	3,11,15,16,22
0	0	828	27	817	798	18,20	4,8,21,26	4,6,17,19	3,11,15,16,22
0	0	828	27	817	798	18,20	4,11,21,26	4,6,13,17	3,11,15,16,22
0	0	828	27	817	799	18,19	3,7,10,23	5,7,15,20	5,10,15,17,21
0	0	828	27	817	799	18,19	3,7,10,25	5,14,15,20	5,10,15,17,21
0	0	828	27	817	800	18,19	3,7,10,23	5,7,14,15	5,10,15,17,21
0	0	828	27	817	800	18,19	3,7,10,23	5,14,15,20	5,10,15,17,21
0	0	828	27	817	800	18,19	3,7,23,25	5,7,14,20	5,10,15,17,21
0	0	828	27	817	800	18,19	3,7,23,25	5,14,15,20	5,10,15,17,21
0	0	828	27	817	800	18,19	3,7,23,25	7,14,15,20	5,10,15,17,21
0	0	828	27	817	800	18,19	7,10,23,25	5,7,14,15	5,10,15,17,21
0	0	828	27	817	800	18,19	7,10,23,25	5,7,15,20	5,10,15,17,21
0	1	828	27	817	526	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
0	1	828	27	817	526	19,20	3,9,21,26	4,14,15,18	8,9,13,14,25
0	1	828	27	817	526	19,20	7,9,21,26	4,6,15,18	8,9,13,14,25
0	1	828	27	817	527	19,20	3,7,9,21	4,6,14,15	8,9,13,14,25
0	1	828	27	817	527	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
0	1	828	27	817	527	19,20	3,7,21,26	4,6,15,18	8,9,13,14,25
0	1	828	27	817	527	19,20	3,7,21,26	6,14,15,18	8,9,13,14,25
0	1	828	27	817	527	19,20	3,9,21,26	4,6,14,15	8,9,13,14,25
0	1	828	27	817	527	19,20	3,9,21,26	6,14,15,18	8,9,13,14,25
0	1	828	27	817	796	1,10	4,11,16,21	6,17,21,23	3,8,11,22,26
0	1	828	27	817	796	1,10	4,15,16,21	6,17,19,21	3,8,11,22,26
0	1	828	27	817	798	1,10	4,11,15,21	6,19,21,23	3,8,11,22,26
0	1	828	27	817	799	2,11	3,10,15,17	7,20,21,22	5,7,10,21,25
0	1	828	27	817	799	2,11	3,10,15,23	7,15,20,21	5,7,10,21,25
0	1	828	27	817	800	2,11	3,10,15,23	7,15,21,22	5,7,10,21,25
0	1	828	27	817	800	2,11	3,10,15,23	7,20,21,22	5,7,10,21,25
0	1	828	27	817	800	2,11	3,15,17,23	7,15,20,22	5,7,10,21,25
0	1	828	27	817	800	2,11	3,15,17,23	7,20,21,22	5,7,10,21,25
0	1	828	27	817	800	2,11	3,15,17,23	15,20,21,22	5,7,10,21,25
0	1	828	27	817	800	2,11	10,15,17,23	7,15,20,21	5,7,10,21,25
0	1	828	27	817	800	2,11	10,15,17,23	7,15,21,22	5,7,10,21,25
1	0	828	27	817	526	0,9	7,9,13,26	4,14,18,25	3,8,9,21,25
1	0	828	27	817	526	0,9	7,9,14,26	4,14,25,26	3,8,9,21,25
1	0	828	27	817	527	0,9	7,9,13,14	4,14,18,25	3,8,9,21,25
1	0	828	27	817	527	0,9	7,9,13,14	4,14,25,26	3,8,9,21,25
1	0	828	27	817	527	0,9	7,9,13,26	4,18,25,26	3,8,9,21,25
1	0	828	27	817	527	0,9	7,13,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	817	527	0,9	7,13,14,26	4,18,25,26	3,8,9,21,25
1	0	828	27	817	527	0,9	7,13,14,26	14,18,25,26	3,8,9,21,25
1	0	828	27	817	527	0,9	9,13,14,26	4,14,18,26	3,8,9,21,25
1	0	828	27	817	527	0,9	9,13,14,26	4,14,25,26	3,8,9,21,25
1	0	828	27	817	796	18,20	4,8,11,21	4,6,13,19	3,11,15,16,22
1	0	828	27	817	798	18,20	4,8,21,26	4,6,17,19	3,11,15,16,22
1	0	828	27	817	798	18,20	4,11,21,26	4,6,13,17	3,11,15,16,22
1	0	828	27	817	799	18,19	3,7,10,23	5,7,15,20	5,10,15,17,21
1	0	828	27	817	799	18,19	3,7,10,25	5,14,15,20	5,10,15,17,21
1	0	828	27	817	800	18,19	3,7,10,23	5,7,14,15	5,10,15,17,21
1	0	828	27	817	800	18,19	3,7,10,23	5,14,15,20	5,10,15,17,21
1	0	828	27	817	800	18,19	3,7,23,25	5,7,14,20	5,10,15,17,21
1	0	828	27	817	800	18,19	3,7,23,25	5,14,15,20	5,10,15,17,21
1	0	828	27	817	800	18,19	3,7,23,25	7,14,15,20	5,10,15,17,21
1	0	828	27	817	800	18,19	7,10,23,25	5,7,14,15	5,10,15,17,21
1	0	828	27	817	800	18,19	7,10,23,25	5,7,15,20	5,10,15,17,21
1	1	828	27	817	526	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
1	1	828	27	817	526	19,20	3,9,21,26	4,14,15,18	8,9,13,14,25
1	1	828	27	817	526	19,20	7,9,21,26	4,6,15,18	8,9,13,14,25
1	1	828	27	817	527	19,20	3,7,9,21	4,6,14,15	8,9,13,14,25
1	1	828	27	817	527	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
1	1	828	27	817	527	19,20	3,7,21,26	4,6,15,18	8,9,13,14,25
1	1	828	27	817	527	19,20	3,7,21,26	6,14,15,18	8,9,13,14,25
1	1	828	27	817	527	19,20	3,9,21,26	4,6,14,15	8,9,13,14,25
1	1	828	27	817	527	19,20	3,9,21,26	6,14,15,18	8,9,13,14,25
1	1	828	27	817	796	1,10	4,11,16,21	6,17,21,23	3,8,11,22,26
1	1	828	27	817	796	1,10	4,15,16,21	6,17,19,21	3,8,11,22,26
1	1	828	27	817	798	1,10	4,11,15,21	6,19,21,23	3,8,11,22,26
1	1	828	27	817	799	2,11	3,10,15,17	7,20,21,22	5,7,10,21,25
1	1	828	27	817	799	2,11	3,10,15,23	7,15,20,21	5,7,10,21,25
1	1	828	27	817	800	2,11	3,10,15,23	7,15,21,22	5,7,10,21,25
1	1	828	27	817	800	2,11	3,10,15,23	7,20,21,22	5,7,10,21,25
1	1	828	27	817	800	2,11	3,15,17,23	7,15,20,22	5,7,10,21,25
1	1	828	27	817	800	2,11	3,15,17,23	7,20,21,22	5,7,10,21,25
1	1	828	27	817	800	2,11	3,15,17,23	15,20,21,22	5,7,10,21,25
1	1	828	27	817	800	2,11	10,15,17,23	7,15,20,21	5,7,10,21,25
1	1	828	27	817	800	2,11	10,15,17,23	7,15,21,22	5,7,10,21,25
2	0	828	27	817	526	0,9	7,9,13,26	4,14,18,25	3,8,9,21,25
2	0	828	27	817	526	0,9	7,9,14,26	4,14,25,26	3,8,9,21,25
2	0	828	27	817	527	0,9	7,9,13,14	4,14,18,25	3,8,9,21,25
2	0	828	27	817	527	0,9	7,9,13,14	4,14,25,26	3,8,9,21,25
2	0	828	27	817	527	0,9	7,9,13,26	4,18,25,26	3,8,9,21,25
2	0	828	27	817	527	0,9	7,13,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	817	527	0,9	7,13,14,26	4,18,25,26	3,8,9,21,25
2	0	828	27	817	527	0,9	7,13,14,26	14,18,25,26	3,8,9,21,25
2	0	828	27	817	527	0,9	9,13,14,26	4,14,18,26	3,8,9,21,25
2	0	828	27	817	527	0,9	9,13,14,26	4,14,25,26	3,8,9,21,25
2	0	828	27	817	796	18,20	4,8,11,21	4,6,13,19	3,11,15,16,22
2	0	828	27	817	798	18,20	4,8,21,26	4,6,17,19	3,11,15,16,22
2	0	828	27	817	798	18,20	4,11,21,26	4,6,13,17	3,11,15,16,22
2	0	828	27	817	799	18,19	3,7,10,23	5,7,15,20	5,10,15,17,21
2	0	828	27	817	799	18,19	3,7,10,25	5,14,15,20	5,10,15,17,21
2	0	828	27	817	800	18,19	3,7,10,23	5,7,14,15	5,10,15,17,21
2	0	828	27	817	800	18,19	3,7,10,23	5,14,15,20	5,10,15,17,21
2	0	828	27	817	800	18,19	3,7,23,25	5,7,14,20	5,10,15,17,21
2	0	828	27	817	800	18,19	3,7,23,25	5,14,15,20	5,10,15,17,21
2	0	828	27	817	800	18,19	3,7,23,25	7,14,15,20	5,10,15,17,21
2	0	828	27	817	800	18,19	7,10,23,25	5,7,14,15	5,10,15,17,21
2	0	828	27	817	800	18,19	7,10,23,25	5,7,15,20	5,10,15,17,21
2	1	828	27	817	526	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
2	1	828	27	817	526	19,20	3,9,21,26	4,14,15,18	8,9,13,14,25
2	1	828	27	817	526	19,20	7,9,21,26	4,6,15,18	8,9,13,14,25
2	1	828	27	817	527	19,20	3,7,9,21	4,6,14,15	8,9,13,14,25
2	1	828	27	817	527	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
2	1	828	27	817	527	19,20	3,7,21,26	4,6,15,18	8,9,13,14,25
2	1	828	27	817	527	19,20	3,7,21,26	6,14,15,18	8,9,13,14,25
2	1	828	27	817	527	19,20	3,9,21,26	4,6,14,15	8,9,13,14,25
2	1	828	27	817	527	19,20	3,9,21,26	6,14,15,18	8,9,13,14,25
2	1	828	27	817	796	1,10	4,11,16,21	6,17,21,23	3,8,11,22,26
2	1	828	27	817	796	1,10	4,15,16,21	6,17,19,21	3,8,11,22,26
2	1	828	27	817	798	1,10	4,11,15,21	6,19,21,23	3,8,11,22,26
2	1	828	27	817	799	2,11	3,10,15,17	7,20,21,22	5,7,10,21,25
2	1	828	27	817	799	2,11	3,10,15,23	7,15,20,21	5,7,10,21,25
2	1	828	27	817	800	2,11	3,10,15,23	7,15,21,22	5,7,10,21,25
2	1	828	27	817	800	2,11	3,10,15,23	7,20,21,22	5,7,10,21,25
2	1	828	27	817	800	2,11	3,15,17,23	7,15,20,22	5,7,10,21,25
2	1	828	27	817	800	2,11	3,15,17,23	7,20,21,22	5,7,10,21,25
2	1	828	27	817	800	2,11	3,15,17,23	15,20,21,22	5,7,10,21,25
2	1	828	27	817	800	2,11	10,15,17,23	7,15,20,21	5,7,10,21,25
2	1	828	27	817	800	2,11	10,15,17,23	7,15,21,22	5,7,10,21,25
3	0	828	27	817	526	0,9	7,9,13,26	4,14,18,25	3,8,9,21,25
3	0	828	27	817	526	0,9	7,9,14,26	4,14,25,26	3,8,9,21,25
3	0	828	27	817	527	0,9	7,9,13,14	4,14,18,25	3,8,9,21,25
3	0	828	27	817	527	0,9	7,9,13,14	4,14,25,26	3,8,9,21,25
3	0	828	27	817	527	0,9	7,9,13,26	4,18,25,26	3,8,9,21,25
3	0	828	27	817	527	0,9	7,13,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	817	527	0,9	7,13,14,26	4,18,25,26	3,8,9,21,25
3	0	828	27	817	527	0,9	7,13,14,26	14,18,25,26	3,8,9,21,25
3	0	828	27	817	527	0,9	9,13,14,26	4,14,18,26	3,8,9,21,25
3	0	828	27	817	527	0,9	9,13,14,26	4,14,25,26	3,8,9,21,25
3	0	828	27	817	796	18,20	4,8,11,21	4,6,13,19	3,11,15,16,22
3	0	828	27	817	798	18,20	4,8,21,26	4,6,17,19	3,11,15,16,22
3	0	828	27	817	798	18,20	4,11,21,26	4,6,13,17	3,11,15,16,22
3	0	828	27	817	799	18,19	3,7,10,23	5,7,15,20	5,10,15,17,21
3	0	828	27	817	799	18,19	3,7,10,25	5,14,15,20	5,10,15,17,21
3	0	828	27	817	800	18,19	3,7,10,23	5,7,14,15	5,10,15,17,21
3	0	828	27	817	800	18,19	3,7,10,23	5,14,15,20	5,10,15,17,21
3	0	828	27	817	800	18,19	3,7,23,25	5,7,14,20	5,10,15,17,21
3	0	828	27	817	800	18,19	3,7,23,25	5,14,15,20	5,10,15,17,21
3	0	828	27	817	800	18,19	3,7,23,25	7,14,15,20	5,10,15,17,21
3	0	828	27	817	800	18,19	7,10,23,25	5,7,14,15	5,10,15,17,21
3	0	828	27	817	800	18,19	7,10,23,25	5,7,15,20	5,10,15,17,21
3	1	828	27	817	526	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
3	1	828	27	817	526	19,20	3,9,21,26	4,14,15,18	8,9,13,14,25
3	1	828	27	817	526	19,20	7,9,21,26	4,6,15,18	8,9,13,14,25
3	1	828	27	817	527	19,20	3,7,9,21	4,6,14,15	8,9,13,14,25
3	1	828	27	817	527	19,20	3,7,9,21	4,14,15,18	8,9,13,14,25
3	1	828	27	817	527	19,20	3,7,21,26	4,6,15,18	8,9,13,14,25
3	1	828	27	817	527	19,20	3,7,21,26	6,14,15,18	8,9,13,14,25
3	1	828	27	817	527	19,20	3,9,21,26	4,6,14,15	8,9,13,14,25
3	1	828	27	817	527	19,20	3,9,21,26	6,14,15,18	8,9,13,14,25
3	1	828	27	817	796	1,10	4,11,16,21	6,17,21,23	3,8,11,22,26
3	1	828	27	817	796	1,10	4,15,16,21	6,17,19,21	3,8,11,22,26
3	1	828	27	817	798	1,10	4,11,15,21	6,19,21,23	3,8,11,22,26
3	1	828	27	817	799	2,11	3,10,15,17	7,20,21,22	5,7,10,21,25
3	1	828	27	817	799	2,11	3,10,15,23	7,15,20,21	5,7,10,21,25
3	1	828	27	817	800	2,11	3,10,15,23	7,15,21,22	5,7,10,21,25
3	1	828	27	817	800	2,11	3,10,15,23	7,20,21,22	5,7,10,21,25
3	1	828	27	817	800	2,11	3,15,17,23	7,15,20,22	5,7,10,21,25
3	1	828	27	817	800	2,11	3,15,17,23	7,20,21,22	5,7,10,21,25
3	1	828	27	817	800	2,11	3,15,17,23	15,20,21,22	5,7,10,21,25
3	1	828	27	817	800	2,11	10,15,17,23	7,15,20,21	5,7,10,21,25
3	1	828	27	817	800	2,11	10,15,17,23	7,15,21,22	5,7,10,21,25
Cap configurations: 288

3-flat point count: 8,2,8;3,4,0;5,7,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,1,3;7,4,5
Excluded point counts: 5,18,18
Cap configurations: 0

3-flat point count: 8,2,8;2,2,3;7,4,5
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	827	80	15,24	3,7,8,19	4,5,20	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,8,19	4,6,20	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,8,19	6,10,20	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,11,19	4,5,6	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,11,19	4,5,20	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,11,19	4,6,10	3,9,17,18,25
0	0	828	12	827	80	15,24	3,7,11,19	4,10,20	3,9,17,18,25
0	0	828	12	827	80	15,24	7,8,11,19	4,6,10	3,9,17,18,25
0	0	828	12	827	80	15,24	7,8,11,19	4,10,20	3,9,17,18,25
0	0	828	12	827	80	15,24	7,8,11,19	5,6,10	3,9,17,18,25
0	0	828	12	827	155	4,5	6,9,14,18	3,9,16	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,14,22	3,9,16	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,14,22	9,16,18	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,14,22	9,16,26	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,18,22	3,9,26	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,18,22	3,16,18	4,5,6,11,19
0	0	828	12	827	155	4,5	6,9,18,22	3,16,26	4,5,6,11,19
0	0	828	12	827	155	4,5	6,14,18,22	9,16,18	4,5,6,11,19
0	0	828	12	827	155	4,5	6,14,18,22	9,18,26	4,5,6,11,19
0	0	828	12	827	155	4,5	6,14,18,22	16,18,26	4,5,6,11,19
0	1	828	12	827	80	15,24	3,7,8,19	4,5,20	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,8,19	4,6,20	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,8,19	6,10,20	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,11,19	4,5,6	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,11,19	4,5,20	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,11,19	4,6,10	3,9,17,18,25
0	1	828	12	827	80	15,24	3,7,11,19	4,10,20	3,9,17,18,25
0	1	828	12	827	80	15,24	7,8,11,19	4,6,10	3,9,17,18,25
0	1	828	12	827	80	15,24	7,8,11,19	4,10,20	3,9,17,18,25
0	1	828	12	827	80	15,24	7,8,11,19	5,6,10	3,9,17,18,25
0	1	828	12	827	155	4,5	6,9,14,18	3,9,16	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,14,22	3,9,16	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,14,22	9,16,18	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,14,22	9,16,26	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,18,22	3,9,26	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,18,22	3,16,18	4,5,6,11,19
0	1	828	12	827	155	4,5	6,9,18,22	3,16,26	4,5,6,11,19
0	1	828	12	827	155	4,5	6,14,18,22	9,16,18	4,5,6,11,19
0	1	828	12	827	155	4,5	6,14,18,22	9,18,26	4,5,6,11,19
0	1	828	12	827	155	4,5	6,14,18,22	16,18,26	4,5,6,11,19
1	0	828	12	827	80	7,8	3,9,18,26	6,9,22	3,7,8,10,20
1	0	828	12	827	80	7,8	3,9,18,26	9,18,22	3,7,8,10,20
1	0	828	12	827	80	7,8	3,16,18,26	6,14,22	3,7,8,10,20
1	0	828	12	827	80	7,8	3,16,18,26	9,14,18	3,7,8,10,20
1	0	828	12	827	80	7,8	3,16,18,26	14,18,22	3,7,8,10,20
1	0	828	12	827	80	7,8	9,16,18,26	6,9,14	3,7,8,10,20
1	0	828	12	827	80	7,8	9,16,18,26	6,14,18	3,7,8,10,20
1	0	828	12	827	155	12,21	4,5,6,10	3,7,11	6,9,13,18,23
1	0	828	12	827	155	12,21	4,5,6,10	7,8,11	6,9,13,18,23
1	0	828	12	827	155	12,21	4,5,10,20	7,8,19	6,9,13,18,23
1	0	828	12	827	155	12,21	4,6,10,20	3,7,8	6,9,13,18,23
1	0	828	12	827	155	12,21	4,6,10,20	3,7,19	6,9,13,18,23
1	0	828	12	827	155	12,21	4,6,10,20	3,8,19	6,9,13,18,23
1	1	828	12	827	80	7,8	3,9,18,26	6,9,22	3,7,8,10,20
1	1	828	12	827	80	7,8	3,9,18,26	9,18,22	3,7,8,10,20
1	1	828	12	827	80	7,8	3,16,18,26	6,14,22	3,7,8,10,20
1	1	828	12	827	80	7,8	3,16,18,26	9,14,18	3,7,8,10,20
1	1	828	12	827	80	7,8	3,16,18,26	14,18,22	3,7,8,10,20
1	1	828	12	827	80	7,8	9,16,18,26	6,9,14	3,7,8,10,20
1	1	828	12	827	80	7,8	9,16,18,26	6,14,18	3,7,8,10,20
1	1	828	12	827	155	12,21	4,5,6,10	3,7,11	6,9,13,18,23
1	1	828	12	827	155	12,21	4,5,6,10	7,8,11	6,9,13,18,23
1	1	828	12	827	155	12,21	4,5,10,20	7,8,19	6,9,13,18,23
1	1	828	12	827	155	12,21	4,6,10,20	3,7,8	6,9,13,18,23
1	1	828	12	827	155	12,21	4,6,10,20	3,7,19	6,9,13,18,23
1	1	828	12	827	155	12,21	4,6,10,20	3,8,19	6,9,13,18,23
2	0	828	12	827	80	15,24	3,7,8,19	4,5,20	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,8,19	4,6,20	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,8,19	6,10,20	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,11,19	4,5,6	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,11,19	4,5,20	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,11,19	4,6,10	3,9,17,18,25
2	0	828	12	827	80	15,24	3,7,11,19	4,10,20	3,9,17,18,25
2	0	828	12	827	80	15,24	7,8,11,19	4,6,10	3,9,17,18,25
2	0	828	12	827	80	15,24	7,8,11,19	4,10,20	3,9,17,18,25
2	0	828	12	827	80	15,24	7,8,11,19	5,6,10	3,9,17,18,25
2	0	828	12	827	155	4,5	6,9,14,18	3,9,16	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,14,22	3,9,16	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,14,22	9,16,18	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,14,22	9,16,26	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,18,22	3,9,26	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,18,22	3,16,18	4,5,6,11,19
2	0	828	12	827	155	4,5	6,9,18,22	3,16,26	4,5,6,11,19
2	0	828	12	827	155	4,5	6,14,18,22	9,16,18	4,5,6,11,19
2	0	828	12	827	155	4,5	6,14,18,22	9,18,26	4,5,6,11,19
2	0	828	12	827	155	4,5	6,14,18,22	16,18,26	4,5,6,11,19
2	1	828	12	827	80	15,24	3,7,8,19	4,5,20	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,8,19	4,6,20	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,8,19	6,10,20	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,11,19	4,5,6	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,11,19	4,5,20	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,11,19	4,6,10	3,9,17,18,25
2	1	828	12	827	80	15,24	3,7,11,19	4,10,20	3,9,17,18,25
2	1	828	12	827	80	15,24	7,8,11,19	4,6,10	3,9,17,18,25
2	1	828	12	827	80	15,24	7,8,11,19	4,10,20	3,9,17,18,25
2	1	828	12	827	80	15,24	7,8,11,19	5,6,10	3,9,17,18,25
2	1	828	12	827	155	4,5	6,9,14,18	3,9,16	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,14,22	3,9,16	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,14,22	9,16,18	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,14,22	9,16,26	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,18,22	3,9,26	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,18,22	3,16,18	4,5,6,11,19
2	1	828	12	827	155	4,5	6,9,18,22	3,16,26	4,5,6,11,19
2	1	828	12	827	155	4,5	6,14,18,22	9,16,18	4,5,6,11,19
2	1	828	12	827	155	4,5	6,14,18,22	9,18,26	4,5,6,11,19
2	1	828	12	827	155	4,5	6,14,18,22	16,18,26	4,5,6,11,19
3	0	828	12	827	80	7,8	3,9,18,26	6,9,22	3,7,8,10,20
3	0	828	12	827	80	7,8	3,9,18,26	9,18,22	3,7,8,10,20
3	0	828	12	827	80	7,8	3,16,18,26	6,14,22	3,7,8,10,20
3	0	828	12	827	80	7,8	3,16,18,26	9,14,18	3,7,8,10,20
3	0	828	12	827	80	7,8	3,16,18,26	14,18,22	3,7,8,10,20
3	0	828	12	827	80	7,8	9,16,18,26	6,9,14	3,7,8,10,20
3	0	828	12	827	80	7,8	9,16,18,26	6,14,18	3,7,8,10,20
3	0	828	12	827	155	12,21	4,5,6,10	3,7,11	6,9,13,18,23
3	0	828	12	827	155	12,21	4,5,6,10	7,8,11	6,9,13,18,23
3	0	828	12	827	155	12,21	4,5,10,20	7,8,19	6,9,13,18,23
3	0	828	12	827	155	12,21	4,6,10,20	3,7,8	6,9,13,18,23
3	0	828	12	827	155	12,21	4,6,10,20	3,7,19	6,9,13,18,23
3	0	828	12	827	155	12,21	4,6,10,20	3,8,19	6,9,13,18,23
3	1	828	12	827	80	7,8	3,9,18,26	6,9,22	3,7,8,10,20
3	1	828	12	827	80	7,8	3,9,18,26	9,18,22	3,7,8,10,20
3	1	828	12	827	80	7,8	3,16,18,26	6,14,22	3,7,8,10,20
3	1	828	12	827	80	7,8	3,16,18,26	9,14,18	3,7,8,10,20
3	1	828	12	827	80	7,8	3,16,18,26	14,18,22	3,7,8,10,20
3	1	828	12	827	80	7,8	9,16,18,26	6,9,14	3,7,8,10,20
3	1	828	12	827	80	7,8	9,16,18,26	6,14,18	3,7,8,10,20
3	1	828	12	827	155	12,21	4,5,6,10	3,7,11	6,9,13,18,23
3	1	828	12	827	155	12,21	4,5,6,10	7,8,11	6,9,13,18,23
3	1	828	12	827	155	12,21	4,5,10,20	7,8,19	6,9,13,18,23
3	1	828	12	827	155	12,21	4,6,10,20	3,7,8	6,9,13,18,23
3	1	828	12	827	155	12,21	4,6,10,20	3,7,19	6,9,13,18,23
3	1	828	12	827	155	12,21	4,6,10,20	3,8,19	6,9,13,18,23
0	0	828	27	827	172	0,9	7,9,14,26	4,14,26	3,8,9,21,25
0	0	828	27	827	172	0,9	7,9,14,26	14,25,26	3,8,9,21,25
0	0	828	27	827	172	0,9	7,13,14,26	4,14,26	3,8,9,21,25
0	0	828	27	827	172	0,9	7,13,14,26	4,18,26	3,8,9,21,25
0	0	828	27	827	172	0,9	7,13,14,26	14,25,26	3,8,9,21,25
0	0	828	27	827	269	18,20	4,8,11,21	4,13,19	3,11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,21	4,17,19	3,11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,26	4,6,13	3,11,15,16,22
0	0	828	27	827	269	18,20	4,8,11,26	6,13,19	3,11,15,16,22
0	0	828	27	827	269	18,20	4,8,21,26	4,17,19	3,11,15,16,22
0	0	828	27	827	269	18,20	4,8,21,26	13,17,19	3,11,15,16,22
0	0	828	27	827	269	18,20	4,11,21,26	4,13,17	3,11,15,16,22
0	0	828	27	827	269	18,20	4,11,21,26	6,13,17	3,11,15,16,22
0	0	828	27	827	269	18,20	8,11,21,26	4,6,13	3,11,15,16,22
0	0	828	27	827	269	18,20	8,11,21,26	4,6,19	3,11,15,16,22
0	0	828	27	827	271	18,19	3,7,10,23	5,7,15	5,10,15,17,21
0	0	828	27	827	271	18,19	3,7,10,23	5,14,15	5,10,15,17,21
0	0	828	27	827	271	18,19	3,7,10,25	5,14,20	5,10,15,17,21
0	0	828	27	827	271	18,19	3,7,23,25	14,15,20	5,10,15,17,21
0	0	828	27	827	271	18,19	3,10,23,25	5,7,14	5,10,15,17,21
0	0	828	27	827	271	18,19	7,10,23,25	7,15,20	5,10,15,17,21
0	1	828	27	827	172	19,20	3,7,9,21	4,6,14	8,9,13,14,25
0	1	828	27	827	172	19,20	3,7,9,21	4,14,18	8,9,13,14,25
0	1	828	27	827	172	19,20	3,7,9,26	4,6,15	8,9,13,14,25
0	1	828	27	827	172	19,20	3,7,9,26	4,14,15	8,9,13,14,25
0	1	828	27	827	172	19,20	3,7,21,26	4,6,18	8,9,13,14,25
0	1	828	27	827	172	19,20	3,7,21,26	6,14,18	8,9,13,14,25
0	1	828	27	827	172	19,20	3,9,21,26	4,14,15	8,9,13,14,25
0	1	828	27	827	172	19,20	3,9,21,26	6,14,15	8,9,13,14,25
0	1	828	27	827	172	19,20	7,9,21,26	4,6,18	8,9,13,14,25
0	1	828	27	827	172	19,20	7,9,21,26	4,14,18	8,9,13,14,25
0	1	828	27	827	172	19,20	7,9,21,26	4,15,18	8,9,13,14,25
0	1	828	27	827	172	19,20	7,9,21,26	6,15,18	8,9,13,14,25
0	1	828	27	827	269	1,10	4,11,15,16	6,19,21	3,8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,16	6,21,23	3,8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,21	17,19,21	3,8,11,22,26
0	1	828	27	827	269	1,10	4,11,15,21	19,21,23	3,8,11,22,26
0	1	828	27	827	269	1,10	4,11,16,21	6,17,23	3,8,11,22,26
0	1	828	27	827	269	1,10	4,11,16,21	17,21,23	3,8,11,22,26
0	1	828	27	827	269	1,10	4,15,16,21	17,19,21	3,8,11,22,26
0	1	828	27	827	269	1,10	4,15,16,21	17,19,23	3,8,11,22,26
0	1	828	27	827	269	1,10	11,15,16,21	6,19,23	3,8,11,22,26
0	1	828	27	827	269	1,10	11,15,16,21	6,21,23	3,8,11,22,26
0	1	828	27	827	271	2,11	3,10,15,17	20,21,22	5,7,10,21,25
0	1	828	27	827	271	2,11	3,10,15,23	7,15,21	5,7,10,21,25
0	1	828	27	827	271	2,11	3,10,15,23	7,21,22	5,7,10,21,25
0	1	828	27	827	271	2,11	3,10,17,23	15,21,22	5,7,10,21,25
0	1	828	27	827	271	2,11	3,15,17,23	7,20,22	5,7,10,21,25
0	1	828	27	827	271	2,11	10,15,17,23	7,15,20	5,7,10,21,25
1	0	828	27	827	172	0,9	7,9,14,26	4,14,26	3,8,9,21,25
1	0	828	27	827	172	0,9	7,9,14,26	14,25,26	3,8,9,21,25
1	0	828	27	827	172	0,9	7,13,14,26	4,14,26	3,8,9,21,25
1	0	828	27	827	172	0,9	7,13,14,26	4,18,26	3,8,9,21,25
1	0	828	27	827	172	0,9	7,13,14,26	14,25,26	3,8,9,21,25
1	0	828	27	827	269	18,20	4,8,11,21	4,13,19	3,11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,21	4,17,19	3,11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,26	4,6,13	3,11,15,16,22
1	0	828	27	827	269	18,20	4,8,11,26	6,13,19	3,11,15,16,22
1	0	828	27	827	269	18,20	4,8,21,26	4,17,19	3,11,15,16,22
1	0	828	27	827	269	18,20	4,8,21,26	13,17,19	3,11,15,16,22
1	0	828	27	827	269	18,20	4,11,21,26	4,13,17	3,11,15,16,22
1	0	828	27	827	269	18,20	4,11,21,26	6,13,17	3,11,15,16,22
1	0	828	27	827	269	18,20	8,11,21,26	4,6,13	3,11,15,16,22
1	0	828	27	827	269	18,20	8,11,21,26	4,6,19	3,11,15,16,22
1	0	828	27	827	271	18,19	3,7,10,23	5,7,15	5,10,15,17,21
1	0	828	27	827	271	18,19	3,7,10,23	5,14,15	5,10,15,17,21
1	0	828	27	827	271	18,19	3,7,10,25	5,14,20	5,10,15,17,21
1	0	828	27	827	271	18,19	3,7,23,25	14,15,20	5,10,15,17,21
1	0	828	27	827	271	18,19	3,10,23,25	5,7,14	5,10,15,17,21
1	0	828	27	827	271	18,19	7,10,23,25	7,15,20	5,10,15,17,21
1	1	828	27	827	172	19,20	3,7,9,21	4,6,14	8,9,13,14,25
1	1	828	27	827	172	19,20	3,7,9,21	4,14,18	8,9,13,14,25
1	1	828	27	827	172	19,20	3,7,9,26	4,6,15	8,9,13,14,25
1	1	828	27	827	172	19,20	3,7,9,26	4,14,15	8,9,13,14,25
1	1	828	27	827	172	19,20	3,7,21,26	4,6,18	8,9,13,14,25
1	1	828	27	827	172	19,20	3,7,21,26	6,14,18	8,9,13,14,25
1	1	828	27	827	172	19,20	3,9,21,26	4,14,15	8,9,13,14,25
1	1	828	27	827	172	19,20	3,9,21,26	6,14,15	8,9,13,14,25
1	1	828	27	827	172	19,20	7,9,21,26	4,6,18	8,9,13,14,25
1	1	828	27	827	172	19,20	7,9,21,26	4,14,18	8,9,13,14,25
1	1	828	27	827	172	19,20	7,9,21,26	4,15,18	8,9,13,14,25
1	1	828	27	827	172	19,20	7,9,21,26	6,15,18	8,9,13,14,25
1	1	828	27	827	269	1,10	4,11,15,16	6,19,21	3,8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,16	6,21,23	3,8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,21	17,19,21	3,8,11,22,26
1	1	828	27	827	269	1,10	4,11,15,21	19,21,23	3,8,11,22,26
1	1	828	27	827	269	1,10	4,11,16,21	6,17,23	3,8,11,22,26
1	1	828	27	827	269	1,10	4,11,16,21	17,21,23	3,8,11,22,26
1	1	828	27	827	269	1,10	4,15,16,21	17,19,21	3,8,11,22,26
1	1	828	27	827	269	1,10	4,15,16,21	17,19,23	3,8,11,22,26
1	1	828	27	827	269	1,10	11,15,16,21	6,19,23	3,8,11,22,26
1	1	828	27	827	269	1,10	11,15,16,21	6,21,23	3,8,11,22,26
1	1	828	27	827	271	2,11	3,10,15,17	20,21,22	5,7,10,21,25
1	1	828	27	827	271	2,11	3,10,15,23	7,15,21	5,7,10,21,25
1	1	828	27	827	271	2,11	3,10,15,23	7,21,22	5,7,10,21,25
1	1	828	27	827	271	2,11	3,10,17,23	15,21,22	5,7,10,21,25
1	1	828	27	827	271	2,11	3,15,17,23	7,20,22	5,7,10,21,25
1	1	828	27	827	271	2,11	10,15,17,23	7,15,20	5,7,10,21,25
2	0	828	27	827	172	0,9	7,9,14,26	4,14,26	3,8,9,21,25
2	0	828	27	827	172	0,9	7,9,14,26	14,25,26	3,8,9,21,25
2	0	828	27	827	172	0,9	7,13,14,26	4,14,26	3,8,9,21,25
2	0	828	27	827	172	0,9	7,13,14,26	4,18,26	3,8,9,21,25
2	0	828	27	827	172	0,9	7,13,14,26	14,25,26	3,8,9,21,25
2	0	828	27	827	269	18,20	4,8,11,21	4,13,19	3,11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,21	4,17,19	3,11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,26	4,6,13	3,11,15,16,22
2	0	828	27	827	269	18,20	4,8,11,26	6,13,19	3,11,15,16,22
2	0	828	27	827	269	18,20	4,8,21,26	4,17,19	3,11,15,16,22
2	0	828	27	827	269	18,20	4,8,21,26	13,17,19	3,11,15,16,22
2	0	828	27	827	269	18,20	4,11,21,26	4,13,17	3,11,15,16,22
2	0	828	27	827	269	18,20	4,11,21,26	6,13,17	3,11,15,16,22
2	0	828	27	827	269	18,20	8,11,21,26	4,6,13	3,11,15,16,22
2	0	828	27	827	269	18,20	8,11,21,26	4,6,19	3,11,15,16,22
2	0	828	27	827	271	18,19	3,7,10,23	5,7,15	5,10,15,17,21
2	0	828	27	827	271	18,19	3,7,10,23	5,14,15	5,10,15,17,21
2	0	828	27	827	271	18,19	3,7,10,25	5,14,20	5,10,15,17,21
2	0	828	27	827	271	18,19	3,7,23,25	14,15,20	5,10,15,17,21
2	0	828	27	827	271	18,19	3,10,23,25	5,7,14	5,10,15,17,21
2	0	828	27	827	271	18,19	7,10,23,25	7,15,20	5,10,15,17,21
2	1	828	27	827	172	19,20	3,7,9,21	4,6,14	8,9,13,14,25
2	1	828	27	827	172	19,20	3,7,9,21	4,14,18	8,9,13,14,25
2	1	828	27	827	172	19,20	3,7,9,26	4,6,15	8,9,13,14,25
2	1	828	27	827	172	19,20	3,7,9,26	4,14,15	8,9,13,14,25
2	1	828	27	827	172	19,20	3,7,21,26	4,6,18	8,9,13,14,25
2	1	828	27	827	172	19,20	3,7,21,26	6,14,18	8,9,13,14,25
2	1	828	27	827	172	19,20	3,9,21,26	4,14,15	8,9,13,14,25
2	1	828	27	827	172	19,20	3,9,21,26	6,14,15	8,9,13,14,25
2	1	828	27	827	172	19,20	7,9,21,26	4,6,18	8,9,13,14,25
2	1	828	27	827	172	19,20	7,9,21,26	4,14,18	8,9,13,14,25
2	1	828	27	827	172	19,20	7,9,21,26	4,15,18	8,9,13,14,25
2	1	828	27	827	172	19,20	7,9,21,26	6,15,18	8,9,13,14,25
2	1	828	27	827	269	1,10	4,11,15,16	6,19,21	3,8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,16	6,21,23	3,8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,21	17,19,21	3,8,11,22,26
2	1	828	27	827	269	1,10	4,11,15,21	19,21,23	3,8,11,22,26
2	1	828	27	827	269	1,10	4,11,16,21	6,17,23	3,8,11,22,26
2	1	828	27	827	269	1,10	4,11,16,21	17,21,23	3,8,11,22,26
2	1	828	27	827	269	1,10	4,15,16,21	17,19,21	3,8,11,22,26
2	1	828	27	827	269	1,10	4,15,16,21	17,19,23	3,8,11,22,26
2	1	828	27	827	269	1,10	11,15,16,21	6,19,23	3,8,11,22,26
2	1	828	27	827	269	1,10	11,15,16,21	6,21,23	3,8,11,22,26
2	1	828	27	827	271	2,11	3,10,15,17	20,21,22	5,7,10,21,25
2	1	828	27	827	271	2,11	3,10,15,23	7,15,21	5,7,10,21,25
2	1	828	27	827	271	2,11	3,10,15,23	7,21,22	5,7,10,21,25
2	1	828	27	827	271	2,11	3,10,17,23	15,21,22	5,7,10,21,25
2	1	828	27	827	271	2,11	3,15,17,23	7,20,22	5,7,10,21,25
2	1	828	27	827	271	2,11	10,15,17,23	7,15,20	5,7,10,21,25
3	0	828	27	827	172	0,9	7,9,14,26	4,14,26	3,8,9,21,25
3	0	828	27	827	172	0,9	7,9,14,26	14,25,26	3,8,9,21,25
3	0	828	27	827	172	0,9	7,13,14,26	4,14,26	3,8,9,21,25
3	0	828	27	827	172	0,9	7,13,14,26	4,18,26	3,8,9,21,25
3	0	828	27	827	172	0,9	7,13,14,26	14,25,26	3,8,9,21,25
3	0	828	27	827	269	18,20	4,8,11,21	4,13,19	3,11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,21	4,17,19	3,11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,26	4,6,13	3,11,15,16,22
3	0	828	27	827	269	18,20	4,8,11,26	6,13,19	3,11,15,16,22
3	0	828	27	827	269	18,20	4,8,21,26	4,17,19	3,11,15,16,22
3	0	828	27	827	269	18,20	4,8,21,26	13,17,19	3,11,15,16,22
3	0	828	27	827	269	18,20	4,11,21,26	4,13,17	3,11,15,16,22
3	0	828	27	827	269	18,20	4,11,21,26	6,13,17	3,11,15,16,22
3	0	828	27	827	269	18,20	8,11,21,26	4,6,13	3,11,15,16,22
3	0	828	27	827	269	18,20	8,11,21,26	4,6,19	3,11,15,16,22
3	0	828	27	827	271	18,19	3,7,10,23	5,7,15	5,10,15,17,21
3	0	828	27	827	271	18,19	3,7,10,23	5,14,15	5,10,15,17,21
3	0	828	27	827	271	18,19	3,7,10,25	5,14,20	5,10,15,17,21
3	0	828	27	827	271	18,19	3,7,23,25	14,15,20	5,10,15,17,21
3	0	828	27	827	271	18,19	3,10,23,25	5,7,14	5,10,15,17,21
3	0	828	27	827	271	18,19	7,10,23,25	7,15,20	5,10,15,17,21
3	1	828	27	827	172	19,20	3,7,9,21	4,6,14	8,9,13,14,25
3	1	828	27	827	172	19,20	3,7,9,21	4,14,18	8,9,13,14,25
3	1	828	27	827	172	19,20	3,7,9,26	4,6,15	8,9,13,14,25
3	1	828	27	827	172	19,20	3,7,9,26	4,14,15	8,9,13,14,25
3	1	828	27	827	172	19,20	3,7,21,26	4,6,18	8,9,13,14,25
3	1	828	27	827	172	19,20	3,7,21,26	6,14,18	8,9,13,14,25
3	1	828	27	827	172	19,20	3,9,21,26	4,14,15	8,9,13,14,25
3	1	828	27	827	172	19,20	3,9,21,26	6,14,15	8,9,13,14,25
3	1	828	27	827	172	19,20	7,9,21,26	4,6,18	8,9,13,14,25
3	1	828	27	827	172	19,20	7,9,21,26	4,14,18	8,9,13,14,25
3	1	828	27	827	172	19,20	7,9,21,26	4,15,18	8,9,13,14,25
3	1	828	27	827	172	19,20	7,9,21,26	6,15,18	8,9,13,14,25
3	1	828	27	827	269	1,10	4,11,15,16	6,19,21	3,8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,16	6,21,23	3,8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,21	17,19,21	3,8,11,22,26
3	1	828	27	827	269	1,10	4,11,15,21	19,21,23	3,8,11,22,26
3	1	828	27	827	269	1,10	4,11,16,21	6,17,23	3,8,11,22,26
3	1	828	27	827	269	1,10	4,11,16,21	17,21,23	3,8,11,22,26
3	1	828	27	827	269	1,10	4,15,16,21	17,19,21	3,8,11,22,26
3	1	828	27	827	269	1,10	4,15,16,21	17,19,23	3,8,11,22,26
3	1	828	27	827	269	1,10	11,15,16,21	6,19,23	3,8,11,22,26
3	1	828	27	827	269	1,10	11,15,16,21	6,21,23	3,8,11,22,26
3	1	828	27	827	271	2,11	3,10,15,17	20,21,22	5,7,10,21,25
3	1	828	27	827	271	2,11	3,10,15,23	7,15,21	5,7,10,21,25
3	1	828	27	827	271	2,11	3,10,15,23	7,21,22	5,7,10,21,25
3	1	828	27	827	271	2,11	3,10,17,23	15,21,22	5,7,10,21,25
3	1	828	27	827	271	2,11	3,15,17,23	7,20,22	5,7,10,21,25
3	1	828	27	827	271	2,11	10,15,17,23	7,15,20	5,7,10,21,25
Cap configurations: 328

3-flat point count: 8,2,8;1,3,3;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,3,2;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;7,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,6,7;6,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,6,7;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,0,5;7,3,6: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

8,2,8;3,6,7;5,1,1: has a {19,6,16} 4-flat direction; already covered by {19,6,16} cases.

3-flat point count: 8,2,8;3,6,7;5,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;2,1,4;7,3,6: has a {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;1,2,4;7,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,4,0;6,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;3,1,3;7,3,6: has a {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

3-flat point count: 8,2,8;2,2,3;7,3,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;6,7,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;7,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,3,2;7,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;7,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;6,1,0;6,4,6: impossible (in 866, 8 is cu)

8,2,8;6,0,1;6,4,6: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,4,6: impossible (in 856, 8 is cu)

8,2,8;5,1,1;6,4,6: impossible (in 856, 8 is cu)

8,2,8;5,0,2;6,4,6: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,3,0;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,2,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,1,2;6,4,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;4,0,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,0,3;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;6,4,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;3,1,3;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,0,4;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,0,2;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,1,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,2,3;6,4,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;2,1,4;6,4,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;4,6,6;5,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;6,0,1;6,6,4: impossible (in 866, 8 is cu)

8,2,8;5,1,1;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,2,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;2,4,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,6,6;5,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,6,6;6,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;6,1,0;6,6,4: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,6,4: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,3,0;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,4,0;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,6,6;5,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,6,6;6,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,5,6;6,1,0: impossible (in 856, 8 is cu)

8,2,8;5,5,6;6,0,1: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;5,2,0;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,12
0	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,18
0	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,18,21
0	0	828	12	855	8	3,6	0,7,8,14,22		1,2,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14,22		1,8,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14,22		2,7,9,12,18,21
0	0	828	12	855	8	3,6	0,7,8,14,22		7,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,12
0	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,18
0	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,18,21
0	1	828	12	855	8	3,6	0,7,8,14,22		1,2,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14,22		1,8,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14,22		2,7,9,12,18,21
0	1	828	12	855	8	3,6	0,7,8,14,22		7,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,12
2	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,18
2	0	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,18,21
2	0	828	12	855	8	3,6	0,7,8,14,22		1,2,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14,22		1,8,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14,22		2,7,9,12,18,21
2	0	828	12	855	8	3,6	0,7,8,14,22		7,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,12
2	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,9,18
2	1	828	12	855	8	3,6	0,7,8,14,22		1,2,7,8,18,21
2	1	828	12	855	8	3,6	0,7,8,14,22		1,2,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14,22		1,8,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14,22		2,7,9,12,18,21
2	1	828	12	855	8	3,6	0,7,8,14,22		7,8,9,12,18,21
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,21
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,25
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,26
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,21,26
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,17,21,25
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,16,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16,26		4,5,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,17,21,25
0	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16,26		5,12,16,17,21,26
0	1	828	27	855	8	11,19	0,4,5,16,26		5,12,17,21,25,26
0	1	828	27	855	8	11,19	0,4,5,16,26		12,16,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,21
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,25
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,21,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,17,21,25
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,16,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,5,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,17,21,25
1	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		5,12,16,17,21,26
1	1	828	27	855	8	11,19	0,4,5,16,26		5,12,17,21,25,26
1	1	828	27	855	8	11,19	0,4,5,16,26		12,16,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,21
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,25
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,21,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,17,21,25
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,16,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,5,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,17,21,25
2	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		5,12,16,17,21,26
2	1	828	27	855	8	11,19	0,4,5,16,26		5,12,17,21,25,26
2	1	828	27	855	8	11,19	0,4,5,16,26		12,16,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,21
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,25
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,17,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,16,21,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,17,21,25
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,12,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,16,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,5,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,17,21,25
3	1	828	27	855	8	11,19	0,4,5,16,26		4,12,16,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		5,12,16,17,21,26
3	1	828	27	855	8	11,19	0,4,5,16,26		5,12,17,21,25,26
3	1	828	27	855	8	11,19	0,4,5,16,26		12,16,17,21,25,26
Cap configurations: 80

3-flat point count: 8,2,8;5,1,1;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	855	8	3	0,7,8,14,22	1	1,2,7,9,12,21
0	0	828	12	855	8	3	0,7,8,14,22	1	1,2,8,9,18,21
0	0	828	12	855	8	3	0,7,8,14,22	1	2,7,9,12,18,21
0	0	828	12	855	8	3	0,7,8,14,22	2	1,2,7,9,12,18
0	0	828	12	855	8	3	0,7,8,14,22	2	1,2,8,12,18,21
0	0	828	12	855	8	3	0,7,8,14,22	2	1,8,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,9,12
0	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,18,21
0	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,9,12,21
0	0	828	12	855	8	6	0,7,8,14,22	1	1,2,8,9,12,18
0	0	828	12	855	8	6	0,7,8,14,22	1	1,2,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14,22	1	1,7,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,9,12
0	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,18,21
0	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,9,18,21
0	0	828	12	855	8	6	0,7,8,14,22	2	1,2,8,12,18,21
0	0	828	12	855	8	6	0,7,8,14,22	2	1,2,9,12,18,21
0	0	828	12	855	8	6	0,7,8,14,22	2	2,8,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14,22	1	1,2,7,9,12,21
0	1	828	12	855	8	3	0,7,8,14,22	1	1,2,8,9,18,21
0	1	828	12	855	8	3	0,7,8,14,22	1	2,7,9,12,18,21
0	1	828	12	855	8	3	0,7,8,14,22	2	1,2,7,9,12,18
0	1	828	12	855	8	3	0,7,8,14,22	2	1,2,8,12,18,21
0	1	828	12	855	8	3	0,7,8,14,22	2	1,8,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,9,12
0	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,18,21
0	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,9,12,21
0	1	828	12	855	8	6	0,7,8,14,22	1	1,2,8,9,12,18
0	1	828	12	855	8	6	0,7,8,14,22	1	1,2,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14,22	1	1,7,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,9,12
0	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,18,21
0	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,9,18,21
0	1	828	12	855	8	6	0,7,8,14,22	2	1,2,8,12,18,21
0	1	828	12	855	8	6	0,7,8,14,22	2	1,2,9,12,18,21
0	1	828	12	855	8	6	0,7,8,14,22	2	2,8,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14,22	1	1,2,7,9,12,21
2	0	828	12	855	8	3	0,7,8,14,22	1	1,2,8,9,18,21
2	0	828	12	855	8	3	0,7,8,14,22	1	2,7,9,12,18,21
2	0	828	12	855	8	3	0,7,8,14,22	2	1,2,7,9,12,18
2	0	828	12	855	8	3	0,7,8,14,22	2	1,2,8,12,18,21
2	0	828	12	855	8	3	0,7,8,14,22	2	1,8,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,9,12
2	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,18,21
2	0	828	12	855	8	6	0,7,8,14,22	1	1,2,7,9,12,21
2	0	828	12	855	8	6	0,7,8,14,22	1	1,2,8,9,12,18
2	0	828	12	855	8	6	0,7,8,14,22	1	1,2,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14,22	1	1,7,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,9,12
2	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,18,21
2	0	828	12	855	8	6	0,7,8,14,22	2	1,2,7,9,18,21
2	0	828	12	855	8	6	0,7,8,14,22	2	1,2,8,12,18,21
2	0	828	12	855	8	6	0,7,8,14,22	2	1,2,9,12,18,21
2	0	828	12	855	8	6	0,7,8,14,22	2	2,8,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14,22	1	1,2,7,9,12,21
2	1	828	12	855	8	3	0,7,8,14,22	1	1,2,8,9,18,21
2	1	828	12	855	8	3	0,7,8,14,22	1	2,7,9,12,18,21
2	1	828	12	855	8	3	0,7,8,14,22	2	1,2,7,9,12,18
2	1	828	12	855	8	3	0,7,8,14,22	2	1,2,8,12,18,21
2	1	828	12	855	8	3	0,7,8,14,22	2	1,8,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,9,12
2	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,8,18,21
2	1	828	12	855	8	6	0,7,8,14,22	1	1,2,7,9,12,21
2	1	828	12	855	8	6	0,7,8,14,22	1	1,2,8,9,12,18
2	1	828	12	855	8	6	0,7,8,14,22	1	1,2,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14,22	1	1,7,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,9,12
2	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,8,18,21
2	1	828	12	855	8	6	0,7,8,14,22	2	1,2,7,9,18,21
2	1	828	12	855	8	6	0,7,8,14,22	2	1,2,8,12,18,21
2	1	828	12	855	8	6	0,7,8,14,22	2	1,2,9,12,18,21
2	1	828	12	855	8	6	0,7,8,14,22	2	2,8,9,12,18,21
0	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,16,17,25
0	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,17,25,26
0	1	828	27	855	8	11	0,4,5,16,26	1	4,12,16,17,25,26
0	1	828	27	855	8	11	0,4,5,16,26	1	4,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16,26	1	5,12,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16,26	1	12,16,17,21,25,26
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,21
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,25
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,21,26
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,25,26
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,17,21,26
0	1	828	27	855	8	11	0,4,5,16,26	2	4,5,16,17,21,25
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,25
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,26
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,17,25,26
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,21,25,26
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,16,17,21,26
0	1	828	27	855	8	19	0,4,5,16,26	1	4,5,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16,26	2	4,5,16,17,21,25
0	1	828	27	855	8	19	0,4,5,16,26	2	4,5,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16,26	2	4,12,16,17,21,25
0	1	828	27	855	8	19	0,4,5,16,26	2	5,12,16,17,25,26
0	1	828	27	855	8	19	0,4,5,16,26	2	5,16,17,21,25,26
0	1	828	27	855	8	19	0,4,5,16,26	2	12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,16,17,25
1	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,17,25,26
1	1	828	27	855	8	11	0,4,5,16,26	1	4,12,16,17,25,26
1	1	828	27	855	8	11	0,4,5,16,26	1	4,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16,26	1	5,12,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16,26	1	12,16,17,21,25,26
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,21
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,25
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,21,26
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,25,26
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,17,21,26
1	1	828	27	855	8	11	0,4,5,16,26	2	4,5,16,17,21,25
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,25
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,26
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,17,25,26
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,21,25,26
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,16,17,21,26
1	1	828	27	855	8	19	0,4,5,16,26	1	4,5,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16,26	2	4,5,16,17,21,25
1	1	828	27	855	8	19	0,4,5,16,26	2	4,5,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16,26	2	4,12,16,17,21,25
1	1	828	27	855	8	19	0,4,5,16,26	2	5,12,16,17,25,26
1	1	828	27	855	8	19	0,4,5,16,26	2	5,16,17,21,25,26
1	1	828	27	855	8	19	0,4,5,16,26	2	12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,16,17,25
2	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,17,25,26
2	1	828	27	855	8	11	0,4,5,16,26	1	4,12,16,17,25,26
2	1	828	27	855	8	11	0,4,5,16,26	1	4,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16,26	1	5,12,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16,26	1	12,16,17,21,25,26
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,21
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,25
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,21,26
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,25,26
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,17,21,26
2	1	828	27	855	8	11	0,4,5,16,26	2	4,5,16,17,21,25
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,25
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,26
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,17,25,26
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,21,25,26
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,16,17,21,26
2	1	828	27	855	8	19	0,4,5,16,26	1	4,5,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16,26	2	4,5,16,17,21,25
2	1	828	27	855	8	19	0,4,5,16,26	2	4,5,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16,26	2	4,12,16,17,21,25
2	1	828	27	855	8	19	0,4,5,16,26	2	5,12,16,17,25,26
2	1	828	27	855	8	19	0,4,5,16,26	2	5,16,17,21,25,26
2	1	828	27	855	8	19	0,4,5,16,26	2	12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,16,17,25
3	1	828	27	855	8	11	0,4,5,16,26	1	4,5,12,17,25,26
3	1	828	27	855	8	11	0,4,5,16,26	1	4,12,16,17,25,26
3	1	828	27	855	8	11	0,4,5,16,26	1	4,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16,26	1	5,12,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16,26	1	12,16,17,21,25,26
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,21
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,17,25
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,21,26
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,16,25,26
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,12,17,21,26
3	1	828	27	855	8	11	0,4,5,16,26	2	4,5,16,17,21,25
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,25
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,16,21,26
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,17,25,26
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,12,21,25,26
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,16,17,21,26
3	1	828	27	855	8	19	0,4,5,16,26	1	4,5,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16,26	2	4,5,16,17,21,25
3	1	828	27	855	8	19	0,4,5,16,26	2	4,5,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16,26	2	4,12,16,17,21,25
3	1	828	27	855	8	19	0,4,5,16,26	2	5,12,16,17,25,26
3	1	828	27	855	8	19	0,4,5,16,26	2	5,16,17,21,25,26
3	1	828	27	855	8	19	0,4,5,16,26	2	12,16,17,21,25,26
Cap configurations: 168

3-flat point count: 8,2,8;5,0,2;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,9,12
0	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,18,21
0	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,9,12,21
0	0	828	12	855	8		0,7,8,14,22	1,2	1,2,8,12,18,21
0	0	828	12	855	8		0,7,8,14,22	1,2	1,7,8,9,18,21
0	0	828	12	855	8		0,7,8,14,22	1,2	1,7,9,12,18,21
0	0	828	12	855	8		0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	855	8		0,7,8,14,22	1,2	2,8,9,12,18,21
0	0	828	12	855	8		0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,9,12
0	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,9,12,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,2,8,12,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	1,7,9,12,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	855	8		0,7,8,14,22	1,2	2,8,9,12,18,21
0	1	828	12	855	8		0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,9,12
2	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,2,7,9,12,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,2,8,12,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	1,7,9,12,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	855	8		0,7,8,14,22	1,2	2,8,9,12,18,21
2	0	828	12	855	8		0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,9,12
2	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,8,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,2,7,9,12,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,2,8,12,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	1,7,9,12,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	855	8		0,7,8,14,22	1,2	2,8,9,12,18,21
2	1	828	12	855	8		0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,21,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	855	8		0,4,5,16,26	1,2	12,16,17,21,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,21,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	855	8		0,4,5,16,26	1,2	12,16,17,21,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,21,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	855	8		0,4,5,16,26	1,2	12,16,17,21,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,21,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,16,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,21,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	855	8		0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	855	8		0,4,5,16,26	1,2	12,16,17,21,25,26
Cap configurations: 92

3-flat point count: 8,2,8;4,3,0;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,2,1;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	845	169	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,12
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,18
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,12,18
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,7,8,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	1,8,9,12,18,21
0	0	828	12	845	169	3,6	0,7,8,14,22	2	2,8,9,12,18,21
0	0	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,8,9,12
0	0	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,9,12,21
0	0	828	12	845	170	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,18,21
0	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,12,18,21
0	0	828	12	845	170	3,6	0,7,8,14,22	2	7,8,9,12,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,9,18
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,9,12,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	1,7,9,12,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	2,7,8,9,12,21
0	0	828	12	845	171	3,6	0,7,8,14,22	1	2,7,9,12,18,21
0	0	828	12	845	171	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	0	828	12	845	171	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	0	828	12	845	172	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,18
0	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,21
0	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	0	828	12	845	172	3,6	0,7,8,14,22	1	7,8,9,12,18,21
0	0	828	12	845	172	3,6	0,7,8,14,22	2	1,2,7,8,18,21
0	0	828	12	845	172	3,6	0,7,8,14,22	2	1,2,8,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	1,7,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,12,18
0	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	1	7,8,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,12,18
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,18
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	2,8,9,12,18,21
0	0	828	12	845	173	3,6	0,7,8,14,22	2	7,8,9,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,12
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,18
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,12,18
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,7,8,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	1,8,9,12,18,21
0	1	828	12	845	169	3,6	0,7,8,14,22	2	2,8,9,12,18,21
0	1	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,8,9,12
0	1	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,9,12,21
0	1	828	12	845	170	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,18,21
0	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,12,18,21
0	1	828	12	845	170	3,6	0,7,8,14,22	2	7,8,9,12,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,9,18
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,9,12,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	1,7,9,12,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	2,7,8,9,12,21
0	1	828	12	845	171	3,6	0,7,8,14,22	1	2,7,9,12,18,21
0	1	828	12	845	171	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	1	828	12	845	171	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	1	828	12	845	172	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,18
0	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,21
0	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	1	828	12	845	172	3,6	0,7,8,14,22	1	7,8,9,12,18,21
0	1	828	12	845	172	3,6	0,7,8,14,22	2	1,2,7,8,18,21
0	1	828	12	845	172	3,6	0,7,8,14,22	2	1,2,8,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,7,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,12,18
0	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	1,7,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,12,18
0	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	1	7,8,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,12,18
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,8,9,12,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,18
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	2,8,9,12,18,21
0	1	828	12	845	173	3,6	0,7,8,14,22	2	7,8,9,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,12
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,18
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,12,18
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,7,8,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	1,8,9,12,18,21
2	0	828	12	845	169	3,6	0,7,8,14,22	2	2,8,9,12,18,21
2	0	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,8,9,12
2	0	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,9,12,21
2	0	828	12	845	170	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,18,21
2	0	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,12,18,21
2	0	828	12	845	170	3,6	0,7,8,14,22	2	7,8,9,12,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,9,18
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,9,12,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	1,7,9,12,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	2,7,8,9,12,21
2	0	828	12	845	171	3,6	0,7,8,14,22	1	2,7,9,12,18,21
2	0	828	12	845	171	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	0	828	12	845	171	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	0	828	12	845	172	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,18
2	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,21
2	0	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	0	828	12	845	172	3,6	0,7,8,14,22	1	7,8,9,12,18,21
2	0	828	12	845	172	3,6	0,7,8,14,22	2	1,2,7,8,18,21
2	0	828	12	845	172	3,6	0,7,8,14,22	2	1,2,8,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	0	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	1,7,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,12,18
2	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	1	7,8,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,12,18
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,18
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	2,8,9,12,18,21
2	0	828	12	845	173	3,6	0,7,8,14,22	2	7,8,9,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,12
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,8,9,18
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,12,18
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,2,8,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,7,8,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	1,8,9,12,18,21
2	1	828	12	845	169	3,6	0,7,8,14,22	2	2,8,9,12,18,21
2	1	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,8,9,12
2	1	828	12	845	170	3,6	0,7,8,14,22	1	1,2,7,9,12,21
2	1	828	12	845	170	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,9,18,21
2	1	828	12	845	170	3,6	0,7,8,14,22	2	1,7,8,12,18,21
2	1	828	12	845	170	3,6	0,7,8,14,22	2	7,8,9,12,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,9,18
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,8,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,9,12,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,2,8,9,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	1,7,9,12,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	2,7,8,9,12,21
2	1	828	12	845	171	3,6	0,7,8,14,22	1	2,7,9,12,18,21
2	1	828	12	845	171	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	1	828	12	845	171	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	1	828	12	845	172	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,18
2	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,9,12,21
2	1	828	12	845	172	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	1	828	12	845	172	3,6	0,7,8,14,22	1	7,8,9,12,18,21
2	1	828	12	845	172	3,6	0,7,8,14,22	2	1,2,7,8,18,21
2	1	828	12	845	172	3,6	0,7,8,14,22	2	1,2,8,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,7,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,12,18
2	1	828	12	845	173	3,6	0,7,8,14,22	1	1,2,8,9,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	1,7,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,12,18
2	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,9,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	2,7,8,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	1	7,8,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,12,18
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,7,9,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,2,8,9,12,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,18
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,12,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	1,7,8,9,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	2,8,9,12,18,21
2	1	828	12	845	173	3,6	0,7,8,14,22	2	7,8,9,12,18,21
0	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,12,16,17,21
0	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,16,17,21,26
0	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,17,21,25,26
0	1	828	27	845	169	11,19	0,4,5,16,26	1	4,16,17,21,25,26
0	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,21
0	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,26
0	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,17,21,25
0	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,21,25,26
0	1	828	27	845	169	11,19	0,4,5,16,26	2	4,12,16,21,25,26
0	1	828	27	845	169	11,19	0,4,5,16,26	2	5,12,16,17,21,26
0	1	828	27	845	169	11,19	0,4,5,16,26	2	5,16,17,21,25,26
0	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,25
0	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,26
0	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,16,21,25,26
0	1	828	27	845	170	11,19	0,4,5,16,26	1	4,12,16,17,25,26
0	1	828	27	845	170	11,19	0,4,5,16,26	1	4,16,17,21,25,26
0	1	828	27	845	170	11,19	0,4,5,16,26	1	5,12,16,17,21,26
0	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,25
0	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,26
0	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,21,25,26
0	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,16,17,21,26
0	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,17,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,16,17,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,17,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,16,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,17,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	1	5,12,16,17,21,26
0	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,17,25
0	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,21,25,26
0	1	828	27	845	171	11,19	0,4,5,16,26	2	5,12,16,17,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,17,21
0	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,21,25
0	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,17,21,25
0	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,17,21,25
0	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,21,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,12,16,17,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,16,21,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,17,21,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	4,12,16,21,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	5,12,16,17,25,26
0	1	828	27	845	172	11,19	0,4,5,16,26	2	5,16,17,21,25,26
0	1	828	27	845	173	11,19	0,4,5,16,26	1	4,5,12,16,21,26
0	1	828	27	845	173	11,19	0,4,5,16,26	1	4,12,16,21,25,26
0	1	828	27	845	173	11,19	0,4,5,16,26	2	4,5,12,16,21,26
0	1	828	27	845	173	11,19	0,4,5,16,26	2	5,12,16,17,21,26
1	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,12,16,17,21
1	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,16,17,21,26
1	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,17,21,25,26
1	1	828	27	845	169	11,19	0,4,5,16,26	1	4,16,17,21,25,26
1	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,21
1	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,26
1	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,17,21,25
1	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,21,25,26
1	1	828	27	845	169	11,19	0,4,5,16,26	2	4,12,16,21,25,26
1	1	828	27	845	169	11,19	0,4,5,16,26	2	5,12,16,17,21,26
1	1	828	27	845	169	11,19	0,4,5,16,26	2	5,16,17,21,25,26
1	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,25
1	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,26
1	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,16,21,25,26
1	1	828	27	845	170	11,19	0,4,5,16,26	1	4,12,16,17,25,26
1	1	828	27	845	170	11,19	0,4,5,16,26	1	4,16,17,21,25,26
1	1	828	27	845	170	11,19	0,4,5,16,26	1	5,12,16,17,21,26
1	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,25
1	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,26
1	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,21,25,26
1	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,16,17,21,26
1	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,17,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,16,17,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,17,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,16,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,17,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	1	5,12,16,17,21,26
1	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,17,25
1	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,21,25,26
1	1	828	27	845	171	11,19	0,4,5,16,26	2	5,12,16,17,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,17,21
1	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,21,25
1	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,17,21,25
1	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,17,21,25
1	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,21,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,12,16,17,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,16,21,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,17,21,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	4,12,16,21,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	5,12,16,17,25,26
1	1	828	27	845	172	11,19	0,4,5,16,26	2	5,16,17,21,25,26
1	1	828	27	845	173	11,19	0,4,5,16,26	1	4,5,12,16,21,26
1	1	828	27	845	173	11,19	0,4,5,16,26	1	4,12,16,21,25,26
1	1	828	27	845	173	11,19	0,4,5,16,26	2	4,5,12,16,21,26
1	1	828	27	845	173	11,19	0,4,5,16,26	2	5,12,16,17,21,26
2	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,12,16,17,21
2	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,16,17,21,26
2	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,17,21,25,26
2	1	828	27	845	169	11,19	0,4,5,16,26	1	4,16,17,21,25,26
2	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,21
2	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,26
2	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,17,21,25
2	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,21,25,26
2	1	828	27	845	169	11,19	0,4,5,16,26	2	4,12,16,21,25,26
2	1	828	27	845	169	11,19	0,4,5,16,26	2	5,12,16,17,21,26
2	1	828	27	845	169	11,19	0,4,5,16,26	2	5,16,17,21,25,26
2	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,25
2	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,26
2	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,16,21,25,26
2	1	828	27	845	170	11,19	0,4,5,16,26	1	4,12,16,17,25,26
2	1	828	27	845	170	11,19	0,4,5,16,26	1	4,16,17,21,25,26
2	1	828	27	845	170	11,19	0,4,5,16,26	1	5,12,16,17,21,26
2	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,25
2	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,26
2	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,21,25,26
2	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,16,17,21,26
2	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,17,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,16,17,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,17,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,16,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,17,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	1	5,12,16,17,21,26
2	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,17,25
2	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,21,25,26
2	1	828	27	845	171	11,19	0,4,5,16,26	2	5,12,16,17,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,17,21
2	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,21,25
2	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,17,21,25
2	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,17,21,25
2	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,21,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,12,16,17,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,16,21,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,17,21,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	4,12,16,21,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	5,12,16,17,25,26
2	1	828	27	845	172	11,19	0,4,5,16,26	2	5,16,17,21,25,26
2	1	828	27	845	173	11,19	0,4,5,16,26	1	4,5,12,16,21,26
2	1	828	27	845	173	11,19	0,4,5,16,26	1	4,12,16,21,25,26
2	1	828	27	845	173	11,19	0,4,5,16,26	2	4,5,12,16,21,26
2	1	828	27	845	173	11,19	0,4,5,16,26	2	5,12,16,17,21,26
3	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,12,16,17,21
3	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,16,17,21,26
3	1	828	27	845	169	11,19	0,4,5,16,26	1	4,5,17,21,25,26
3	1	828	27	845	169	11,19	0,4,5,16,26	1	4,16,17,21,25,26
3	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,21
3	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,12,16,17,26
3	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,17,21,25
3	1	828	27	845	169	11,19	0,4,5,16,26	2	4,5,16,21,25,26
3	1	828	27	845	169	11,19	0,4,5,16,26	2	4,12,16,21,25,26
3	1	828	27	845	169	11,19	0,4,5,16,26	2	5,12,16,17,21,26
3	1	828	27	845	169	11,19	0,4,5,16,26	2	5,16,17,21,25,26
3	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,25
3	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,12,16,17,26
3	1	828	27	845	170	11,19	0,4,5,16,26	1	4,5,16,21,25,26
3	1	828	27	845	170	11,19	0,4,5,16,26	1	4,12,16,17,25,26
3	1	828	27	845	170	11,19	0,4,5,16,26	1	4,16,17,21,25,26
3	1	828	27	845	170	11,19	0,4,5,16,26	1	5,12,16,17,21,26
3	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,25
3	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,17,21,26
3	1	828	27	845	170	11,19	0,4,5,16,26	2	4,5,12,21,25,26
3	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,16,17,21,26
3	1	828	27	845	170	11,19	0,4,5,16,26	2	5,12,17,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,16,17,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,17,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,12,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,5,16,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,17,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	4,12,16,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	1	5,12,16,17,21,26
3	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,17,25
3	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,16,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	2	4,5,12,21,25,26
3	1	828	27	845	171	11,19	0,4,5,16,26	2	5,12,16,17,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,17,21
3	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,16,21,25
3	1	828	27	845	172	11,19	0,4,5,16,26	1	4,5,12,17,21,25
3	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,17,21,25
3	1	828	27	845	172	11,19	0,4,5,16,26	1	4,12,16,21,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,12,16,17,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,16,21,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	4,5,17,21,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	4,12,16,21,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	5,12,16,17,25,26
3	1	828	27	845	172	11,19	0,4,5,16,26	2	5,16,17,21,25,26
3	1	828	27	845	173	11,19	0,4,5,16,26	1	4,5,12,16,21,26
3	1	828	27	845	173	11,19	0,4,5,16,26	1	4,12,16,21,25,26
3	1	828	27	845	173	11,19	0,4,5,16,26	2	4,5,12,16,21,26
3	1	828	27	845	173	11,19	0,4,5,16,26	2	5,12,16,17,21,26
Cap configurations: 400

3-flat point count: 8,2,8;4,1,2;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,12,18,21
0	0	828	12	845	169	3	0,7,8,14,22	1,2	1,7,9,12,18,21
0	0	828	12	845	169	3	0,7,8,14,22	1,2	2,7,8,12,18,21
0	0	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	0	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,9,18,21
0	0	828	12	845	169	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	0	828	12	845	169	6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	0	828	12	845	169	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,12,18,21
0	0	828	12	845	170	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	0	828	12	845	170	3	0,7,8,14,22	1,2	1,8,9,12,18,21
0	0	828	12	845	170	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	845	170	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	0	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	0	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	0	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	0	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,18,21
0	0	828	12	845	171	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	845	171	3	0,7,8,14,22	1,2	1,2,8,9,12,21
0	0	828	12	845	171	3	0,7,8,14,22	1,2	1,7,8,9,12,21
0	0	828	12	845	171	3	0,7,8,14,22	1,2	2,8,9,12,18,21
0	0	828	12	845	171	6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	0	828	12	845	171	6	0,7,8,14,22	1,2	1,2,8,9,12,18
0	0	828	12	845	171	6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	0	828	12	845	171	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	0	828	12	845	171	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,21
0	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	845	172	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	0	828	12	845	172	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	845	172	3	0,7,8,14,22	1,2	2,7,9,12,18,21
0	0	828	12	845	172	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	0	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	0	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	0	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	0	828	12	845	173	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,12,21
0	0	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	0	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,12,18,21
0	0	828	12	845	173	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	0	828	12	845	173	6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	845	173	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	0	828	12	845	173	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	0	828	12	845	173	6	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,12,18,21
0	1	828	12	845	169	3	0,7,8,14,22	1,2	1,7,9,12,18,21
0	1	828	12	845	169	3	0,7,8,14,22	1,2	2,7,8,12,18,21
0	1	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	1	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,9,18,21
0	1	828	12	845	169	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	1	828	12	845	169	6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	1	828	12	845	169	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,12,18,21
0	1	828	12	845	170	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	845	170	3	0,7,8,14,22	1,2	1,8,9,12,18,21
0	1	828	12	845	170	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	845	170	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	1	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	1	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	1	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	845	171	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	845	171	3	0,7,8,14,22	1,2	1,2,8,9,12,21
0	1	828	12	845	171	3	0,7,8,14,22	1,2	1,7,8,9,12,21
0	1	828	12	845	171	3	0,7,8,14,22	1,2	2,8,9,12,18,21
0	1	828	12	845	171	6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	1	828	12	845	171	6	0,7,8,14,22	1,2	1,2,8,9,12,18
0	1	828	12	845	171	6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	1	828	12	845	171	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	1	828	12	845	171	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,21
0	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	845	172	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	845	172	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	845	172	3	0,7,8,14,22	1,2	2,7,9,12,18,21
0	1	828	12	845	172	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	1	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	1	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	1	828	12	845	173	3	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,12,21
0	1	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,12,18,21
0	1	828	12	845	173	3	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	845	173	6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	845	173	6	0,7,8,14,22	1,2	1,7,9,12,18,21
0	1	828	12	845	173	6	0,7,8,14,22	1,2	2,8,9,12,18,21
0	1	828	12	845	173	6	0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,12,18,21
2	0	828	12	845	169	3	0,7,8,14,22	1,2	1,7,9,12,18,21
2	0	828	12	845	169	3	0,7,8,14,22	1,2	2,7,8,12,18,21
2	0	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	0	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,9,18,21
2	0	828	12	845	169	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	0	828	12	845	169	6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	0	828	12	845	169	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,12,18,21
2	0	828	12	845	170	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	845	170	3	0,7,8,14,22	1,2	1,8,9,12,18,21
2	0	828	12	845	170	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	845	170	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	0	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	0	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	0	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	845	171	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	845	171	3	0,7,8,14,22	1,2	1,2,8,9,12,21
2	0	828	12	845	171	3	0,7,8,14,22	1,2	1,7,8,9,12,21
2	0	828	12	845	171	3	0,7,8,14,22	1,2	2,8,9,12,18,21
2	0	828	12	845	171	6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	0	828	12	845	171	6	0,7,8,14,22	1,2	1,2,8,9,12,18
2	0	828	12	845	171	6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	0	828	12	845	171	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	0	828	12	845	171	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,21
2	0	828	12	845	172	3	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	845	172	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	845	172	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	845	172	3	0,7,8,14,22	1,2	2,7,9,12,18,21
2	0	828	12	845	172	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	0	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	0	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	0	828	12	845	173	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,12,21
2	0	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,12,18,21
2	0	828	12	845	173	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	845	173	6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	845	173	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	0	828	12	845	173	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	0	828	12	845	173	6	0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	845	169	3	0,7,8,14,22	1,2	1,2,7,12,18,21
2	1	828	12	845	169	3	0,7,8,14,22	1,2	1,7,9,12,18,21
2	1	828	12	845	169	3	0,7,8,14,22	1,2	2,7,8,12,18,21
2	1	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	1	828	12	845	169	6	0,7,8,14,22	1,2	1,2,7,9,18,21
2	1	828	12	845	169	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	1	828	12	845	169	6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	1	828	12	845	169	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	845	170	3	0,7,8,14,22	1,2	1,2,8,12,18,21
2	1	828	12	845	170	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	845	170	3	0,7,8,14,22	1,2	1,8,9,12,18,21
2	1	828	12	845	170	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	845	170	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	1	828	12	845	170	6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	1	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	1	828	12	845	170	6	0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	845	171	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	845	171	3	0,7,8,14,22	1,2	1,2,8,9,12,21
2	1	828	12	845	171	3	0,7,8,14,22	1,2	1,7,8,9,12,21
2	1	828	12	845	171	3	0,7,8,14,22	1,2	2,8,9,12,18,21
2	1	828	12	845	171	6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	1	828	12	845	171	6	0,7,8,14,22	1,2	1,2,8,9,12,18
2	1	828	12	845	171	6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	1	828	12	845	171	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	1	828	12	845	171	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,7,9,12,21
2	1	828	12	845	172	3	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	845	172	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	845	172	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	845	172	3	0,7,8,14,22	1,2	2,7,9,12,18,21
2	1	828	12	845	172	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	1	828	12	845	172	6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	1	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	845	172	6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	1	828	12	845	173	3	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,12,21
2	1	828	12	845	173	3	0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	845	173	3	0,7,8,14,22	1,2	2,7,8,12,18,21
2	1	828	12	845	173	3	0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	845	173	6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	845	173	6	0,7,8,14,22	1,2	1,7,9,12,18,21
2	1	828	12	845	173	6	0,7,8,14,22	1,2	2,8,9,12,18,21
2	1	828	12	845	173	6	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,21,26
0	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	845	169	11	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	845	169	11	0,4,5,16,26	1,2	4,16,17,21,25,26
0	1	828	27	845	169	11	0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,21,25,26
0	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	845	169	19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	845	170	11	0,4,5,16,26	1,2	5,12,17,21,25,26
0	1	828	27	845	170	11	0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,12,21,25,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,17,21,25,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	845	170	19	0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,16,17,21
0	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	845	171	11	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,12,16,25,26
0	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	845	171	19	0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,17,25,26
0	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,21
0	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,25
0	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,21,25
0	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	845	173	11	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	845	173	11	0,4,5,16,26	1,2	12,16,17,21,25,26
0	1	828	27	845	173	19	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	845	173	19	0,4,5,16,26	1,2	12,16,17,21,25,26
1	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,21,26
1	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	845	169	11	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	845	169	11	0,4,5,16,26	1,2	4,16,17,21,25,26
1	1	828	27	845	169	11	0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,21,25,26
1	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	845	169	19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	845	170	11	0,4,5,16,26	1,2	5,12,17,21,25,26
1	1	828	27	845	170	11	0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,12,21,25,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,17,21,25,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	845	170	19	0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,16,17,21
1	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	845	171	11	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,12,16,25,26
1	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	845	171	19	0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,17,25,26
1	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,21
1	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,25
1	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,21,25
1	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	845	173	11	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	845	173	11	0,4,5,16,26	1,2	12,16,17,21,25,26
1	1	828	27	845	173	19	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	845	173	19	0,4,5,16,26	1,2	12,16,17,21,25,26
2	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,21,26
2	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	845	169	11	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	845	169	11	0,4,5,16,26	1,2	4,16,17,21,25,26
2	1	828	27	845	169	11	0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,21,25,26
2	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	845	169	19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	845	170	11	0,4,5,16,26	1,2	5,12,17,21,25,26
2	1	828	27	845	170	11	0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,12,21,25,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,17,21,25,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	845	170	19	0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,16,17,21
2	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	845	171	11	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,12,16,25,26
2	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	845	171	19	0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,17,25,26
2	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,21
2	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,25
2	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,21,25
2	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	845	173	11	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	845	173	11	0,4,5,16,26	1,2	12,16,17,21,25,26
2	1	828	27	845	173	19	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	845	173	19	0,4,5,16,26	1,2	12,16,17,21,25,26
3	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,21,26
3	1	828	27	845	169	11	0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	845	169	11	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	845	169	11	0,4,5,16,26	1,2	4,16,17,21,25,26
3	1	828	27	845	169	11	0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	845	169	19	0,4,5,16,26	1,2	4,5,12,21,25,26
3	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	845	169	19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	845	169	19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	845	170	11	0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	845	170	11	0,4,5,16,26	1,2	5,12,17,21,25,26
3	1	828	27	845	170	11	0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,12,21,25,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	4,5,17,21,25,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	845	170	19	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	845	170	19	0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,16,17,21
3	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	845	171	11	0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	845	171	11	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	845	171	11	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,12,16,25,26
3	1	828	27	845	171	19	0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	845	171	19	0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,17,25,26
3	1	828	27	845	171	19	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,21
3	1	828	27	845	172	11	0,4,5,16,26	1,2	4,5,12,16,17,25
3	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	845	172	11	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	845	172	11	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	845	172	19	0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,21,25
3	1	828	27	845	172	19	0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	845	173	11	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	845	173	11	0,4,5,16,26	1,2	12,16,17,21,25,26
3	1	828	27	845	173	19	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	845	173	19	0,4,5,16,26	1,2	12,16,17,21,25,26
Cap configurations: 392

3-flat point count: 8,2,8;4,0,3;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,0,3;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,1,3;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;5,5,6
Excluded point counts: 5,18,18;6,17,18
0	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,8,9,12,18,21
0	0	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,9,18
0	0	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,21
0	0	828	12	835	778	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	0	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,12,18,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,9,12,18,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
0	0	828	12	835	780	3,6	0,7,8,14,22	1,2	7,8,9,12,18,21
0	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	781	3,6	0,7,8,14,22	1,2	2,7,9,12,18,21
0	0	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	0	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,18,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,12,18
0	0	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	0	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	0	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,12,18
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,8,9,12
0	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,8,9,12,18,21
0	1	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,9,18
0	1	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,21
0	1	828	12	835	778	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	1	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,12,18,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,9,12,18,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
0	1	828	12	835	780	3,6	0,7,8,14,22	1,2	7,8,9,12,18,21
0	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,8,18,21
0	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	781	3,6	0,7,8,14,22	1,2	2,7,9,12,18,21
0	1	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	1	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,18,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,12,18
0	1	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
0	1	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	1	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,12,18
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
0	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,18,21
2	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	0	828	12	835	776	3,6	0,7,8,14,22	1,2	1,8,9,12,18,21
2	0	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,9,18
2	0	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,21
2	0	828	12	835	778	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	0	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,12,18,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,9,12,18,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
2	0	828	12	835	780	3,6	0,7,8,14,22	1,2	7,8,9,12,18,21
2	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	0	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	781	3,6	0,7,8,14,22	1,2	2,7,9,12,18,21
2	0	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	0	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,18,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,12,18
2	0	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	0	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	0	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,12,18
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	0	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,18,21
2	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,8,9,12
2	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	1	828	12	835	776	3,6	0,7,8,14,22	1,2	1,8,9,12,18,21
2	1	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,9,18
2	1	828	12	835	777	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	1,7,8,9,12,21
2	1	828	12	835	778	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	1	828	12	835	779	3,6	0,7,8,14,22	1,2	2,7,8,12,18,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,7,9,12,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,8,12,18,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,2,9,12,18,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	1,7,8,12,18,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	2,7,8,9,12,21
2	1	828	12	835	780	3,6	0,7,8,14,22	1,2	7,8,9,12,18,21
2	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,8,18,21
2	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	1	828	12	835	781	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	781	3,6	0,7,8,14,22	1,2	2,7,9,12,18,21
2	1	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	1	828	12	835	782	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,7,9,18,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,12,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,12,18
2	1	828	12	835	783	3,6	0,7,8,14,22	1,2	2,7,8,9,18,21
2	1	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	1	828	12	835	784	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,9,21
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,18
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,8,12,21
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,9,12,18
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,7,12,18,21
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,12,18
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,2,8,9,18,21
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,12,18
2	1	828	12	835	785	3,6	0,7,8,14,22	1,2	1,7,8,9,18,21
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
0	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
0	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
0	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
0	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
0	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
0	1	828	27	835	782	11,19	0,4,5,16,26	1,2	5,12,17,21,25,26
0	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,16,25,26
0	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
0	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
0	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
0	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
0	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
0	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,12,16,17,21,25
0	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
0	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
0	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
0	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
0	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,16,17,21,26
0	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
0	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
1	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
1	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
1	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
1	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
1	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
1	1	828	27	835	782	11,19	0,4,5,16,26	1,2	5,12,17,21,25,26
1	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,16,25,26
1	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
1	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
1	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
1	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
1	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
1	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,12,16,17,21,25
1	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
1	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
1	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
1	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
1	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,16,17,21,26
1	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
1	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
2	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
2	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
2	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
2	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
2	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
2	1	828	27	835	782	11,19	0,4,5,16,26	1,2	5,12,17,21,25,26
2	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,16,25,26
2	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
2	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
2	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
2	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
2	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
2	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,12,16,17,21,25
2	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
2	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
2	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
2	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
2	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,16,17,21,26
2	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
2	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
3	1	828	27	835	776	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,12,21,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	835	777	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,5,12,17,25,26
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	835	778	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	835	779	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,5,17,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,16,17,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,12,17,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,21,25
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
3	1	828	27	835	780	11,19	0,4,5,16,26	1,2	5,16,17,21,25,26
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,21
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,25
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,17,26
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,17,21,25
3	1	828	27	835	781	11,19	0,4,5,16,26	1,2	4,5,16,21,25,26
3	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,12,16,21,25,26
3	1	828	27	835	782	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
3	1	828	27	835	782	11,19	0,4,5,16,26	1,2	5,12,17,21,25,26
3	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,16,25,26
3	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
3	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,12,16,17,21,26
3	1	828	27	835	783	11,19	0,4,5,16,26	1,2	4,16,17,21,25,26
3	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,12,17,21,26
3	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,5,16,17,25,26
3	1	828	27	835	784	11,19	0,4,5,16,26	1,2	4,12,16,17,21,25
3	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,21,26
3	1	828	27	835	784	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
3	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,16,21,25
3	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,12,17,21,25
3	1	828	27	835	785	11,19	0,4,5,16,26	1,2	4,5,16,17,21,26
3	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,17,25,26
3	1	828	27	835	785	11,19	0,4,5,16,26	1,2	5,12,16,21,25,26
Cap configurations: 508

3-flat point count: 8,2,8;3,1,3;5,5,6
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;4,3,0;5,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,0,2;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,1,2;6,5,5
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;3,2,2;6,5,5
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;2,3,2;6,5,5
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;4,2,1;5,6,5
Excluded point counts: 6,17,18
Cap configurations: 0

3-flat point count: 8,2,8;5,2,0;5,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;6,0,1;6,5,5: impossible (in 866, 8 is cu)

8,2,8;5,1,1;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,2,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,3,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;4,1,2;5,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;5,1,1;5,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,6,5;6,1,0: impossible (in 856, 8 is cu)

8,2,8;6,1,0;6,5,5: impossible (in 866, 8 is cu)

8,2,8;5,2,0;6,5,5: impossible (in 856, 8 is cu)

3-flat point count: 8,2,8;4,3,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;3,4,0;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 8,2,8;5,0,2;5,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

8,2,8;5,6,5;6,0,1: impossible (in 856, 8 is cu)

(end)

SetDim5Cap43_8cu_ExclPtCounts:

8,2,8;6,1,0;6,1,9: has a {20,4,17} 4-flat direction; already covered by {20,4,17} cases.

8,2,8;5,2,0;6,1,9: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

8,2,8;5,2,0;6,2,8: has a {19,6,16} 4-flat direction; already covered by {19,6,16} cases.

(end)

SetDim5Cap43_8sa_ExclPtCounts:

8,1,9;2,0,5;9,4,3: has a {19,5,17} 4-flat direction; already covered by {19,5,17} cases.

8,2,8;2,0,5;9,4,3: has a {19,6,16} 4-flat direction; already covered by {19,6,16} cases.

8,2,8;2,0,5;9,5,2: has an {18,6,17} 4-flat direction; already covered by {18,6,17} cases.

(end)


==> anc/Dim5_41_190517_SetDim5Cap43_9General_ExclPtCounts_Data.txt <==
41-cap 5-flat: {19,5,17} cases
------------------------------

The cases for {19,5,17} (from Dim5_41_3FlatPtCounts):

9,1,9;2,0,3;9,5,3
9,1,9;2,0,3;9,3,5
9,1,9;1,0,4;9,4,4
9,1,9;2,0,3;9,4,4
9,1,9;2,0,3;8,6,3
9,1,9;2,1,2;8,6,3
9,1,9;2,1,2;8,3,6
9,1,9;5,4,8;4,1,0
9,1,9;2,0,3;8,5,4
9,1,9;1,1,3;8,5,4
9,1,9;2,0,3;8,4,5
9,1,9;2,1,2;8,5,4
9,1,9;2,1,2;8,4,5
9,1,9;7,3,7;2,2,1
9,1,9;7,7,3;2,2,1
9,1,9;6,4,7;3,2,0
9,1,9;6,4,7;3,1,1
9,1,9;7,6,4;2,1,2
9,1,9;7,4,6;2,1,2
9,1,9;7,6,4;2,2,1
9,1,9;5,5,7;4,1,0
9,1,9;5,5,7;4,0,1
9,1,9;7,5,5;2,0,3
9,1,9;3,1,1;5,5,7
9,1,9;7,5,5;2,1,2
9,1,9;7,5,5;2,2,1
9,1,9;6,5,6;3,2,0
9,1,9;6,5,6;3,1,1
9,1,9;6,5,6;3,0,2
9,1,9;6,6,5;3,0,2
9,1,9;2,2,1;6,5,6
9,1,9;2,1,2;6,5,6
9,1,9;6,6,5;3,1,1
9,1,9;2,2,1;6,6,5
9,1,9;6,6,5;3,2,0
(end)

Results:

3-flat point count: 9,1,9;2,0,3;9,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,3;9,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;1,0,4;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,3;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,3;8,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,2;8,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,2;8,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,4,8;4,1,0
Excluded point counts: 1,1,1
0	0	0	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	0	1	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	2	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	2	1	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	4	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	4	1	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	6	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	0	6	1	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	
0	1	0	0	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
0	1	0	1	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
0	1	2	0	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
0	1	2	1	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
0	1	4	0	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
0	1	4	1	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
0	1	6	0	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
0	1	6	1	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
0	2	0	0	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
0	2	0	1	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
0	2	2	0	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
0	2	2	1	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
0	2	4	0	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
0	2	4	1	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
0	2	6	0	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
0	2	6	1	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
1	0	0	0	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
1	0	0	1	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
1	0	2	0	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
1	0	2	1	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
1	0	4	0	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
1	0	4	1	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
1	0	6	0	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
1	0	6	1	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
1	1	0	0	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
1	1	0	1	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
1	1	2	0	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
1	1	2	1	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
1	1	4	0	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
1	1	4	1	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
1	1	6	0	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
1	1	6	1	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
1	2	0	0	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
1	2	0	1	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
1	2	2	0	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
1	2	2	1	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
1	2	4	0	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
1	2	4	1	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
1	2	6	0	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
1	2	6	1	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
2	0	0	0	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
2	0	0	1	919	919	954	981A	18,21,25,26	24	10,11,16,17,18,22,23,24	
2	0	2	0	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
2	0	2	1	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
2	0	4	0	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
2	0	4	1	919	919	954	981A	18,22,23,24	21	10,11,13,14,18,21,25,26	
2	0	6	0	919	919	954	981A	18,20,22,25	19	12,13,15,16,18,19,23,26	
2	0	6	1	919	919	954	981A	18,19,23,26	20	12,14,15,17,18,20,22,25	
2	1	0	0	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
2	1	0	1	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
2	1	2	0	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
2	1	2	1	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
2	1	4	0	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
2	1	4	1	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
2	1	6	0	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
2	1	6	1	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
2	2	0	0	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
2	2	0	1	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
2	2	2	0	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
2	2	2	1	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
2	2	4	0	919	919	954	981A	1,3,5,7	4	0,1,3,4,11,14,15,16	
2	2	4	1	919	919	954	981A	2,3,4,8	5	0,2,3,5,10,13,15,17	
2	2	6	0	919	919	954	981A	1,4,6,8	7	0,1,6,7,11,12,13,17	
2	2	6	1	919	919	954	981A	2,5,6,7	8	0,2,6,8,10,12,14,16	
Cap configurations: 72

3-flat point count: 9,1,9;2,0,3;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;1,1,3;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,3;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,2;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,2;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,3,7;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,7,3;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,4,7;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,4,7;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,6,4;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,4,6;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,6,4;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,5,7;4,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,5,7;4,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,5,5;2,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;3,1,1;5,5,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,5,5;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,5,5;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,6;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,6;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,6;3,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,5;3,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,2,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,2;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,5;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,2,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,5;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

March 18, 2022 9:53.


==> anc/Dim5_41_190616_SetDim5Cap43_9General_ExclPtCounts_Data.txt <==
41-cap 5-flat: {19,6,16} cases
------------------------------

The cases for {19,6,16} (from Dim5_41_3FlatPtCounts):

9,1,9;2,0,4;9,4,3
9,1,9;2,0,4;9,3,4
9,1,9;2,0,4;8,5,3
9,1,9;2,1,3;8,5,3
9,1,9;2,1,3;8,3,5
9,1,9;2,0,4;8,4,4
9,1,9;1,1,4;8,4,4
9,1,9;2,1,3;8,4,4
9,1,9;6,3,7;3,2,1
9,1,9;7,6,3;2,2,2
9,1,9;5,4,7;4,2,0
9,1,9;5,4,7;4,1,1
9,1,9;7,5,4;2,1,3
9,1,9;7,4,5;2,1,3
9,1,9;7,5,4;2,2,2
9,1,9;6,4,6;3,3,0
9,1,9;6,4,6;3,2,1
9,1,9;6,4,6;3,1,2
9,1,9;6,6,4;3,1,2
9,1,9;2,2,2;6,4,6
9,1,9;6,6,4;3,2,1
9,1,9;6,6,4;3,3,0
9,1,9;5,5,6;4,2,0
9,1,9;5,5,6;4,1,1
9,1,9;5,5,6;4,0,2
9,1,9;6,5,5;3,0,3
9,1,9;3,2,1;5,5,6
9,1,9;3,1,2;5,5,6
9,1,9;6,5,5;3,1,2
9,1,9;2,2,2;6,5,5
9,1,9;6,5,5;3,2,1
9,1,9;6,5,5;3,3,0
(end)

Results:

3-flat point count: 9,1,9;2,0,4;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,4;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,4;8,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,3;8,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,1,3;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,0,4;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;1,1,4;8,4,4
Excluded point counts: 1,1,1
0	0	0	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	1	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	1	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	1	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	1	1	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	1	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	3	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	1	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	3	1	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	1	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	5	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	1	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	5	1	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	1	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	7	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	1	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	7	1	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	1	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	1	0	0	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
0	1	0	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
0	1	0	1	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
0	1	0	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
0	1	1	0	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
0	1	1	0	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
0	1	1	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
0	1	1	1	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
0	1	1	1	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
0	1	1	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
0	1	2	0	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
0	1	2	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
0	1	2	1	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
0	1	2	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
0	1	3	0	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
0	1	3	0	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
0	1	3	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
0	1	3	1	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
0	1	3	1	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
0	1	3	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
0	1	4	0	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
0	1	4	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
0	1	4	1	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
0	1	4	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
0	1	5	0	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
0	1	5	0	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
0	1	5	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
0	1	5	1	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
0	1	5	1	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
0	1	5	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
0	1	6	0	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
0	1	6	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
0	1	6	1	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
0	1	6	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
0	1	7	0	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
0	1	7	0	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
0	1	7	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
0	1	7	1	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
0	1	7	1	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
0	1	7	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
0	2	0	0	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
0	2	0	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
0	2	0	1	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
0	2	0	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
0	2	1	0	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
0	2	1	0	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
0	2	1	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
0	2	1	1	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
0	2	1	1	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
0	2	1	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
0	2	2	0	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
0	2	2	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
0	2	2	1	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
0	2	2	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
0	2	3	0	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
0	2	3	0	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
0	2	3	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
0	2	3	1	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
0	2	3	1	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
0	2	3	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
0	2	4	0	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
0	2	4	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
0	2	4	1	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
0	2	4	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
0	2	5	0	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
0	2	5	0	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
0	2	5	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
0	2	5	1	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
0	2	5	1	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
0	2	5	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
0	2	6	0	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
0	2	6	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
0	2	6	1	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
0	2	6	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
0	2	7	0	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
0	2	7	0	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
0	2	7	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
0	2	7	1	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
0	2	7	1	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
0	2	7	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	0	0	0	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
1	0	0	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
1	0	0	1	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
1	0	0	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
1	0	1	0	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
1	0	1	0	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
1	0	1	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	0	1	1	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
1	0	1	1	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
1	0	1	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	0	2	0	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
1	0	2	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	0	2	1	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
1	0	2	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	0	3	0	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
1	0	3	0	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
1	0	3	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	0	3	1	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
1	0	3	1	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
1	0	3	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	0	4	0	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
1	0	4	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	0	4	1	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
1	0	4	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	0	5	0	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
1	0	5	0	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
1	0	5	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	0	5	1	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
1	0	5	1	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
1	0	5	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	0	6	0	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
1	0	6	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	0	6	1	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
1	0	6	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	0	7	0	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
1	0	7	0	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
1	0	7	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	0	7	1	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
1	0	7	1	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
1	0	7	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	1	0	0	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
1	1	0	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	1	0	1	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
1	1	0	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	1	1	0	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
1	1	1	0	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
1	1	1	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	1	1	1	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
1	1	1	1	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
1	1	1	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	1	2	0	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
1	1	2	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	1	2	1	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
1	1	2	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	1	3	0	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
1	1	3	0	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
1	1	3	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	1	3	1	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
1	1	3	1	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
1	1	3	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	1	4	0	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
1	1	4	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	1	4	1	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
1	1	4	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	1	5	0	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
1	1	5	0	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
1	1	5	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
1	1	5	1	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
1	1	5	1	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
1	1	5	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
1	1	6	0	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
1	1	6	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	1	6	1	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
1	1	6	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	1	7	0	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
1	1	7	0	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
1	1	7	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	1	7	1	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
1	1	7	1	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
1	1	7	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	2	0	0	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
1	2	0	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	2	0	1	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
1	2	0	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	2	1	0	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
1	2	1	0	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
1	2	1	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	2	1	1	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
1	2	1	1	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
1	2	1	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	2	2	0	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
1	2	2	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
1	2	2	1	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
1	2	2	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
1	2	3	0	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
1	2	3	0	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
1	2	3	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	2	3	1	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
1	2	3	1	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
1	2	3	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
1	2	4	0	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
1	2	4	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	2	4	1	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
1	2	4	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	2	5	0	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
1	2	5	0	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
1	2	5	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
1	2	5	1	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
1	2	5	1	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
1	2	5	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
1	2	6	0	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
1	2	6	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
1	2	6	1	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
1	2	6	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
1	2	7	0	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
1	2	7	0	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
1	2	7	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
1	2	7	1	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
1	2	7	1	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
1	2	7	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	0	0	0	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
2	0	0	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	0	0	1	919	919	918	981A	6	10,11,13,14	18,22,23,24	19,20,25,26
2	0	0	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	0	1	0	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
2	0	1	0	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
2	0	1	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	0	1	1	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
2	0	1	1	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
2	0	1	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	0	2	0	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
2	0	2	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	0	2	1	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
2	0	2	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
2	0	3	0	919	919	918	981A	8	20,23,24,25	9,11,15,17	10,12,14,16
2	0	3	0	919	919	918	981B	26	18,19,21,22	10,12,14,16	9,11,15,17
2	0	3	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	0	3	1	919	919	918	981A	7	19,22,24,26	9,10,15,16	11,12,13,17
2	0	3	1	919	919	918	981B	25	18,20,21,23	11,12,13,17	9,10,15,16
2	0	3	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	0	4	0	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
2	0	4	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	0	4	1	919	919	918	981A	3	10,11,16,17	18,21,25,26	19,20,22,23
2	0	4	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	0	5	0	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
2	0	5	0	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
2	0	5	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	0	5	1	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
2	0	5	1	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
2	0	5	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	0	6	0	919	919	918	981A	1	12,14,15,17	18,19,23,26	21,22,24,25
2	0	6	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
2	0	6	1	919	919	918	981A	2	12,13,15,16	18,20,22,25	21,23,24,26
2	0	6	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	0	7	0	919	919	918	981A	4	19,21,23,25	9,10,12,13	11,14,15,16
2	0	7	0	919	919	918	981B	22	18,20,24,26	11,14,15,16	9,10,12,13
2	0	7	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	0	7	1	919	919	918	981A	5	20,21,22,26	9,11,12,14	10,13,15,17
2	0	7	1	919	919	918	981B	23	18,19,24,25	10,13,15,17	9,11,12,14
2	0	7	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	1	0	0	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
2	1	0	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	1	0	1	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
2	1	0	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	1	1	0	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
2	1	1	0	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
2	1	1	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	1	1	1	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
2	1	1	1	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
2	1	1	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
2	1	2	0	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
2	1	2	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	1	2	1	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
2	1	2	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	1	3	0	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
2	1	3	0	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
2	1	3	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	1	3	1	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
2	1	3	1	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
2	1	3	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	1	4	0	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
2	1	4	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	1	4	1	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
2	1	4	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	1	5	0	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
2	1	5	0	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
2	1	5	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
2	1	5	1	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
2	1	5	1	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
2	1	5	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	1	6	0	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
2	1	6	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	1	6	1	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
2	1	6	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	1	7	0	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
2	1	7	0	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
2	1	7	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	1	7	1	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
2	1	7	1	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
2	1	7	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	2	0	0	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
2	2	0	0	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	2	0	1	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
2	2	0	1	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	2	1	0	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
2	2	1	0	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
2	2	1	0	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	2	1	1	919	919	918	981A	21	9,13,14,15	19,20,22,23	18,21,25,26
2	2	1	1	919	919	918	981B	12	10,11,16,17	18,21,25,26	19,20,22,23
2	2	1	1	919	919	918	981C	3	10,11,16,17	18,21,25,26	19,20,22,23
2	2	2	0	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
2	2	2	0	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	2	2	1	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
2	2	2	1	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	2	3	0	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
2	2	3	0	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
2	2	3	0	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
2	2	3	1	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
2	2	3	1	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
2	2	3	1	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	2	4	0	919	919	918	981A	13	18,20,24,26	11,14,15,16	9,10,12,13
2	2	4	0	919	919	918	981C	13	18,20,24,26	11,14,15,16	9,10,12,13
2	2	4	1	919	919	918	981A	14	18,19,24,25	10,13,15,17	9,11,12,14
2	2	4	1	919	919	918	981C	14	18,19,24,25	10,13,15,17	9,11,12,14
2	2	5	0	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
2	2	5	0	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
2	2	5	0	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	2	5	1	919	919	918	981A	24	9,12,16,17	19,20,25,26	18,22,23,24
2	2	5	1	919	919	918	981B	15	10,11,13,14	18,22,23,24	19,20,25,26
2	2	5	1	919	919	918	981C	6	10,11,13,14	18,22,23,24	19,20,25,26
2	2	6	0	919	919	918	981A	16	18,20,21,23	11,12,13,17	9,10,15,16
2	2	6	0	919	919	918	981C	16	18,20,21,23	11,12,13,17	9,10,15,16
2	2	6	1	919	919	918	981A	17	18,19,21,22	10,12,14,16	9,11,15,17
2	2	6	1	919	919	918	981C	17	18,19,21,22	10,12,14,16	9,11,15,17
2	2	7	0	919	919	918	981A	20	9,10,14,17	21,23,24,26	18,20,22,25
2	2	7	0	919	919	918	981B	11	12,13,15,16	18,20,22,25	21,23,24,26
2	2	7	0	919	919	918	981C	2	12,13,15,16	18,20,22,25	21,23,24,26
2	2	7	1	919	919	918	981A	19	9,11,13,16	21,22,24,25	18,19,23,26
2	2	7	1	919	919	918	981B	10	12,14,15,17	18,19,23,26	21,22,24,25
2	2	7	1	919	919	918	981C	1	12,14,15,17	18,19,23,26	21,22,24,25
Cap configurations: 360

3-flat point count: 9,1,9;2,1,3;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,3,7;3,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,6,3;2,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,4,7;4,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,4,7;4,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,5,4;2,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,4,5;2,1,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;7,5,4;2,2,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,4,6;3,3,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,4,6;3,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,4,6;3,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,4;3,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,2,2;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,4;3,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,6,4;3,3,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,5,6;4,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,5,6;4,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;5,5,6;4,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,5;3,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;3,2,1;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;3,1,2;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,5;3,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;2,2,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,5;3,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,1,9;6,5,5;3,3,0
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

March 20, 2022 10:08.


==> anc/Dim5_41_200417_SetDim5Cap43_9General_ExclPtCounts_Data.txt <==
41-cap 5-flat: {20,4,17} cases
------------------------------

The cases for {20,4,17} (from Dim5_41_3FlatPtCounts):

9,2,9;2,0,2;9,6,2
9,2,9;2,0,2;9,2,6
9,2,9;1,0,3;9,5,3
9,2,9;1,0,3;9,3,5
9,2,9;2,0,2;9,5,3
9,2,9;2,0,2;9,3,5
9,2,9;0,0,4;9,4,4
9,2,9;1,0,3;9,4,4
9,2,9;2,0,2;9,4,4
9,2,9;2,2,0;8,1,8
9,2,9;2,0,2;8,7,2
9,2,9;2,1,1;8,7,2
9,2,9;2,1,1;8,2,7
9,2,9;6,3,8;3,1,0
9,2,9;2,0,2;8,6,3
9,2,9;1,1,2;8,6,3
9,2,9;2,0,2;8,3,6
9,2,9;2,1,1;8,6,3
9,2,9;2,1,1;8,3,6
9,2,9;5,4,8;4,0,0
9,2,9;1,0,3;8,5,4
9,2,9;1,0,3;8,4,5
9,2,9;2,0,2;8,5,4
9,2,9;1,1,2;8,5,4
9,2,9;2,0,2;8,4,5
9,2,9;2,1,1;8,5,4
9,2,9;2,1,1;8,4,5
9,2,9;7,3,7;2,2,0
9,2,9;7,3,7;2,1,1
9,2,9;7,7,3;2,1,1
9,2,9;7,7,3;2,2,0
9,2,9;6,4,7;3,1,0
9,2,9;6,4,7;3,0,1
9,2,9;7,6,4;2,0,2
9,2,9;2,1,1;6,4,7
9,2,9;7,4,6;2,0,2
9,2,9;7,6,4;2,1,1
9,2,9;7,4,6;2,1,1
9,2,9;7,6,4;2,2,0
9,2,9;5,5,7;4,0,0
9,2,9;3,1,0;5,5,7
9,2,9;3,0,1;5,5,7
9,2,9;7,5,5;2,0,2
9,2,9;1,1,2;7,5,5
9,2,9;7,5,5;2,1,1
9,2,9;7,5,5;2,2,0
9,2,9;6,5,6;3,1,0
9,2,9;6,5,6;3,0,1
9,2,9;2,2,0;6,5,6
9,2,9;2,1,1;6,5,6
9,2,9;2,0,2;6,5,6
9,2,9;6,6,5;3,0,1
9,2,9;2,1,1;6,6,5
9,2,9;6,6,5;3,1,0
9,2,9;2,2,0;6,6,5
(end)

Results:

3-flat point count: 9,2,9;2,0,2;9,6,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;9,2,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,3;9,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,3;9,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;9,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;9,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;0,0,4;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,3;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;9,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

9,2,9;2,2,0;8,1,8: impossible (919/928 triangle)

3-flat point count: 9,2,9;2,0,2;8,7,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,7,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,2,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,3,8;3,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;8,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,1,2;8,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;8,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,6,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,3,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,4,8;4,0,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,3;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,3;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,1,2;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,5,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;8,4,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,3,7;2,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,3,7;2,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,7,3;2,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,7,3;2,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,4,7;3,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,4,7;3,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,6,4;2,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;6,4,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,4,6;2,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,6,4;2,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,4,6;2,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,6,4;2,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,5,7;4,0,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,1,0;5,5,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,0,1;5,5,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,5;2,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,1,2;7,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,5;2,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,5;2,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,5,6;3,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,5,6;3,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,2,0;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,2;6,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,6,5;3,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,1;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,6,5;3,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,2,0;6,6,5
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

March 16, 2022 11:02.


==> anc/Dim5_41_200516_SetDim5Cap43_9General_ExclPtCounts_Data.txt <==
41-cap 5-flat: {20,5,16} cases
------------------------------

The cases for {20,5,16} (from Dim5_41_3FlatPtCounts):

9,2,9;2,0,3;9,5,2
9,2,9;2,0,3;9,2,5
9,2,9;1,0,4;9,4,3
9,2,9;1,0,4;9,3,4
9,2,9;2,0,3;9,4,3
9,2,9;2,0,3;9,3,4
9,2,9;2,0,3;8,6,2
9,2,9;2,1,2;8,6,2
9,2,9;2,1,2;8,2,6
9,2,9;5,3,8;4,1,0
9,2,9;2,0,3;8,5,3
9,2,9;1,1,3;8,5,3
9,2,9;2,0,3;8,3,5
9,2,9;2,1,2;8,5,3
9,2,9;2,1,2;8,3,5
9,2,9;5,0,0;4,4,8
9,2,9;1,0,4;8,4,4
9,2,9;2,0,3;8,4,4
9,2,9;1,1,3;8,4,4
9,2,9;2,1,2;8,4,4
9,2,9;7,2,7;2,2,1
9,2,9;7,7,2;2,2,1
9,2,9;6,3,7;3,2,0
9,2,9;6,3,7;3,1,1
9,2,9;7,6,3;2,1,2
9,2,9;7,3,6;2,1,2
9,2,9;7,6,3;2,2,1
9,2,9;5,4,7;4,1,0
9,2,9;5,4,7;4,0,1
9,2,9;7,5,4;2,0,3
9,2,9;3,1,1;5,4,7
9,2,9;7,4,5;2,0,3
9,2,9;7,5,4;2,1,2
9,2,9;7,4,5;2,1,2
9,2,9;7,5,4;2,2,1
9,2,9;6,4,6;3,2,0
9,2,9;6,4,6;3,1,1
9,2,9;6,4,6;3,0,2
9,2,9;6,6,4;3,0,2
9,2,9;2,2,1;6,4,6
9,2,9;2,1,2;6,4,6
9,2,9;6,6,4;3,1,1
9,2,9;2,2,1;6,6,4
9,2,9;6,6,4;3,2,0
9,2,9;5,5,6;4,1,0
9,2,9;5,5,6;4,0,1
9,2,9;3,2,0;5,5,6
9,2,9;3,1,1;5,5,6
9,2,9;3,0,2;5,5,6
9,2,9;6,5,5;3,0,2
9,2,9;2,1,2;6,5,5
9,2,9;6,5,5;3,1,1
9,2,9;2,2,1;6,5,5
9,2,9;6,5,5;3,2,0
(end)

Results:

3-flat point count: 9,2,9;2,0,3;9,5,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;9,2,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,4;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,4;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;9,4,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;9,3,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;8,6,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;8,6,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;8,2,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,3,8;4,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;8,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,1,3;8,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,0,3;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;8,5,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;8,3,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,0,0;4,4,8
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,0,4;8,4,4
Excluded point counts: 1,1,1
0	0	0	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	2	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	3	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	4	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	5	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	6	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	0	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	0	7	1	929	929	918	981C		4,5,7,8	1,2,3,6	4,5,7,8
0	1	0	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
0	1	0	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
0	1	1	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
0	1	1	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
0	1	2	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
0	1	2	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
0	1	3	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
0	1	3	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
0	1	4	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
0	1	4	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
0	1	5	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
0	1	5	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
0	1	6	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
0	1	6	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
0	1	7	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
0	1	7	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
0	2	0	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
0	2	0	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
0	2	1	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
0	2	1	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
0	2	2	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
0	2	2	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
0	2	3	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
0	2	3	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
0	2	4	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
0	2	4	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
0	2	5	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
0	2	5	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
0	2	6	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
0	2	6	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
0	2	7	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
0	2	7	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	0	0	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
1	0	0	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
1	0	1	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	0	1	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	0	2	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	0	2	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	0	3	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	0	3	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	0	4	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	0	4	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	0	5	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	0	5	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	0	6	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	0	6	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	0	7	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	0	7	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	1	0	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	1	0	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	1	1	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	1	1	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	1	2	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	1	2	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	1	3	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	1	3	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	1	4	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	1	4	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	1	5	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
1	1	5	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
1	1	6	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	1	6	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	1	7	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	1	7	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	2	0	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	2	0	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	2	1	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	2	1	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	2	2	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
1	2	2	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
1	2	3	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	2	3	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
1	2	4	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	2	4	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	2	5	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
1	2	5	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
1	2	6	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
1	2	6	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
1	2	7	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
1	2	7	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	0	0	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	0	0	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	0	1	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	0	1	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	0	2	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	0	2	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
2	0	3	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	0	3	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	0	4	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	0	4	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	0	5	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	0	5	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	0	6	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
2	0	6	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	0	7	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	0	7	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	1	0	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	1	0	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	1	1	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	1	1	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
2	1	2	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	1	2	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	1	3	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	1	3	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	1	4	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	1	4	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	1	5	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
2	1	5	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	1	6	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	1	6	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	1	7	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	1	7	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	2	0	0	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	2	0	1	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	2	1	0	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	2	1	1	929	929	918	981C		10,11,16,17	18,21,25,26	19,20,22,23
2	2	2	0	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	2	2	1	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	2	3	0	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
2	2	3	1	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	2	4	0	929	929	918	981C		18,20,24,26	11,14,15,16	9,10,12,13
2	2	4	1	929	929	918	981C		18,19,24,25	10,13,15,17	9,11,12,14
2	2	5	0	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	2	5	1	929	929	918	981C		10,11,13,14	18,22,23,24	19,20,25,26
2	2	6	0	929	929	918	981C		18,20,21,23	11,12,13,17	9,10,15,16
2	2	6	1	929	929	918	981C		18,19,21,22	10,12,14,16	9,11,15,17
2	2	7	0	929	929	918	981C		12,13,15,16	18,20,22,25	21,23,24,26
2	2	7	1	929	929	918	981C		12,14,15,17	18,19,23,26	21,22,24,25
Cap configurations: 144

3-flat point count: 9,2,9;2,0,3;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;1,1,3;8,4,4
Excluded point counts: 1,1,1
0	0	0	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	0	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	0	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	0	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	0	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	0	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	0	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	0	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	1	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	1	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	1	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	1	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	1	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	1	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	1	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	1	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	2	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	2	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	2	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	2	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	2	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	2	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	2	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	2	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	3	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	3	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	3	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	3	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	3	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	3	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	3	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	3	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	4	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	4	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	4	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	4	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	4	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	4	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	4	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	4	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	5	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	5	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	5	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	5	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	5	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	5	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	5	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	5	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	6	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	6	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	6	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	6	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	6	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	6	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	6	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	6	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	7	0	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	7	0	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	7	0	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	7	0	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	0	7	1	929	929	918	981C	18	4,5,7,8	1,2,3	4,5,7,8
0	0	7	1	929	929	918	981C	18	4,5,7,8	1,2,6	4,5,7,8
0	0	7	1	929	929	918	981C	18	4,5,7,8	1,3,6	4,5,7,8
0	0	7	1	929	929	918	981C	18	4,5,7,8	2,3,6	4,5,7,8
0	1	0	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
0	1	0	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
0	1	0	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
0	1	0	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
0	1	0	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
0	1	0	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
0	1	0	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
0	1	0	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
0	1	1	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
0	1	1	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
0	1	1	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
0	1	1	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
0	1	1	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
0	1	1	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
0	1	1	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
0	1	1	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
0	1	2	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
0	1	2	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
0	1	2	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
0	1	2	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
0	1	2	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
0	1	2	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
0	1	2	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
0	1	2	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
0	1	3	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
0	1	3	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
0	1	3	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
0	1	3	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
0	1	3	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
0	1	3	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
0	1	3	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
0	1	3	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
0	1	4	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
0	1	4	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
0	1	4	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
0	1	4	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
0	1	4	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
0	1	4	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
0	1	4	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
0	1	4	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
0	1	5	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
0	1	5	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
0	1	5	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
0	1	5	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
0	1	5	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
0	1	5	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
0	1	5	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
0	1	5	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
0	1	6	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
0	1	6	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
0	1	6	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
0	1	6	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
0	1	6	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
0	1	6	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
0	1	6	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
0	1	6	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
0	1	7	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
0	1	7	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
0	1	7	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
0	1	7	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
0	1	7	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
0	1	7	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
0	1	7	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
0	1	7	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
0	2	0	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
0	2	0	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
0	2	0	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
0	2	0	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
0	2	0	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
0	2	0	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
0	2	0	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
0	2	0	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
0	2	1	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
0	2	1	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
0	2	1	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
0	2	1	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
0	2	1	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
0	2	1	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
0	2	1	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
0	2	1	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
0	2	2	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
0	2	2	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
0	2	2	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
0	2	2	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
0	2	2	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
0	2	2	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
0	2	2	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
0	2	2	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
0	2	3	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
0	2	3	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
0	2	3	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
0	2	3	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
0	2	3	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
0	2	3	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
0	2	3	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
0	2	3	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
0	2	4	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
0	2	4	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
0	2	4	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
0	2	4	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
0	2	4	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
0	2	4	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
0	2	4	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
0	2	4	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
0	2	5	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
0	2	5	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
0	2	5	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
0	2	5	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
0	2	5	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
0	2	5	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
0	2	5	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
0	2	5	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
0	2	6	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
0	2	6	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
0	2	6	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
0	2	6	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
0	2	6	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
0	2	6	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
0	2	6	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
0	2	6	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
0	2	7	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
0	2	7	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
0	2	7	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
0	2	7	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
0	2	7	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
0	2	7	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
0	2	7	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
0	2	7	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	0	0	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	0	0	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	0	0	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	0	0	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
1	0	0	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	0	0	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	0	0	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	0	0	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
1	0	1	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	0	1	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	0	1	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	0	1	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	0	1	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	0	1	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	0	1	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	0	1	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	0	2	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	0	2	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	0	2	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	0	2	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	0	2	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	0	2	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	0	2	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	0	2	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	0	3	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	0	3	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	0	3	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	0	3	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	0	3	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	0	3	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	0	3	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	0	3	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	0	4	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	0	4	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	0	4	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	0	4	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	0	4	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	0	4	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	0	4	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	0	4	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	0	5	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	0	5	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	0	5	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	0	5	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	0	5	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	0	5	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	0	5	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	0	5	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	0	6	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	0	6	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	0	6	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	0	6	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	0	6	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	0	6	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	0	6	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	0	6	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	0	7	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	0	7	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	0	7	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	0	7	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	0	7	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	0	7	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	0	7	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	0	7	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	1	0	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	1	0	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	1	0	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	1	0	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	1	0	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	1	0	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	1	0	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	1	0	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	1	1	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	1	1	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	1	1	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	1	1	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	1	1	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	1	1	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	1	1	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	1	1	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	1	2	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	1	2	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	1	2	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	1	2	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	1	2	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	1	2	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	1	2	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	1	2	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	1	3	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	1	3	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	1	3	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	1	3	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	1	3	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	1	3	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	1	3	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	1	3	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	1	4	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	1	4	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	1	4	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	1	4	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	1	4	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	1	4	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	1	4	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	1	4	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	1	5	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	1	5	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	1	5	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	1	5	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
1	1	5	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	1	5	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	1	5	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	1	5	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
1	1	6	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	1	6	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	1	6	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	1	6	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	1	6	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	1	6	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	1	6	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	1	6	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	1	7	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	1	7	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	1	7	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	1	7	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	1	7	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	1	7	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	1	7	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	1	7	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	2	0	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	2	0	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	2	0	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	2	0	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	2	0	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	2	0	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	2	0	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	2	0	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	2	1	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	2	1	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	2	1	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	2	1	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	2	1	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	2	1	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	2	1	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	2	1	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	2	2	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
1	2	2	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
1	2	2	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
1	2	2	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
1	2	2	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
1	2	2	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
1	2	2	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
1	2	2	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
1	2	3	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	2	3	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	2	3	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	2	3	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	2	3	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
1	2	3	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
1	2	3	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
1	2	3	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
1	2	4	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	2	4	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	2	4	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	2	4	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	2	4	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	2	4	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	2	4	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	2	4	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	2	5	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
1	2	5	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
1	2	5	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
1	2	5	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
1	2	5	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
1	2	5	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
1	2	5	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
1	2	5	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
1	2	6	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
1	2	6	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
1	2	6	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
1	2	6	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
1	2	6	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
1	2	6	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
1	2	6	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
1	2	6	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
1	2	7	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	2	7	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	2	7	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	2	7	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
1	2	7	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
1	2	7	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
1	2	7	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
1	2	7	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	0	0	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	0	0	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	0	0	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	0	0	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	0	0	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	0	0	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	0	0	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	0	0	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	0	1	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	0	1	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	0	1	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	0	1	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	0	1	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	0	1	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	0	1	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	0	1	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	0	2	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	0	2	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	0	2	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	0	2	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	0	2	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	0	2	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	0	2	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	0	2	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
2	0	3	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	0	3	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	0	3	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	0	3	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	0	3	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	0	3	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	0	3	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	0	3	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	0	4	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	0	4	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	0	4	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	0	4	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	0	4	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	0	4	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	0	4	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	0	4	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	0	5	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	0	5	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	0	5	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	0	5	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	0	5	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	0	5	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	0	5	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	0	5	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	0	6	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	0	6	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	0	6	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	0	6	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
2	0	6	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	0	6	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	0	6	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	0	6	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	0	7	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	0	7	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	0	7	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	0	7	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	0	7	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	0	7	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	0	7	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	0	7	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	1	0	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	1	0	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	1	0	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	1	0	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	1	0	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	1	0	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	1	0	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	1	0	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	1	1	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	1	1	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	1	1	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	1	1	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	1	1	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	1	1	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	1	1	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	1	1	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
2	1	2	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	1	2	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	1	2	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	1	2	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	1	2	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	1	2	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	1	2	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	1	2	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	1	3	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	1	3	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	1	3	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	1	3	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	1	3	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	1	3	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	1	3	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	1	3	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	1	4	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	1	4	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	1	4	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	1	4	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	1	4	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	1	4	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	1	4	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	1	4	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	1	5	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	1	5	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	1	5	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	1	5	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
2	1	5	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	1	5	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	1	5	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	1	5	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	1	6	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	1	6	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	1	6	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	1	6	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	1	6	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	1	6	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	1	6	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	1	6	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	1	7	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	1	7	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	1	7	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	1	7	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	1	7	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	1	7	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	1	7	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	1	7	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	2	0	0	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	2	0	0	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	2	0	0	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	2	0	0	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	2	0	1	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	2	0	1	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	2	0	1	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	2	0	1	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	2	1	0	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	2	1	0	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	2	1	0	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	2	1	0	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	2	1	1	929	929	918	981C	3	10,11,16,17	18,21,25	19,20,22,23
2	2	1	1	929	929	918	981C	3	10,11,16,17	18,21,26	19,20,22,23
2	2	1	1	929	929	918	981C	3	10,11,16,17	18,25,26	19,20,22,23
2	2	1	1	929	929	918	981C	3	10,11,16,17	21,25,26	19,20,22,23
2	2	2	0	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	2	2	0	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	2	2	0	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	2	2	0	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	2	2	1	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	2	2	1	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	2	2	1	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	2	2	1	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	2	3	0	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	2	3	0	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	2	3	0	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	2	3	0	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
2	2	3	1	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	2	3	1	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	2	3	1	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	2	3	1	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	2	4	0	929	929	918	981C	13	18,20,24,26	11,14,15	9,10,12,13
2	2	4	0	929	929	918	981C	13	18,20,24,26	11,14,16	9,10,12,13
2	2	4	0	929	929	918	981C	13	18,20,24,26	11,15,16	9,10,12,13
2	2	4	0	929	929	918	981C	13	18,20,24,26	14,15,16	9,10,12,13
2	2	4	1	929	929	918	981C	14	18,19,24,25	10,13,15	9,11,12,14
2	2	4	1	929	929	918	981C	14	18,19,24,25	10,13,17	9,11,12,14
2	2	4	1	929	929	918	981C	14	18,19,24,25	10,15,17	9,11,12,14
2	2	4	1	929	929	918	981C	14	18,19,24,25	13,15,17	9,11,12,14
2	2	5	0	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	2	5	0	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	2	5	0	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	2	5	0	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	2	5	1	929	929	918	981C	6	10,11,13,14	18,22,23	19,20,25,26
2	2	5	1	929	929	918	981C	6	10,11,13,14	18,22,24	19,20,25,26
2	2	5	1	929	929	918	981C	6	10,11,13,14	18,23,24	19,20,25,26
2	2	5	1	929	929	918	981C	6	10,11,13,14	22,23,24	19,20,25,26
2	2	6	0	929	929	918	981C	16	18,20,21,23	11,12,13	9,10,15,16
2	2	6	0	929	929	918	981C	16	18,20,21,23	11,12,17	9,10,15,16
2	2	6	0	929	929	918	981C	16	18,20,21,23	11,13,17	9,10,15,16
2	2	6	0	929	929	918	981C	16	18,20,21,23	12,13,17	9,10,15,16
2	2	6	1	929	929	918	981C	17	18,19,21,22	10,12,14	9,11,15,17
2	2	6	1	929	929	918	981C	17	18,19,21,22	10,12,16	9,11,15,17
2	2	6	1	929	929	918	981C	17	18,19,21,22	10,14,16	9,11,15,17
2	2	6	1	929	929	918	981C	17	18,19,21,22	12,14,16	9,11,15,17
2	2	7	0	929	929	918	981C	2	12,13,15,16	18,20,22	21,23,24,26
2	2	7	0	929	929	918	981C	2	12,13,15,16	18,20,25	21,23,24,26
2	2	7	0	929	929	918	981C	2	12,13,15,16	18,22,25	21,23,24,26
2	2	7	0	929	929	918	981C	2	12,13,15,16	20,22,25	21,23,24,26
2	2	7	1	929	929	918	981C	1	12,14,15,17	18,19,23	21,22,24,25
2	2	7	1	929	929	918	981C	1	12,14,15,17	18,19,26	21,22,24,25
2	2	7	1	929	929	918	981C	1	12,14,15,17	18,23,26	21,22,24,25
2	2	7	1	929	929	918	981C	1	12,14,15,17	19,23,26	21,22,24,25
Cap configurations: 576

3-flat point count: 9,2,9;2,1,2;8,4,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,2,7;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,7,2;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,3,7;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,3,7;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,6,3;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,3,6;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,6,3;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,4,7;4,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,4,7;4,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,4;2,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,1,1;5,4,7
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,4,5;2,0,3
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,4;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,4,5;2,1,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;7,5,4;2,2,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,4,6;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,4,6;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,4,6;3,0,2
Excluded point counts: 1,1,1
0	0	0	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	0	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	0	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	0	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	0	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	0	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	1	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	1	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	1	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	1	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	1	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	1	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	2	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	2	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	2	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	2	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	2	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	2	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	3	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	3	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	3	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	3	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	3	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	3	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	4	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	4	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	4	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	4	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	4	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	4	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	5	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	5	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	5	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	5	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	5	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	5	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	6	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	6	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	6	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	6	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	6	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	6	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	7	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	7	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	7	0	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	0	7	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,6
0	0	7	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	3,9
0	0	7	1	929	929	963	963B	1,2,19,20		4,5,7,8,10,11	6,9
0	1	0	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
0	1	0	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
0	1	0	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
0	1	0	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
0	1	0	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
0	1	0	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
0	1	1	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
0	1	1	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
0	1	1	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
0	1	1	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
0	1	1	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
0	1	1	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
0	1	2	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
0	1	2	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
0	1	2	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
0	1	2	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
0	1	2	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
0	1	2	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
0	1	3	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
0	1	3	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
0	1	3	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
0	1	3	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
0	1	3	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
0	1	3	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
0	1	4	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
0	1	4	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
0	1	4	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
0	1	4	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
0	1	4	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
0	1	4	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
0	1	5	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
0	1	5	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
0	1	5	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
0	1	5	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
0	1	5	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
0	1	5	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
0	1	6	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
0	1	6	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
0	1	6	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
0	1	6	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
0	1	6	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
0	1	6	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
0	1	7	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
0	1	7	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
0	1	7	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
0	1	7	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
0	1	7	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
0	1	7	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
0	2	0	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
0	2	0	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
0	2	0	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
0	2	0	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
0	2	0	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
0	2	0	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
0	2	1	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
0	2	1	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
0	2	1	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
0	2	1	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
0	2	1	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
0	2	1	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
0	2	2	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
0	2	2	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
0	2	2	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
0	2	2	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
0	2	2	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
0	2	2	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
0	2	3	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
0	2	3	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
0	2	3	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
0	2	3	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
0	2	3	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
0	2	3	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
0	2	4	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
0	2	4	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
0	2	4	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
0	2	4	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
0	2	4	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
0	2	4	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
0	2	5	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
0	2	5	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
0	2	5	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
0	2	5	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
0	2	5	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
0	2	5	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
0	2	6	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
0	2	6	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
0	2	6	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
0	2	6	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
0	2	6	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
0	2	6	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
0	2	7	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
0	2	7	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
0	2	7	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
0	2	7	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
0	2	7	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
0	2	7	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	0	0	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	0	0	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	0	0	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
1	0	0	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	0	0	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	0	0	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
1	0	1	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	0	1	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	0	1	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	0	1	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	0	1	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	0	1	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	0	2	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	0	2	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	0	2	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	0	2	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	0	2	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	0	2	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	0	3	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	0	3	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	0	3	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	0	3	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	0	3	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	0	3	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	0	4	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	0	4	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	0	4	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	0	4	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	0	4	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	0	4	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	0	5	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	0	5	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	0	5	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	0	5	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	0	5	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	0	5	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	0	6	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	0	6	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	0	6	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	0	6	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	0	6	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	0	6	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	0	7	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	0	7	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	0	7	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	0	7	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	0	7	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	0	7	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	1	0	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	1	0	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	1	0	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	1	0	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	1	0	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	1	0	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	1	1	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	1	1	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	1	1	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	1	1	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	1	1	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	1	1	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	1	2	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	1	2	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	1	2	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	1	2	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	1	2	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	1	2	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	1	3	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	1	3	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	1	3	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	1	3	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	1	3	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	1	3	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	1	4	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	1	4	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	1	4	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	1	4	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	1	4	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	1	4	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	1	5	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	1	5	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	1	5	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
1	1	5	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	1	5	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	1	5	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
1	1	6	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	1	6	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	1	6	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	1	6	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	1	6	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	1	6	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	1	7	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	1	7	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	1	7	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	1	7	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	1	7	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	1	7	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	2	0	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	2	0	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	2	0	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	2	0	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	2	0	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	2	0	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	2	1	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	2	1	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	2	1	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	2	1	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	2	1	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	2	1	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	2	2	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
1	2	2	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
1	2	2	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
1	2	2	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
1	2	2	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
1	2	2	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
1	2	3	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	2	3	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	2	3	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	2	3	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
1	2	3	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
1	2	3	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
1	2	4	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	2	4	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	2	4	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	2	4	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	2	4	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	2	4	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	2	5	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
1	2	5	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
1	2	5	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
1	2	5	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
1	2	5	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
1	2	5	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
1	2	6	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
1	2	6	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
1	2	6	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
1	2	6	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
1	2	6	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
1	2	6	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
1	2	7	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	2	7	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	2	7	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
1	2	7	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
1	2	7	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
1	2	7	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	0	0	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	0	0	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	0	0	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	0	0	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	0	0	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	0	0	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	0	1	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	0	1	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	0	1	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	0	1	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	0	1	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	0	1	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	0	2	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	0	2	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	0	2	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	0	2	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	0	2	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	0	2	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
2	0	3	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	0	3	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	0	3	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	0	3	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	0	3	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	0	3	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	0	4	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	0	4	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	0	4	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	0	4	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	0	4	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	0	4	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	0	5	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	0	5	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	0	5	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	0	5	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	0	5	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	0	5	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	0	6	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	0	6	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	0	6	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
2	0	6	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	0	6	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	0	6	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	0	7	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	0	7	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	0	7	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	0	7	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	0	7	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	0	7	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	1	0	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	1	0	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	1	0	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	1	0	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	1	0	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	1	0	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	1	1	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	1	1	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	1	1	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	1	1	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	1	1	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	1	1	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
2	1	2	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	1	2	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	1	2	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	1	2	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	1	2	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	1	2	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	1	3	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	1	3	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	1	3	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	1	3	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	1	3	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	1	3	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	1	4	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	1	4	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	1	4	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	1	4	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	1	4	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	1	4	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	1	5	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	1	5	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	1	5	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
2	1	5	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	1	5	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	1	5	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	1	6	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	1	6	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	1	6	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	1	6	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	1	6	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	1	6	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	1	7	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	1	7	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	1	7	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	1	7	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	1	7	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	1	7	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	2	0	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	2	0	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	2	0	0	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	2	0	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	2	0	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	2	0	1	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	2	1	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	2	1	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	2	1	0	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	2	1	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,18
2	2	1	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	6,21
2	2	1	1	929	929	963	963B	4,5,13,14		7,8,19,20,22,23	18,21
2	2	2	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	2	2	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	2	2	0	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	2	2	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	2	2	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	2	2	1	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	2	3	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	2	3	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	2	3	0	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
2	2	3	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	2	3	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	2	3	1	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	2	4	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,14
2	2	4	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	11,26
2	2	4	0	929	929	963	963B	12,14,21,23		9,10,12,13,24,25	14,26
2	2	4	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,13
2	2	4	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	10,25
2	2	4	1	929	929	963	963B	12,13,21,22		9,11,12,14,24,26	13,25
2	2	5	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	2	5	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	2	5	0	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	2	5	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,18
2	2	5	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	3,24
2	2	5	1	929	929	963	963B	7,8,16,17		4,5,19,20,25,26	18,24
2	2	6	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,17
2	2	6	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	11,23
2	2	6	0	929	929	963	963B	15,17,24,26		9,10,15,16,21,22	17,23
2	2	6	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,16
2	2	6	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	10,22
2	2	6	1	929	929	963	963B	15,16,24,25		9,11,15,17,21,23	16,22
2	2	7	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,22
2	2	7	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	1,25
2	2	7	0	929	929	963	963B	0,1,9,10		0,2,21,23,24,26	22,25
2	2	7	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,23
2	2	7	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	2,26
2	2	7	1	929	929	963	963B	0,2,9,11		0,1,21,22,24,25	23,26
Cap configurations: 432

3-flat point count: 9,2,9;6,6,4;3,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,2,1;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;6,4,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,6,4;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,2,1;6,6,4
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,6,4;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,5,6;4,1,0
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;5,5,6;4,0,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,2,0;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,1,1;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;3,0,2;5,5,6
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,5,5;3,0,2
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,1,2;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,5,5;3,1,1
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;2,2,1;6,5,5
Excluded point counts: 1,1,1
Cap configurations: 0

3-flat point count: 9,2,9;6,5,5;3,2,0
Excluded point counts: 1,1,1
Cap configurations: 0

(end)

March 16, 2022 17:08.


==> anc/Dim5_41_CapsFound.txt <==
9,2,9;1,0,4;8,4,4:
144 cap configurations found; the configuration with (t1,t2,r,m) = (0,0,0,0) is
0	0	0	0	929	929	918	981C	-	4,5,7,8	1,2,3,6	4,5,7,8

9,2,9;1,1,3;8,4,4:
576 cap configurations found; the configurations with (t1,t2,r,m) = (0,0,0,0) are
0	0	0	0	929	929	918	981C	18	4,5,7,8	(3 of 1,2,3,6)	4,5,7,8

9,2,9;6,4,6;3,0,2:
432 cap configurations found; the configurations with (t1,t2,r,m) = (0,0,0,0) are
0	0	0	0	929	929	963	963B	1,2,19,20	-	4,5,7,8,10,11	(2 of 3,6,9)

9,1,9;5,4,8;4,1,0:
72 cap configurations found; the configuration with (t1,t2,r,m) = (0,0,0,0) is
0	0	0	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	-

9,1,9;1,1,4;8,4,4:
360 cap configurations found; the configurations with (t1,t2,m) = (0,0,0) and r in {0,1} are
0	0	0	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	1	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8

9,1,8;1,2,3;8,4,5 (excluding 5,18,18): 8 cap configurations found: 
1	2	2	0	918	981I	918	981I	13,18	6,16,18,23	5,14,15	12,13,17,18,21
1	2	2	0	918	981I	918	981I	13,18	6,18,23,24	13,14,15	12,13,17,18,21
1	2	6	1	918	981I	918	981I	16,18	3,13,18,26	8,12,17	14,15,16,18,24
1	2	6	1	918	981I	918	981I	16,18	3,18,21,26	12,16,17	14,15,16,18,24
2	2	2	1	918	981I	918	981I	13,18	6,16,18,23	5,14,15	12,13,17,18,21
2	2	2	1	918	981I	918	981I	13,18	6,18,23,24	13,14,15	12,13,17,18,21
2	2	6	0	918	981I	918	981I	16,18	3,13,18,26	8,12,17	14,15,16,18,24
2	2	6	0	918	981I	918	981I	16,18	3,18,21,26	12,16,17	14,15,16,18,24

9,1,8;7,5,5;2,2,2: 4 cap configurations found:
1	2	2	0	918	981I	972	981I	6,16,18,23,24	13,18	12,13,17,18,21	14,15
1	2	6	1	918	981I	972	981I	3,13,18,21,26	16,18	14,15,16,18,24	12,17
2	2	2	1	918	981I	972	981I	6,16,18,23,24	13,18	12,13,17,18,21	14,15
2	2	6	0	918	981I	972	981I	3,13,18,21,26	16,18	14,15,16,18,24	12,17

(sc) 8,2,8;4,1,1;6,3,8: 4 cap configurations found:
(1,3)	(0,1)	828	12	846	6	7	11,12,20	13	3,4,6,7,11,17,20,26

(sc) 8,2,8;2,1,3;8,6,3: 16 cap configurations found (excluding 5,18,18 and 5,17,19):
(0-3)	0	828	27	828	12	1	0,4,13,15,23,24	0,17,21	7,8,14
(0-3)	0	828	27	828	12	2	0,5,13,15,23,24	0,12,25	7,8,22
(0-3)	1	828	27	828	12	9	0,7,8,12,13,23	0,5,25	15,22,24
(0-3)	1	828	27	828	12	18	0,7,8,13,21,23	0,4,17	14,15,24

(sc) 8,2,8;3,1,2;6,3,8: 12 cap configurations found:
(0,2)	(0,1)	828	12	836	182	11	11,23,25	12,13	1,7,10,16,21,23,24,26
(1,3)	(0,1)	828	12	836	75	9	4,20,24	13,14	3,6,12,15,19,20,25,26
(0-3)	1	828	27	836	182	3	5,12,20	12,13	1,3,5,10,12,14,18,20

(sc) 8,2,8;2,2,2;8,6,3: 16 cap configurations found:
(0,2)	(0,1)	828	12	828	27	1,2	0,12,16,17,21,25	23,24	0,7,8
(0,2)	(0,1)	828	12	828	27	1,2	0,12,17,21,25,26	13,15	0,7,8
(1,3)	(0,1)	828	12	828	27	9,18	0,7,8,13,14,23	4,25	0,12,21
(1,3)	(0,1)	828	12	828	27	9,18	0,7,8,13,22,23	5,17	0,12,21

(sc) 8,2,8;5,1,0;5,4,8: 80 cap configurations found:
(0,2)	(0,1)	828	12	855	8	(3,6)	(4 of 0,7,8,14,22)	1,2,7,8,9,12,18,21
(0-3)	1	828	27	855	8	(11,19)	(4 of 0,4,5,16,26)	4,5,12,16,17,21,25,26

(sc) 8,2,8;5,0,1;5,4,8: 112 cap configurations found:
(0,2)	(0,1)	828	12	855	8	-	(4 of 0,7,8,14,22)	(1,2)	1,2,7,8,9,12,18,21
(0,2)	(0,1)	828	12	855	8	-	0,7,8,14	1	(1 or 21),2,7,8,9,12,17,18
(0,2)	(0,1)	828	12	855	8	-	0,7,8,14	2	(7 or 9),1,2,8,12,18,21,23
(0,2)	(0,1)	828	12	855	8	-	0,7,8,22	1	(8 or 18),1,2,7,9,12,13,21
(0,2)	(0,1)	828	12	855	8	-	0,7,8,22	2	(2 or 12),1,7,8,9,18,21,25
(0-3)	1	828	27	855	8	-	(4 of 0,4,5,16,26)	(1,2)	4,5,12,16,17,21,25,26

(sc) 8,2,8;2,0,4;8,5,4: 424 cap configurations found:
1	0	828	6	828	12	-	1,2,3,16,26	1,2,6,22	11,12,19,21
3	0	828	6	828	12	-	1,2,3,16,26	1,2,6,14	11,12,19,21
1	0	828	6	828	12	-	1,2,3,16,26	1,6,14,22	6,11,12,19
3	0	828	6	828	12	-	1,2,3,16,26	2,6,14,22	6,11,19,21
1	1	828	6	828	12	-	3,9,16,18,26	6,9,14,18	4,5,11,19
3	1	828	6	828	12	-	3,9,16,18,26	6,9,18,22	4,5,11,19
1	1	828	6	828	12	-	3,9,16,18,26	6,9,14,22	4,6,11,19
3	1	828	6	828	12	-	3,9,16,18,26	6,14,18,22	5,6,11,19
0	0	828	7	828	12	-	3,9,16,18,26	6,9,18,22	4,5,11,19
2	0	828	7	828	12	-	3,9,16,18,26	6,9,14,18	4,5,11,19
0	0	828	7	828	12	-	3,9,16,18,26	6,14,18,22	5,6,11,19
2	0	828	7	828	12	-	3,9,16,18,26	6,9,14,22	4,6,11,19
0	1	828	7	828	12	-	1,2,3,16,26	1,2,6,14	11,12,19,21
2	1	828	7	828	12	-	1,2,3,16,26	1,2,6,22	11,12,19,21
0	1	828	7	828	12	-	1,2,3,16,26	2,6,14,22	6,11,19,21
2	1	828	7	828	12	-	1,2,3,16,26	1,6,14,22	6,11,12,19
(0,2)	(0,1)	828	12	828	27	-	0,12,17,21,25	(4 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	-	0,7,8,13,23	(4 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	-	0,13,15,23,24	(4 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	-	0,7,8,13,23	(4 of 0,4,5,17,25)	(4 of 0,14,15,22,24)
1	0	828	32	828	12	-	4,5,6,10,20	3,7,8,11	9,17,18,25
3	0	828	32	828	12	-	4,5,6,10,20	3,7,8,19	9,17,18,25
1	0	828	32	828	12	-	4,5,6,10,20	3,8,11,19	3,17,18,25
3	0	828	32	828	12	-	4,5,6,10,20	3,7,11,19	3,9,17,25
1	1	828	32	828	12	-	6,10,12,20,21	3,11,19,24	2,3,17,25
3	1	828	32	828	12	-	6,10,12,20,21	3,11,15,19	1,3,17,25
1	1	828	32	828	12	-	6,10,12,20,21	3,15,19,24	1,2,17,25
3	1	828	32	828	12	-	6,10,12,20,21	3,11,15,24	1,2,17,25

(sc) 8,2,8;4,1,1;5,4,8: 856 cap configurations found:
0	0	828	4	845	49	11	6,13,14,23	19	4,5,12,16,17,21,25,26
2	1	828	4	845	49	11	6,13,14,23	19	4,5,12,16,17,21,25,26
0	1	828	4	845	49	19	6,13,22,23	11	4,5,12,16,17,21,25,26
2	0	828	4	845	49	19	6,13,22,23	11	4,5,12,16,17,21,25,26
1	0	828	6	845	171	22	3,7,10,20	8	1,2,9,13,14,18,22,23
1	0	828	6	845	173	22	3,7,8,10	8	1,2,9,13,14,18,22,23
3	0	828	6	845	169	14	3,8,10,20	7	1,2,9,13,14,18,22,23
3	0	828	6	845	173	14	3,7,8,20	7	1,2,9,13,14,18,22,23
0	1	828	7	845	169	14	3,8,10,20	7	1,2,9,13,14,18,22,23
0	1	828	7	845	173	14	3,7,8,20	7	1,2,9,13,14,18,22,23
2	1	828	7	845	171	22	3,7,10,20	8	1,2,9,13,14,18,22,23
2	1	828	7	845	173	22	3,7,8,10	8	1,2,9,13,14,18,22,23
(0,2)	(0,1)	828	12	845	169-173	(3,6)	(4 of 0,7,8,14,22)	(1,2)	1,2,7,8,9,12,18,21
(0,2)	(0,1)	828	12	845	169	3	7,8,14,22	1	1,2,7,8,12,18,21,22
(0,2)	(0,1)	828	12	845	169	3	7,8,14,22	1	1,2,7,9,12,18,21,22
(0,2)	(0,1)	828	12	845	170	6	0,7,14,22	1	1,2,7,8,9,18,21,26
(0,2)	(0,1)	828	12	845	170	6	0,7,14,22	1	2,7,8,9,12,18,21,26
(0,2)	(0,1)	828	12	845	171	3	7,8,14,22	2	1,2,7,8,9,12,14,21
(0,2)	(0,1)	828	12	845	171	3	7,8,14,22	2	1,2,8,9,12,14,18,21
(0,2)	(0,1)	828	12	845	172	6	0,8,14,22	2	1,2,7,8,9,12,16,18
(0,2)	(0,1)	828	12	845	172	6	0,8,14,22	2	1,7,8,9,12,16,18,21
1	0	828	24	845	171	13	5,10,15,17	18	2,5,11,14,18,19,24,25
1	0	828	24	845	173	13	5,10,17,21	18	2,5,11,14,18,19,24,25
1	1	828	24	845	169	13	10,15,17,21	19	2,5,11,14,18,19,24,25
1	1	828	24	845	173	13	5,10,15,21	19	2,5,11,14,18,19,24,25
3	0	828	24	845	169	23	4,20,24,25	9	1,4,9,11,15,17,19,22
3	0	828	24	845	173	23	4,12,20,25	9	1,4,9,11,15,17,19,22
3	1	828	24	845	171	23	12,20,24,25	11	1,4,9,11,15,17,19,22
3	1	828	24	845	173	23	4,12,20,24	11	1,4,9,11,15,17,19,22
(0-3)	1	828	27	845	169-173	(11,19)	(4 of 0,4,5,16,26)	(1,2)	4,5,12,16,17,21,25,26
1	0	828	32	845	169	17	2,6,13,23	4	7,8,10,11,15,19,20,24
1	0	828	32	845	173	17	1,2,6,23	4	7,8,10,11,15,19,20,24
3	0	828	32	845	171	25	1,6,13,23	5	7,8,10,11,15,19,20,24
3	0	828	32	845	173	25	1,2,6,13	5	7,8,10,11,15,19,20,24

(sc) 8,2,8;4,0,2;5,4,8: 210 cap configurations found:
2	0	828	11	845	214	-	0,7,8,14	2,3	6,8,14,15,17,18,21,22
3	0	828	11	845	174	-	12,15,16,21	18,24	7,9,11,17,18,20,22,25
(0,2)	(0,1)	828	12	845	169-173	-	(4 of 0,7,8,14,22)	1,2	1,2,7,8,9,12,18,21
(0-3)	0	828	27	845	18	-	0,4,14,24	3,21	0,4,5,9,13,14,19,20
(0-3)	1	828	27	845	156	-	1,15,20,21	3,12	1,2,3,13,14,19,20,21
(0-3)	1	828	27	845	169-173	-	(4 of 0,4,5,16,26)	1,2	4,5,12,16,17,21,25,26

(sc) 8,2,8;2,1,3;8,5,4: 1600 cap configurations found:
(0,2)	(0,1)	828	12	828	27	(1,2)	0,12,17,21,25	(3 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	(9,18)	0,7,8,13,23	(3 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	(1,2)	0,13,15,23,24	(3 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	(9,18)	0,7,8,13,23	(3 of 0,4,5,17,25)	(4 of 0,14,15,22,24)

(sc) 8,2,8;1,2,3;8,5,4: 1700 cap configurations found:
(0,2)	(0,1)	828	12	818	194,195	1,2	0,12,17,21,25	(3 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(0,2)	(0,1)	828	12	818	195	1,2	0,1,12,(17 or 21),25	0,23,24	7,8,14,22
(0,2)	(0,1)	828	12	818	195	1,2	0,2,(12 or 25),17,21	0,13,15	7,8,14,22
(0,2)	(0,1)	828	12	818	195	1,2	(0 or 25),12,14,17,21	13,23,24	0,8,14,22
(0,2)	(0,1)	828	12	818	195	1,2	(0 or 17),12,21,22,25	13,15,23	0,7,14,22
(1,3)	(0,1)	828	12	818	194,195	9,18	0,7,8,13,23	(3 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(1,3)	(0,1)	828	12	818	194	9,18	0,(7 or 23),8,9,13	0,4,25	12,16,21,26
(1,3)	(0,1)	828	12	818	194	9,18	(0 or 23),7,8,13,16	5,17,25	0,12,16,26
(1,3)	(0,1)	828	12	818	194	9,18	0,7,(8 or 13),18,23	0,5,17	12,16,21,26
(1,3)	(0,1)	828	12	818	194	9,18	(0 or 13),7,8,23,26	4,17,25	0,16,21,26
0	0	828	21	818	127	13,26	8,10,11,19,25	13,17,20	4,10,12,19
0	0	828	21	818	130	13,26	8,10,11,20,24	13,17,25	4,11,14,19
(0-3)	0	828	27	818	39	1,2	0,1,13,(15 or 23),24	0,12,17	0,7,8,22
(0-3)	0	828	27	818	40	1,2	0,2,(13 or 24),15,23	0,21,25	0,7,8,14
(0-3)	0	828	27	818	39,40	1,2	0,13,15,23,24	(3 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	818	39	9,18	0,(7 or 23),8,9,13	0,4,25	0,14,15,24
(0-3)	1	828	27	818	40	9,18	0,7,(8 or 13),18,23	0,5,17	0,15,22,24
(0-3)	1	828	27	818	39,40	9,18	0,7,8,13,23	(3 of 0,4,5,17,25)	(4 of 0,14,15,22,24)
0	1	828	28	818	53	12,24	3,5,7,14,19	2,4,10	6,15,18,20
2	0	828	28	818	53	5,7	3,12,14,19,24	9,20,21	1,6,8,10

(sc) 8,2,8;2,2,2;8,5,4: 800 cap configurations found:
(0,2)	(0,1)	828	12	828	27	1,2	0,12,17,21,25	(2 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	9,18	0,7,8,13,23	(2 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	1,2	0,13,15,23,24	(2 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	9,18	0,7,8,13,23	(2 of 0,4,5,17,25)	(4 of 0,14,15,22,24)

(sc) 8,2,8;4,5,8;5,1,0: 80 cap configurations found:
(1,3)	(0,1)	828	12	845	169-173	0,4,5,16,26	(3,6)	1,2,4,5,9,15,18,24	-
(0-3)	0	828	27	845	169-173	0,7,8,14,22	(10,20)	7,8,13,14,15,22,23,24	-

(sc) 8,2,8;4,5,8;5,0,1: 114 cap configurations found:
1	0	828	11	845	187	0,4,9,12,14	-	2,5,6,7,13,15,16,23	21
3	0	828	11	845	177	0,11,15,18,22	-	5,9,10,14,17,18,19,22	18
(1,3)	(0,1)	828	12	845	169-173	0,4,5,16,26	-	1,2,4,5,9,15,18,24	(1,2)
(1,3)	(0,1)	828	12	845	169	0,4,5,16,26	-	1,2,4,(5 or 9),15,18,24,25	1
(1,3)	(0,1)	828	12	845	171	0,4,5,16,26	-	1,2,(4 or 18),5,9,15,17,24	2
(1,3)	(0,1)	828	12	845	173	0,4,5,16,26	-	1,(2 or 24),4,5,9,13,15,18	2
(1,3)	(0,1)	828	12	845	173	0,4,5,16,26	-	(1 or 15),2,4,5,9,18,23,24	1
(0-3)	0	828	27	845	169-173	0,7,8,14,22	-	7,8,13,14,15,22,23,24	(1,2)

(sc) 8,2,8;2,0,4;8,4,5: 464 cap configurations found:
(0,2)	(0,1)	828	12	828	27	-	(4 of 0,12,17,21,25)	(4 of 0,13,15,23,24)	0,7,8,14,22
(0,2)	(0,1)	828	12	828	27	-	12,17,21,25	0,13,15,24	0,7,(8 or 22),9,14
(0,2)	(0,1)	828	12	828	27	-	12,17,21,25	0,15,23,24	0,(7 or 14),8,18,22
(1,3)	(0,1)	828	12	828	27	-	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,12,16,21,26
(1,3)	(0,1)	828	12	828	27	-	7,8,13,23	0,4,5,17	0,2,12,(16 or 21),26
(1,3)	(0,1)	828	12	828	27	-	7,8,13,23	0,4,5,25	0,1,(12 or 26),16,21
(0-3)	0	828	27	828	12	-	(4 of 0,13,15,23,24)	(4 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	0	828	27	828	12	-	0,13,15,24	12,17,21,25	0,7,(8 or 22),9,14
(0-3)	0	828	27	828	12	-	0,15,23,24	12,17,21,25	0,(7 or 14),8,18,22
(0-3)	1	828	27	828	12	-	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,14,15,22,24
(0-3)	1	828	27	828	12	-	0,7,8,13	4,5,17,25	0,1,(14 or 24),15,22
(0-3)	1	828	27	828	12	-	0,7,8,23	4,5,17,25	0,2,14,(15 or 22),24

(sc) 8,2,8;1,1,4;8,4,5: 1624 cap configurations found:
(0,2)	(0,1)	828	12	818	60	26	0,22,24,26	12,13,17,18	1,6,10,17,22
(0,2)	(0,1)	828	12	818	168	7	9,23,24,25	0,12,16,20	2,7,11,15,23
(0,2)	(0,1)	828	12	818	194,195	(1,2)	(4 of 0,12,17,21,25)	(4 of 0,13,15,23,24)	0,7,8,14,22
(1,3)	(0,1)	828	12	818	60	16	1,10,15,22	3,17,20,22	2,9,22,24,26
(1,3)	(0,1)	828	12	818	168	15	2,11,16,23	1,16,19,21	0,10,23,24,25
(1,3)	(0,1)	828	12	818	194,195	(9,18)	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,12,16,21,26
0	0	828	21	818	127	13	8,10,11,25	13,17,20,24	4,10,12,19,20
0	0	828	21	818	127	13	8,10,19,25	8,13,17,20	4,10,12,19,20
0	0	828	21	818	130	13	8,10,11,20	13,17,19,25	4,11,14,19,20
0	0	828	21	818	130	13	8,10,20,24	8,13,17,25	4,11,14,19,20
(0-3)	0	828	27	818	39,40	(1,2)	(4 of 0,13,15,23,24)	(4 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	1	828	27	818	39,40	(9,18)	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,14,15,22,24
0	1	828	28	818	53	24	3,5,7,14	2,3,4,10	6,10,15,18,20
0	1	828	28	818	53	24	3,7,14,19	2,4,10,20	6,10,15,18,20
2	0	828	28	818	53	7	3,12,14,24	3,9,20,21	1,6,8,10,20
2	0	828	28	818	53	7	3,14,19,24	9,10,20,21	1,6,8,10,20

(sc) 8,2,8;2,0,4;8,5,4: 424 cap configurations found:
1	0	828	6	828	12	-	1,2,3,16,26	1,2,6,22	11,12,19,21
1	0	828	6	828	12	-	1,2,3,16,26	1,6,14,22	6,11,12,19
1	1	828	6	828	12	-	3,9,16,18,26	6,9,14,18	4,5,11,19
1	1	828	6	828	12	-	3,9,16,18,26	6,9,14,22	4,6,11,19
3	0	828	6	828	12	-	1,2,3,16,26	1,2,6,14	11,12,19,21
3	0	828	6	828	12	-	1,2,3,16,26	2,6,14,22	6,11,19,21
3	1	828	6	828	12	-	3,9,16,18,26	6,9,18,22	4,5,11,19
3	1	828	6	828	12	-	3,9,16,18,26	6,14,18,22	5,6,11,19
0	0	828	7	828	12	-	3,9,16,18,26	6,9,18,22	4,5,11,19
0	0	828	7	828	12	-	3,9,16,18,26	6,14,18,22	5,6,11,19
0	1	828	7	828	12	-	1,2,3,16,26	1,2,6,14	11,12,19,21
0	1	828	7	828	12	-	1,2,3,16,26	2,6,14,22	6,11,19,21
2	0	828	7	828	12	-	3,9,16,18,26	6,9,14,18	4,5,11,19
2	0	828	7	828	12	-	3,9,16,18,26	6,9,14,22	4,6,11,19
2	1	828	7	828	12	-	1,2,3,16,26	1,2,6,22	11,12,19,21
2	1	828	7	828	12	-	1,2,3,16,26	1,6,14,22	6,11,12,19
(0,2)	(0,1)	828	12	828	27	-	0,12,17,21,25	(4 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	-	0,7,8,13,23	(4 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	-	0,13,15,23,24	(4 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	-	0,7,8,13,23	(4 of 0,4,5,17,25)	(4 of 0,14,15,22,24)
1	0	828	32	828	12	-	4,5,6,10,20	3,7,8,11	9,17,18,25
1	0	828	32	828	12	-	4,5,6,10,20	3,8,11,19	3,17,18,25
1	1	828	32	828	12	-	6,10,12,20,21	3,11,19,24	2,3,17,25
1	1	828	32	828	12	-	6,10,12,20,21	3,15,19,24	1,2,17,25
3	0	828	32	828	12	-	4,5,6,10,20	3,7,8,19	9,17,18,25
3	0	828	32	828	12	-	4,5,6,10,20	3,7,11,19	3,9,17,25
3	1	828	32	828	12	-	6,10,12,20,21	3,11,15,19	1,3,17,25
3	1	828	32	828	12	-	6,10,12,20,21	3,11,15,24	1,2,17,25

(sc) 8,2,8;2,1,3;8,4,5: 1686 cap configurations found:
0	0	828	6	828	12	24	5,6,10,20	7,11,19	3,9,17,18,25
0	1	828	6	828	12	8	6,10,20,21	11,15,19	1,2,3,17,25
2	0	828	6	828	12	15	4,6,10,20	8,11,19	3,9,17,18,25
2	1	828	6	828	12	7	6,10,12,20	11,19,24	1,2,3,17,25
1	0	828	7	828	12	7	6,10,12,20	11,19,24	1,2,3,17,25
1	1	828	7	828	12	15	4,6,10,20	8,11,19	3,9,17,18,25
3	0	828	7	828	12	8	6,10,20,21	11,15,19	1,2,3,17,25
3	1	828	7	828	12	24	5,6,10,20	7,11,19	3,9,17,18,25
1	1	828	9	828	4	0	1,14,17,18	16,22,26	3,5,8,12,15
3	0	828	9	828	4	0	1,14,17,18	16,22,26	3,5,8,12,15
(0,2)	(0,1)	828	12	828	27	(1,2)	(4 of 0,12,17,21,25)	(3 of 0,13,15,23,24)	0,7,8,14,22
(0,2)	(0,1)	828	12	828	27	1	0,12,17,25	13,15,23	(0 or 22),7,8,14,17
(0,2)	(0,1)	828	12	828	27	2	0,17,21,25	13,23,24	(0 or 14),7,8,22,25
(1,3)	(0,1)	828	12	828	27	(9,18)	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,12,16,21,26
(1,3)	(0,1)	828	12	828	27	9	0,8,13,23	5,17,25	(0 or 16),12,21,23,26
(1,3)	(0,1)	828	12	828	27	18	0,7,13,23	4,17,25	(0 or 26),12,13,16,21
0	0	828	24	828	27	20	11,15,16,21	6,17,23	4,8,13,15,19
0	1	828	24	828	27	1	5,19,24,26	6,12,25	5,7,11,23,24
1	0	828	24	828	27	11	4,8,10,22	3,13,17	4,12,20,24,25
1	1	828	24	828	27	9	4,10,22,24	3,8,13	4,12,20,24,25
2	0	828	24	828	27	10	12,19,24,26	6,13,25	5,7,11,23,24
2	1	828	24	828	27	2	4,11,15,16	6,17,21	4,8,13,15,19
3	0	828	24	828	27	19	5,7,14,20	3,23,25	5,10,15,17,21
3	1	828	24	828	27	18	5,14,15,20	3,7,23	5,10,15,17,21
(0-3)	0	828	27	828	12	(1,2)	(4 of 0,13,15,23,24)	(3 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	0	828	27	828	12	1	0,13,15,23	0,17,21	0,7,(8 or 14),20,22
(0-3)	0	828	27	828	12	2	0,13,23,24	0,12,25	0,(7 or 22),8,10,14
(0-3)	1	828	27	828	12	(9,18)	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,14,15,22,24
(0-3)	1	828	27	828	12	9	0,7,13,23	0,5,25	0,14,15,20,(22 or 24)
(0-3)	1	828	27	828	12	18	0,8,13,23	0,4,17	0,10,(14 or 15),22,24
0	0	828	32	828	12	12	1,3,16,26	2,14,22	6,11,12,19,21
0	1	828	32	828	12	4	3,9,16,26	14,18,22	4,5,6,11,19
2	0	828	32	828	12	21	2,3,16,26	1,14,22	6,11,12,19,21
2	1	828	32	828	12	5	3,16,18,26	9,14,22	4,5,6,11,19

(sc) 8,2,8;1,2,3;8,4,5: 1600 cap configurations found:
(0,2)	(0,1)	828	12	818	194,195	1,2	(4 of 0,12,17,21,25)	(3 of 0,13,15,23,24)	0,7,8,14,22
(1,3)	(0,1)	828	12	818	194,195	9,18	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,12,16,21,26
(0-3)	0	828	27	818	39,40	1,2	(4 of 0,13,15,23,24)	(3 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	1	828	27	818	39,40	9,18	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,14,15,22,24

(sc) 8,2,8;2,2,2;8,4,5: 800 cap configurations found:
(0,2)	(0,1)	828	12	828	27	1,2	(4 of 0,12,17,21,25)	(2 of 0,13,15,23,24)	0,7,8,14,22
(1,3)	(0,1)	828	12	828	27	9,18	(4 of 0,7,8,13,23)	(2 of 0,4,5,17,25)	0,12,16,21,26
(0-3)	0	828	27	828	12	1,2	(4 of 0,13,15,23,24)	(2 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	1	828	27	828	12	9,18	(4 of 0,7,8,13,23)	(2 of 0,4,5,17,25)	0,14,15,22,24

(sc) 8,2,8;1,1,4;8,3,6: 16 cap configurations found:
(0,2)	(0,1)	828	12	818	194	1	0,12,21	0,13,15,24	0,7,8,14,22,23
(0,2)	(0,1)	828	12	818	194	2	0,12,21	0,15,23,24	0,7,8,13,14,22
(1,3)	(0,1)	828	12	818	195	9	0,7,8	0,4,5,17	0,12,16,21,25,26
(1,3)	(0,1)	828	12	818	195	18	0,7,8	0,4,5,25	0,12,16,17,21,26

(sc) 8,2,8;2,1,3;8,3,6: 33 cap configurations found:
0	0	828	11	828	11	0	2,3,22	2,3,22	0,1,6,8,23,24
(0,2)	(0,1)	828	12	828	27	1	0,17,21	15,23,24	0,7,8,12,14,22
(0,2)	(0,1)	828	12	828	27	2	0,12,25	13,15,24	0,7,8,14,21,22
(1,3)	(0,1)	828	12	828	27	9	0,7,23	4,5,25	0,8,12,16,21,26
(1,3)	(0,1)	828	12	828	27	18	0,8,13	4,5,17	0,7,12,16,21,26
(0-3)	0	828	27	828	12	1	15,23,24	0,17,21	0,7,8,12,14,22
(0-3)	0	828	27	828	12	2	13,15,24	0,12,25	0,7,8,14,21,22
(0-3)	1	828	27	828	12	9	7,8,23	0,5,25	0,4,14,15,22,24
(0-3)	1	828	27	828	12	18	7,8,13	0,4,17	0,5,14,15,22,24

(sc) 8,2,8;1,2,3;8,3,6: 34 cap configurations found:
(0,2)	(0,1)	828	12	818	195	1,2	0,12,17	13,15,23	0,7,8,14,16,22
(0,2)	(0,1)	828	12	818	195	1,2	0,21,25	13,23,24	0,7,8,14,22,26
(1,3)	(0,1)	828	12	818	194	9,18	0,7,13	4,17,25	0,12,16,21,22,26
(1,3)	(0,1)	828	12	818	194	9,18	0,8,23	5,17,25	0,12,14,16,21,26
0	0	828	21	818	21	0,13	2,3,23	0,4,22	5,17,21,23,24,25
0	1	828	21	818	21	0,13	3,18,23	0,12,14	5,8,17,21,23,25
(0-3)	0	828	27	818	39	1,2	13,15,23	0,12,17	0,7,8,14,16,22
(0-3)	0	828	27	818	40	1,2	13,23,24	0,21,25	0,7,8,14,22,26
(0-3)	1	828	27	818	39	9,18	7,13,23	0,4,25	0,14,15,16,22,24
(0-3)	1	828	27	818	40	9,18	8,13,23	0,5,17	0,14,15,22,24,26

(sc) 8,2,8;2,2,2;8,3,6: 16 cap configurations found:
(0,2)	(0,1)	828	12	828	27	1,2	12,17,21	0,23	0,2,7,8,14,22
(0,2)	(0,1)	828	12	828	27	1,2	12,21,25	0,13	0,1,7,8,14,22
(1,3)	(0,1)	828	12	828	27	9,18	7,8,13	0,17	0,9,12,16,21,26
(1,3)	(0,1)	828	12	828	27	9,18	7,8,23	0,25	0,12,16,18,21,26

(sc) 8,2,8;4,1,1;6,4,7: 8 cap configurations found:
(1,3)	(0,1)	828	12	846	6	7	8,11,12,20	13	3,4,6,11,17,20,26
(1,3)	(0,1)	828	12	846	6	7	11,12,20,22	13	3,4,6,7,17,20,26

(sc) 8,2,8;3,2,1;6,4,7: 8 cap configurations found:
(0-3)	0	828	27	836	75	5,22	2,10,22,23	13	2,3,10,11,12,22,23
(0-3)	0	828	27	836	75	5,22	2,22,23,24	13	1,2,3,10,11,12,22

(sc) 8,2,8;3,1,2;6,4,7: 48 cap configurations found:
(0-3)	(0,1)	828	2	836	46	3	10,11,19,20	13,23	3,7,8,10,15,20,24
(0-3)	(0,1)	828	2	836	78	11	3,5,12,14	1,18	1,5,10,12,18,20,25
(0-3)	(0,1)	828	2	836	172	0	16,17,25,26	11,19	1,2,3,9,17,18,25
(0,2)	(0,1)	828	12	836	182	11	0,11,23,25	12,13	7,10,16,21,23,24,26
(0,2)	(0,1)	828	12	836	182	11	11,21,23,25	12,13	1,7,10,21,23,24,26
(1,3)	(0,1)	828	12	836	75	9	4,14,20,24	13,14	3,12,15,19,20,25,26
(1,3)	(0,1)	828	12	836	75	9	4,19,20,24	13,14	3,6,12,15,20,25,26
(0-3)	1	828	27	836	182	3	5,12,18,20	12,13	1,3,5,12,14,18,20
(0-3)	1	828	27	836	182	3	5,12,20,25	12,13	1,3,5,10,14,18,20

(sc) 8,2,8;2,2,2;7,6,4: 8 cap configurations found:
(0,2)	(0,1)	828	12	827	80	15,24	3,7,8,11,19,20	4,10	3,9,18,25
(1,3)	(0,1)	828	12	827	80	7,8	3,9,16,18,25,26	9,14	3,7,8,20

(sc) 8,2,8;5,1,0;5,5,7: 128 cap configurations found:
(0,2)	(0,1)	828	12	855	8	(3,6)	0,7,8,14,22	-	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	(11,19)	0,4,5,16,26	-	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;5,0,1;5,5,7: 128 cap configurations found:
(0,2)	(0,1)	828	12	855	8	-	0,7,8,14,22	(1,2)	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	-	0,4,5,16,26	(1,2)	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,2,0;5,5,7: 368 cap configurations found:
(0,2)	(0,1)	828	12	845	169-173	3,6	0,7,8,14,22	-	(7 of 1,2,7,8,9,12,18,21)
(0,2)	(0,1)	828	12	845	170	3,6	0,7,(8 or 22),9,14	-	1,2,7,8,9,12,21
(0,2)	(0,1)	828	12	845	172	3,6	0,(7 or 14),8,18,22	-	1,2,7,8,12,18,21
(0-3)	1	828	27	845	169-173	11,19	0,4,5,16,26	-	(7 of 4,5,12,16,17,21,25,26)
(0-3)	1	828	27	845	173	11,19	0,4,5,9,16	-	4,12,16,17,21,25,26
(0-3)	1	828	27	845	173	11,19	0,4,5,16,26	-	4,5,6,12,(16 or 26),(17 or 25),21
(0-3)	1	828	27	845	173	11,19	0,4,5,18,26	-	5,12,16,17,21,25,26
(0-3)	1	828	27	845	173	11,19	0,4,16,18,26	-	5,12,16,17,21,25,26
(0-3)	1	828	27	845	173	11,19	0,5,9,16,26	-	4,12,16,17,21,25,26

(sc) 8,2,8;4,1,1;5,5,7: 1284 cap configurations found:
2	0	828	11	845	214	9	0,7,8,14,24	3	6,8,14,15,18,21,22
2	0	828	11	845	214	18	0,7,8,14,24	3	6,14,15,17,18,21,22
3	0	828	11	845	174	16	12,15,16,21,26	18	9,11,17,18,20,22,25
3	0	828	11	845	174	23	12,15,16,21,26	18	7,9,11,17,20,22,25
(0,2)	(0,1)	828	12	845	169-173	(3,6)	0,7,8,14,22	(1,2)	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	845	169-173	(11,19)	0,4,5,16,26	(1,2)	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,0,2;5,5,7: 344 cap configurations found:
(0,2)	(0,1)	828	12	845	169-173	-	0,7,8,14,22	1,2	(7 of 1,2,7,8,9,12,18,21)
(0-3)	0	828	27	845	18	-	0,4,9,14,24	3,21	0,4,5,9,14,19,20
(0-3)	1	828	27	845	156	-	1,3,15,20,21	3,12	1,3,13,14,19,20,21
(0-3)	1	828	27	845	169-173	-	0,4,5,16,26	1,2	(7 of 4,5,12,16,17,21,25,26)
(0-3)	1	828	27	845	173	-	0,4,5,16,26	1,2	3,(4 or 5),(12 or 21),16,17,25,26

(sc) 8,2,8;2,1,3;7,5,5: 842 cap configurations found:
1	0	828	6	827	269	13	7,9,10,14,24	14,20,25	0,5,17,19,23
3	0	828	6	827	271	14	6,9,11,13,26	4,19,26	2,4,16,18,22
3	1	828	6	827	269	23	2,7,14,20,24	10,14,25	0,12,13,17,19
3	1	828	6	827	271	22	1,6,13,19,26	11,12,26	2,12,14,16,18
0	0	828	7	827	269	23	2,7,14,20,24	10,14,25	0,12,13,17,19
0	0	828	7	827	271	22	1,6,13,19,26	11,12,26	2,12,14,16,18
0	1	828	7	827	271	14	6,9,11,13,26	4,19,26	2,4,16,18,22
2	1	828	7	827	269	13	7,9,10,14,24	14,20,25	0,5,17,19,23
(0,2)	(0,1)	828	12	827	80	15,24	3,7,8,11,19	(3 of 4,5,6,10,20)	3,9,17,18,25
(0,2)	(0,1)	828	12	827	80	24	3,7,8,11,19	5,10,20	(3 or 25),9,11,17,18
(0,2)	(0,1)	828	12	827	155	4,5	6,9,14,18,22	(3 of 3,9,16,18,26)	4,5,6,11,19
(1,3)	(0,1)	828	12	827	80	7,8	3,9,16,18,26	(3 of 6,9,14,18,22)	3,7,8,10,20
(1,3)	(0,1)	828	12	827	155	12,21	4,5,6,10,20	(3 of 3,7,8,11,19)	6,9,13,18,23
0	0	828	21	827	264	26	6,7,12,15,22	3,18,26	2,6,15,16,18
1	0	828	21	827	224	14	3,16,21,22,26	2,9,14	2,4,18,21,22
(0-3)	0	828	27	827	172	0,9	7,9,13,14,26	(3 of 4,14,18,25,26)	3,8,9,21,25
(0-3)	0	828	27	827	269	18,20	4,8,11,21,26	(3 of 4,6,13,17,19)	3,11,15,16,22
(0-3)	0	828	27	827	269	18	4,8,11,21,26	4,17,19	(3 or 15),11,16,18,22
(0-3)	0	828	27	827	271	18,19	3,7,10,23,25	(3 of 5,7,14,15,20)	5,10,15,17,21
(0-3)	1	828	27	827	172	19,20	3,7,9,21,26	(3 of 4,6,14,15,18)	8,9,13,14,25
(0-3)	1	828	27	827	269	1,10	4,11,15,16,21	(3 of 6,17,19,21,23)	3,8,11,22,26
(0-3)	1	828	27	827	269	1	4,11,15,16,21	17,19,21	1,(3 or 8),11,22,26
(0-3)	1	828	27	827	271	2,11	3,10,15,17,23	(3 of 7,15,20,21,22)	5,7,10,21,25
1	0	828	28	827	273	19	3,10,19,20,24	8,14,15	4,5,12,17,26
1	1	828	28	827	273	11	3,8,10,11,20	7,22,24	4,12,21,25,26
3	0	828	28	827	272	11	3,10,11,15,20	7,22,24	4,5,16,21,25
3	1	828	28	827	272	19	3,7,10,19,20	8,14,15	5,12,16,17,21
1	0	828	32	827	271	17	0,12,14,16,20	1,23,25	1,8,13,19,24
1	1	828	32	827	269	26	1,5,17,18,23	11,16,22	6,9,10,14,25
1	1	828	32	827	271	25	0,4,16,20,22	9,17,23	8,9,11,13,24
3	0	828	32	827	269	16	1,12,13,17,18	11,22,26	2,6,14,20,25

(sc) 8,2,8;3,1,2;5,5,7: 1320 cap configurations found:
1	0	828	6	835	784	22	3,7,8,10,20	7,8	2,9,13,14,18,22,23
3	0	828	6	835	782	14	3,7,8,10,20	7,8	1,9,13,14,18,22,23
0	1	828	7	835	782	14	3,7,8,10,20	7,8	1,9,13,14,18,22,23
2	1	828	7	835	784	22	3,7,8,10,20	7,8	2,9,13,14,18,22,23
1	1	828	9	835	907	10	2,6,7,15,21	0,3	2,7,11,14,22,24,25
1	1	828	9	835	907	20	2,6,7,15,21	0,3	7,9,11,14,22,24,25
3	0	828	9	835	907	10	2,6,7,15,21	0,3	2,7,11,14,22,24,25
3	0	828	9	835	907	20	2,6,7,15,21	0,3	7,9,11,14,22,24,25
(0,2)	(0,1)	828	12	835	134	10	1,5,9,14,26	4,22	5,14,17,18,19,24,25
(0,2)	(0,1)	828	12	835	776-785	(3,6)	0,7,8,14,22	1,2	(7 of 1,2,7,8,9,12,18,21)
(0,2)	(0,1)	828	12	835	853	14	1,6,10,17,22	8,26	1,4,10,13,23,24,26
(0,2)	(0,1)	828	12	835	916	11	0,11,21,23,25	12,13	1,7,10,21,23,24,26
(1,3)	(0,1)	828	12	835	714	25	2,4,17,20,21	4,13	2,8,12,13,15,16,20
1	0	828	24	835	784	13	5,10,15,17,21	18,19	2,11,14,18,19,24,25
1	1	828	24	835	782	13	5,10,15,17,21	18,19	2,5,11,18,19,24,25
3	0	828	24	835	782	23	4,12,20,24,25	9,11	1,9,11,15,17,19,22
3	1	828	24	835	784	23	4,12,20,24,25	9,11	1,4,9,11,15,17,19
(0-3)	0	828	27	835	134	5	2,3,11,13,26	4,22	2,3,4,11,12,13,18
(0-3)	1	828	27	835	714	12	0,5,17,19,23	4,13	0,1,5,13,18,19,23
(0-3)	1	828	27	835	776-785	(11,19)	0,4,5,16,26	1,2	(7 of 4,5,12,16,17,21,25,26)
2	1	828	28	835	841	10	1,3,5,14,25	2,7	8,13,15,17,19,21,23
2	1	828	28	835	841	20	1,3,5,14,25	2,7	4,8,13,15,17,19,23
1	0	828	32	835	782	17	1,2,6,13,23	4,5	7,10,11,15,19,20,24
3	0	828	32	835	784	25	1,2,6,13,23	4,5	8,10,11,15,19,20,24

(sc) 8,2,8;2,2,2;7,5,5: 426 cap configurations found:
0	0	828	4	827	269	10,20	4,16,21,22,26	14,17	3,8,11,15,22
2	1	828	4	827	269	10,20	4,16,21,22,26	14,17	3,8,11,15,22
(0,2)	(0,1)	828	12	827	80	15,24	3,7,8,11,19	(2 of 4,5,6,10,20)	3,9,17,18,25
(0,2)	(0,1)	828	12	827	155	4,5	6,9,14,18,22	(2 of 3,9,16,18,26)	4,5,6,11,19
(1,3)	(0,1)	828	12	827	80	7,8	3,9,16,18,26	(2 of 6,9,14,18,22)	3,7,8,10,20
(1,3)	(0,1)	828	12	827	155	12,21	4,5,6,10,20	(2 of 3,7,8,11,19)	6,9,13,18,23
(0-3)	0	828	25,26	827	269	18,20	4,8,11,21,26	17,19	3,11,15,16,22
(0-3)	1	828	25,26	827	172	19,20	3,7,9,21,26	15,18	8,9,13,14,25
(0-3)	1	828	25,26	827	269	1,10	4,11,15,16,21	17,19	3,8,11,22,26
(0-3)	0	828	27	827	172	0,9	7,9,13,14,26	(2 of 4,14,18,25,26)	3,8,9,21,25
(0-3)	0	828	27	827	269	18,20	4,8,11,21,26	(2 of 4,6,13,17,19)	3,11,15,16,22
(0-3)	0	828	27	827	271	18,19	3,7,10,23,25	(2 of 5,7,14,15,20)	5,10,15,17,21
(0-3)	1	828	27	827	172	19,20	3,7,9,21,26	(2 of 4,6,14,15,18)	8,9,13,14,25
(0-3)	1	828	27	827	269	1,10	4,11,15,16,21	(2 of 6,17,19,21,23)	3,8,11,22,26
(0-3)	1	828	27	827	271	2,11	3,10,15,17,23	(2 of 7,15,20,21,22)	5,7,10,21,25

(sc) 8,2,8;1,1,4;7,4,6: 8 cap configurations found:
(0,2)	(0,1)	828	12	817	234	15	3,7,8,19	4,5,6,10	3,9,17,18,25,26
(1,3)	(0,1)	828	12	817	235	8	3,9,18,26	6,9,14,18	3,7,8,10,19,20

(sc) 8,2,8;2,1,3;7,4,6: 20 cap configurations found:
(0,2)	(0,1)	828	12	827	80	15	3,8,11,19	4,5,20	3,7,9,17,18,25
(0,2)	(0,1)	828	12	827	155	5	6,9,18,22	9,16,18	4,5,6,11,18,19
(0-3)	0	828	27	827	269	20	4,8,21,26	6,13,19	3,11,15,16,22,23
(0-3)	1	828	27	827	172	19	3,9,21,26	6,14,18	6,8,9,13,14,25
(0-3)	1	828	27	827	269	10	4,15,16,21	6,19,23	3,8,11,13,22,26

(sc) 8,2,8;1,2,3;7,4,6: 20 cap configurations found:
(0,2)	(0,1)	828	12	817	235	15,24	3,7,8,19	4,10,20	3,9,10,17,18,25
(1,3)	(0,1)	828	12	817	499	12,21	4,6,10,20	7,11,19	6,9,13,18,19,23
(0-3)	0	828	27	817	527	0,9	7,13,14,26	4,18,25	3,4,8,9,21,25
(0-3)	0	828	27	817	800	18,19	3,7,10,23	14,15,20	5,6,10,15,17,21
(0-3)	1	828	27	817	800	2,11	3,10,15,23	7,20,22	5,6,7,10,21,25

(sc) 8,2,8;2,2,2;7,4,6: 10 cap configurations found:
3	(0,1)	828	4	827	271	11,19	3,7,15,23	0,20	5,10,17,21,23,25
(0,2)	(0,1)	828	12	827	80	15,24	3,7,8,11	6,10	3,9,12,17,18,25
(0,2)	(0,1)	828	12	827	155	4,5	9,14,18,22	3,16	4,5,6,7,11,19

(sc) 8,2,8;4,1,1;6,5,6: 4 cap configurations found:
(1,3)	(0,1)	828	12	846	6	7	8,11,12,20,22	13	3,4,6,17,20,26

(sc) 8,2,8;3,2,1;6,5,6: 4 cap configurations found:
(0-3)	0	828	27	836	75	5,22	2,10,22,23,24	13	2,3,10,11,12,22

(sc) 8,2,8;3,1,2;6,5,6: 12 cap configurations found:
(0,2)	(0,1)	828	12	836	182	11	0,11,21,23,25	12,13	7,10,21,23,24,26
(1,3)	(0,1)	828	12	836	75	9	4,14,19,20,24	13,14	3,12,15,20,25,26
(0-3)	1	828	27	836	182	3	5,12,18,20,25	12,13	1,3,5,14,18,20

(sc) 8,2,8;2,2,2;6,5,6: 8 cap configurations found:
(1,3)	(0,1)	828	12	826	796	2,8	7,10,14,19,21	14,23	3,5,8,10,19,25
(1,3)	(0,1)	828	12	826	829	12,21	4,5,6,10,20	3,11	6,9,13,15,18,23

(sc) 8,2,8;2,1,3;6,5,6: 8 cap configurations found:
(1,3)	(0,1)	828	12	826	818	12	4,5,6,10,20	7,8,19	5,6,9,13,18,23
(0-3)	0	828	27	826	411	20	5,6,9,22,24	3,16,18	3,4,9,16,17,23

(sc) 8,2,8;2,3,1;6,6,5: 8 cap configurations found:
(1,3)	(0,1)	828	12	826	816	2,15,18	8,11,21,22,24,25	16	0,10,21,22,26
(0-3)	0	828	27	826	816	6,9,13	2,3,4,13,18,19	21	4,12,18,19,26

(sc) 8,2,8;4,1,1;5,6,6: 8 cap configurations found:
(0,2)	(0,1)	828	12	845	170	3	0,7,8,14,22,23	1	1,7,8,9,12,21
(0,2)	(0,1)	828	12	845	172	3	0,7,8,13,14,22	2	2,7,8,12,18,21

(sc) 8,2,8;3,2,1;5,6,6: 16 cap configurations found:
(0,2)	(0,1)	828	12	835	783	3,6	0,7,8,14,21,22	2	2,7,8,9,12,18
(0,2)	(0,1)	828	12	835	785	3,6	0,7,8,12,14,22	1	1,7,8,9,18,21
(0-3)	1	828	27	835	778	11,19	0,4,5,15,16,26	2	4,5,12,17,25,26
(0-3)	1	828	27	835	779	11,19	0,4,5,16,24,26	1	4,5,16,17,21,25

(sc) 8,2,8;3,1,2;5,6,6: 16 cap configurations found:
(0,2)	(0,1)	828	12	835	782	6	0,7,8,14,16,22	1,2	1,8,9,12,18,21
(0,2)	(0,1)	828	12	835	784	6	0,7,8,14,22,26	1,2	2,7,9,12,18,21
(0-3)	1	828	27	835	776	11	0,4,5,14,16,26	1,2	5,12,16,17,21,26
(0-3)	1	828	27	835	781	19	0,4,5,16,22,26	1,2	4,12,16,21,25,26

(cu) 8,2,8;2,0,4;8,5,4: 432 cap configurations found:
(0,1)	(1,2,5,6)	828	11	828	11	-	0,10,11,21,24	(4 of 0,10,11,21,24)	(4 of 0,10,11,21,24)
(0,1)	(1,2,5,6)	828	11	828	11	-	0,12,15,19,20	(4 of 0,12,15,19,20)	(4 of 0,12,15,19,20)
2	(1,5)	828	16	828	11	-	5,11,17,21,22	7,10,13,26	7,10,13,26
2	(1,5)	828	16	828	11	-	5,11,17,21,22	7,10,24,26	7,10,24,26
2	(1,5)	828	16	828	11	-	5,12,13,20,26	7,15,17,19	7,15,17,19
2	(1,5)	828	16	828	11	-	5,12,13,20,26	7,17,19,22	7,17,19,22
2	(2,6)	828	16	828	11	-	7,10,13,24,26	5,11,17,22	5,11,17,22
2	(2,6)	828	16	828	11	-	7,10,13,24,26	5,11,21,22	5,11,21,22
2	(2,6)	828	16	828	11	-	7,15,17,19,22	5,12,13,20	5,12,13,20
2	(2,6)	828	16	828	11	-	7,15,17,19,22	5,13,20,26	5,13,20,26
3	(1,5)	828	16	828	11	-	5,11,17,21,22	7,10,13,24	7,10,13,24
3	(1,5)	828	16	828	11	-	5,11,17,21,22	7,13,24,26	7,13,24,26
3	(1,5)	828	16	828	11	-	5,12,13,20,26	7,15,17,22	7,15,17,22
3	(1,5)	828	16	828	11	-	5,12,13,20,26	7,15,19,22	7,15,19,22
3	(2,6)	828	16	828	11	-	7,10,13,24,26	5,11,17,21	5,11,17,21
3	(2,6)	828	16	828	11	-	7,10,13,24,26	5,17,21,22	5,17,21,22
3	(2,6)	828	16	828	11	-	7,15,17,19,22	5,12,13,26	5,12,13,26
3	(2,6)	828	16	828	11	-	7,15,17,19,22	5,12,20,26	5,12,20,26

(sa) 8,2,8;2,0,4;8,5,4: 304 cap configurations found:
1	1	828	1	828	9	-	0,2,7,16,19	0,1,5,14	5,7,17,25
2	(0,1)	828	1	828	1	-	0,2,6,13,18	(4 of 0,1,3,17,18)	(4 of 0,2,3,9,25)
3	0	828	1	828	9	-	2,5,7,16,26	1,5,7,14	0,7,10,25
5	1	828	1	828	9	-	2,5,7,16,26	1,5,7,14	0,7,10,25
6	(0,1)	828	1	828	1	-	0,2,3,16,18	(4 of 0,1,6,14,18)	(4 of 0,2,6,9,22)
7	0	828	1	828	9	-	0,2,7,16,19	0,1,5,14	5,7,17,25
(1,5)	(0,1)	828	6	828	6	-	0,13,17,19,20	(4 of 0,14,16,21,24)	(4 of 0,10,11,23,25)
(3,7)	(0,1)	828	6	828	6	-	0,13,17,21,24	(4 of 0,14,16,19,20)	(4 of 0,12,15,23,25)

9,1,8;2,2,3;6,5,5: 48 cap configurations found:
0	0	2	1	918	981F	926	926:32	2,23	0,13,16,20,25	5,9,22	2,7,11,24,26
0	0	2	1	918	981F	926	926:32	2,26	0,13,16,20,22	8,9,25	2,4,11,21,23
0	0	6	0	918	981F	926	926:32	2,23	0,13,16,20,25	5,9,22	2,7,11,24,26
0	0	6	0	918	981F	926	926:32	2,26	0,13,16,20,22	8,9,25	2,4,11,21,23
0	1	2	1	918	981F	926	926:32	2,5	1,14,16,19,21	4,9,14	0,2,5,10,23
0	1	2	1	918	981F	926	926:32	2,17	14,16,19,21,25	9,16,26	5,7,23,24,26
0	1	6	0	918	981F	926	926:32	2,8	1,13,17,19,24	7,9,17	0,2,8,10,26
0	1	6	0	918	981F	926	926:32	2,14	13,17,19,22,24	9,13,23	4,8,21,23,26
0	2	2	1	918	981F	926	926:32	2,8	1,13,17,19,24	7,9,17	0,2,8,10,26
0	2	2	1	918	981F	926	926:32	2,14	13,17,19,22,24	9,13,23	4,8,21,23,26
0	2	6	0	918	981F	926	926:32	2,5	1,14,16,19,21	4,9,14	0,2,5,10,23
0	2	6	0	918	981F	926	926:32	2,17	14,16,19,21,25	9,16,26	5,7,23,24,26
1	0	2	0	918	981F	926	926:32	3,9	0,8,10,23,26	2,12,22	1,16,17,19,24
1	0	2	0	918	981F	926	926:32	6,9	0,5,10,23,26	2,15,25	1,13,14,19,21
1	0	6	1	918	981F	926	926:32	3,9	0,8,10,23,26	2,12,22	1,16,17,19,24
1	0	6	1	918	981F	926	926:32	6,9	0,5,10,23,26	2,15,25	1,13,14,19,21
1	1	2	0	918	981F	926	926:32	9,12	2,4,11,21,26	2,4,21	0,13,19,20,22
1	1	2	0	918	981F	926	926:32	9,24	2,4,8,21,26	2,6,16	13,16,17,22,24
1	1	6	1	918	981F	926	926:32	9,15	2,7,11,23,24	2,7,24	0,16,19,20,25
1	1	6	1	918	981F	926	926:32	9,21	2,5,7,23,24	2,3,13	13,14,16,21,25
1	2	2	0	918	981F	926	926:32	9,15	2,7,11,23,24	2,7,24	0,16,19,20,25
1	2	2	0	918	981F	926	926:32	9,21	2,5,7,23,24	2,3,13	13,14,16,21,25
1	2	6	1	918	981F	926	926:32	9,12	2,4,11,21,26	2,4,21	0,13,19,20,22
1	2	6	1	918	981F	926	926:32	9,24	2,4,8,21,26	2,6,16	13,16,17,22,24
2	0	2	0	918	981F	926	926:5	2,23	0,1,5,8,17	1,3,5	7,10,19,24,26
2	0	2	0	918	981F	926	926:5	2,26	0,1,5,8,14	1,6,8	4,10,19,21,23
2	0	2	1	918	981F	926	926:5	1,22	0,2,4,7,16	2,3,4	8,11,20,24,25
2	0	2	1	918	981F	926	926:5	1,25	0,2,4,7,13	2,6,7	5,11,20,21,22
2	0	6	0	918	981F	926	926:5	1,22	0,2,4,7,16	2,3,4	8,11,20,24,25
2	0	6	0	918	981F	926	926:5	1,25	0,2,4,7,13	2,6,7	5,11,20,21,22
2	0	6	1	918	981F	926	926:5	2,23	0,1,5,8,17	1,3,5	7,10,19,24,26
2	0	6	1	918	981F	926	926:5	2,26	0,1,5,8,14	1,6,8	4,10,19,21,23
2	1	2	0	918	981F	926	926:5	2,5	8,11,20,21,22	1,12,14	0,2,4,10,13
2	1	2	0	918	981F	926	926:5	2,17	8,11,17,21,22	1,24,26	4,7,13,24,26
2	1	2	1	918	981F	926	926:5	1,4	7,10,19,21,23	2,12,13	0,1,5,11,14
2	1	2	1	918	981F	926	926:5	1,16	7,10,16,21,23	2,24,25	5,8,14,24,25
2	1	6	0	918	981F	926	926:5	1,7	4,10,19,24,26	2,15,16	0,1,8,11,17
2	1	6	0	918	981F	926	926:5	1,13	4,10,13,24,26	2,21,22	5,8,17,21,22
2	1	6	1	918	981F	926	926:5	2,8	5,11,20,24,25	1,15,17	0,2,7,10,16
2	1	6	1	918	981F	926	926:5	2,14	5,11,14,24,25	1,21,23	4,7,16,21,23
2	2	2	0	918	981F	926	926:5	2,8	5,11,20,24,25	1,15,17	0,2,7,10,16
2	2	2	0	918	981F	926	926:5	2,14	5,11,14,24,25	1,21,23	4,7,16,21,23
2	2	2	1	918	981F	926	926:5	1,7	4,10,19,24,26	2,15,16	0,1,8,11,17
2	2	2	1	918	981F	926	926:5	1,13	4,10,13,24,26	2,21,22	5,8,17,21,22
2	2	6	0	918	981F	926	926:5	1,4	7,10,19,21,23	2,12,13	0,1,5,11,14
2	2	6	0	918	981F	926	926:5	1,16	7,10,16,21,23	2,24,25	5,8,14,24,25
2	2	6	1	918	981F	926	926:5	2,5	8,11,20,21,22	1,12,14	0,2,4,10,13
2	2	6	1	918	981F	926	926:5	2,17	8,11,17,21,22	1,24,26	4,7,13,24,26

(sc) 8,2,8;5,2,0;5,3,8: 102 cap configurations found:
0	0	828	6	855	8	17,25	2,13,23		7,8,10,11,15,19,20,24
2	0	828	6	855	8	17,25	1,13,23		7,8,10,11,15,19,20,24
1	1	828	7	855	8	17,25	1,13,23		7,8,10,11,15,19,20,24
3	1	828	7	855	8	17,25	2,13,23		7,8,10,11,15,19,20,24
(0,2)	(0,1)	828	12	855	8	3,6	(3 of 0,7,8,14,22)		1,2,7,8,9,12,18,21
(0,2)	(0,1)	828	12	855	8	3,6	7,14,22		1,2,7,8,(9 or 12),15,18,21
(0,2)	(0,1)	828	12	855	8	3,6	8,14,22		1,2,7,8,9,12,(18 or 21),24
(0-3)	1	828	27	855	8	11,19	(3 of 0,4,5,16,26)		4,5,12,16,17,21,25,26
0	0	828	32	855	8	14,22	7,10,20		1,2,9,13,14,18,22,23
2	0	828	32	855	8	14,22	8,10,20		1,2,9,13,14,18,22,23

(sc) 8,2,8;2,1,4;8,5,3: 1620 cap configurations found:
(0,2)	(0,1)	828	12	828	6	24	3,7,8,11,19	5,6,10,20	3,9,17
(0,2)	(0,1)	828	12	828	27	(1,2)	0,12,17,21,25	(4 of 0,13,15,23,24)	(3 of 0,7,8,14,22)
(0,2)	(0,1)	828	12	828	32	12	1,2,6,14,22	1,3,16,26	6,19,21
(1,3)	(0,1)	828	12	828	7	12	4,5,6,10,20	3,8,11,19	6,18,23
(1,3)	(0,1)	828	12	828	27	(9,18)	0,7,8,13,23	(4 of 0,4,5,17,25)	(3 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	(1,2)	0,13,15,23,24	(4 of 0,12,17,21,25)	(3 of 0,7,8,14,22)
(0-3)	0	828	27	828	24	20	6,17,19,21,23	11,15,16,21	4,8,19
(0-3)	1	828	27	828	12	(9,18)	0,7,8,13,23	(4 of 0,4,5,17,25)	(3 of 0,14,15,22,24)
(0-3)	1	828	27	828	24	9	4,6,13,17,19	8,11,21,26	8,19,23

(sc) 8,2,8;2,2,3;8,5,3: 1696 cap configurations found:
(0,2)	(0,1)	828	12	828	27	1,2	0,3,12,17,25	0,15,24	0,14,22
(0,2)	(0,1)	828	12	828	27	1,2	0,3,17,21,25	0,15,24	0,14,22
(0,2)	(0,1)	828	12	828	27	1,2	0,6,12,17,21	0,15,24	0,14,22
(0,2)	(0,1)	828	12	828	27	1,2	0,6,12,21,25	0,15,24	0,14,22
(0,2)	(0,1)	828	12	828	27	1,2	0,12,17,21,25	(3 of 0,13,15,23,24)	(3 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	9,18	0,3,7,8,13	0,4,5	0,16,26
(1,3)	(0,1)	828	12	828	27	9,18	0,3,7,8,23	0,4,5	0,16,26
(1,3)	(0,1)	828	12	828	27	9,18	0,6,7,13,23	0,4,5	0,16,26
(1,3)	(0,1)	828	12	828	27	9,18	0,6,8,13,23	0,4,5	0,16,26
(1,3)	(0,1)	828	12	828	27	9,18	0,7,8,13,23	(3 of 0,4,5,17,25)	(3 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	1,2	0,3,13,15,24	0,12,21	0,7,8
(0-3)	0	828	27	828	12	1,2	0,3,15,23,24	0,12,21	0,7,8
(0-3)	0	828	27	828	12	1,2	0,6,13,15,23	0,12,21	0,14,22
(0-3)	0	828	27	828	12	1,2	0,6,13,23,24	0,12,21	0,14,22
(0-3)	0	828	27	828	12	1,2	0,13,15,16,24	17,21,25	7,14,22
(0-3)	0	828	27	828	12	1,2	0,13,15,23,24	(3 of 0,12,17,21,25)	(3 of 0,7,8,14,22)
(0-3)	0	828	27	828	12	1,2	0,15,23,24,26	12,17,25	8,14,22
(0-3)	0	828	27	828	12	1,2	13,15,16,23,24	17,21,25	7,14,22
(0-3)	0	828	27	828	12	1,2	13,15,23,24,26	12,17,25	8,14,22
(0-3)	1	828	27	828	12	9,18	0,3,7,8,13	0,4,5	0,15,24
(0-3)	1	828	27	828	12	9,18	0,3,7,8,23	0,4,5	0,15,24
(0-3)	1	828	27	828	12	9,18	0,6,7,13,23	0,4,5	0,14,22
(0-3)	1	828	27	828	12	9,18	0,6,8,13,23	0,4,5	0,14,22
(0-3)	1	828	27	828	12	9,18	0,7,8,13,16	5,17,25	14,15,22
(0-3)	1	828	27	828	12	9,18	0,7,8,13,23	(3 of 0,4,5,17,25)	(3 of 0,14,15,22,24)
(0-3)	1	828	27	828	12	9,18	0,7,8,23,26	4,17,25	14,22,24
(0-3)	1	828	27	828	12	9,18	7,8,13,16,23	5,17,25	14,15,22
(0-3)	1	828	27	828	12	9,18	7,8,13,23,26	4,17,25	14,22,24

(sc) 8,2,8;4,4,8;5,1,1 (excluding 5,18,18 and 6,17,18):
288 cap configurations found, all of which are among the following:
(1,3)	(0,1)	828	12	845	169-173	(4 of 0,4,5,16,26)	(3,6)	1,2,4,5,9,15,18,24	(1,2)
(0-3)	0	828	27	845	169-173	(4 of 0,7,8,14,22)	(10,20)	7,8,13,14,15,22,23,24	(1,2)

(sc) 8,2,8;2,1,4;8,4,4 (excluding 5,18,18 and 6,17,18):
896 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	828	27	(1,2)	(4 of 0,12,17,21,25)	(4 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	(9,18)	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	(1,2)	(4 of 0,13,15,23,24)	(4 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	(9,18)	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	(4 of 0,14,15,22,24)

(sc) 8,2,8;1,2,4;8,4,4 (excluding 5,18,18 and 6,17,18):
1024 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	818	194,195	1,2	(4 of 0,12,17,21,25)	(4 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	818	194,195	9,18	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	818	39,40	1,2	(4 of 0,13,15,23,24)	(4 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	818	39,40	9,18	(4 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	(4 of 0,14,15,22,24)

(sc) 8,2,8;2,2,3;8,4,4 (excluding 5,18,18 and 6,17,18):
592 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	828	27	1,2	(4 of 0,12,17,21,25)	(3 of 0,13,15,23,24)	(4 of 0,7,8,14,22)
(1,3)	(0,1)	828	12	828	27	9,18	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	(4 of 0,12,16,21,26)
(0-3)	0	828	27	828	12	1,2	(4 of 0,13,15,23,24)	(3 of 0,12,17,21,25)	(4 of 0,7,8,14,22)
(0-3)	1	828	27	828	12	9,18	(4 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	(4 of 0,14,15,22,24)

(sc) 8,2,8;3,5,8;5,0,2 (excluding 5,18,18 and 6,17,18):
40 cap configurations found, all of which are among the following:
(1,3)	(0,1)	828	12	835	(776,778,779,781)	0,4,5,16,26	-	1,2,4,5,9,15,18,24	1,2
(0-3)	0	828	27	835	(776,777,780-782,784)	0,7,8,14,22	-	7,8,13,14,15,22,23,24	1,2

(sc) 8,2,8;1,2,4;8,3,5 (excluding 5,18,18 and 6,17,18):
416 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	818	194,195	1,2	(3 of 0,12,17,21,25)	(4 of 0,13,15,23,24)	0,7,8,14,22
(1,3)	(0,1)	828	12	818	194,195	9,18	(3 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,12,16,21,26
(0-3)	0	828	27	818	39,40	1,2	(3 of 0,13,15,23,24)	(4 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	1	828	27	818	39,40	9,18	(3 of 0,7,8,13,23)	(4 of 0,4,5,17,25)	0,14,15,22,24

(sc) 8,2,8;2,2,3;8,3,5 (excluding 5,18,18 and 6,17,18):
576 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	828	27	1,2	(3 of 0,12,17,21,25)	(3 of 0,13,15,23,24)	0,7,8,14,22
(1,3)	(0,1)	828	12	828	27	9,18	(3 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,12,16,21,26
(0-3)	0	828	27	828	12	1,2	(3 of 0,13,15,23,24)	(3 of 0,12,17,21,25)	0,7,8,14,22
(0-3)	1	828	27	828	12	9,18	(3 of 0,7,8,13,23)	(3 of 0,4,5,17,25)	0,14,15,22,24

(sc) 8,2,8;5,2,0;5,4,7: 320 cap configurations found:
(0,2)	(0,1)	828	12	855	8	3,6	(4 of 0,7,8,14,22)	-	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	11,19	(4 of 0,4,5,16,26)	-	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;5,1,1;5,4,7: 1344 cap configurations found:
(0,2)	(0,1)	828	12	855	8	(3,6)	(4 of 0,7,8,14,22)	(1,2)	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	(11,19)	(4 of 0,4,5,16,26)	(1,2)	(7 of 4,5,12,16,17,21,25,26)
(0-3)	1	828	27	855	8	11	0,4,5,16	1	(4 or 16),5,12,17,19,(21 or 26),25
(0-3)	1	828	27	855	8	11	0,4,5,16	2	1,4,5,(12 or 26),16,(17 or 21),25
(0-3)	1	828	27	855	8	19	0,4,5,26	1	2,4,5,(12 or 25),(16 or 21),17,26
(0-3)	1	828	27	855	8	19	0,4,5,26	2	4,(5 or 26),11,(12 or 16),17,21,25

(sc) 8,2,8;5,0,2;5,4,7: 320 cap configurations found:
(0,2)	(0,1)	828	12	855	8	-	(4 of 0,7,8,14,22)	1,2	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	-	(4 of 0,4,5,16,26)	1,2	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,2,1;5,4,7 (excluding 5,18,18 and 6,17,18):
496 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	845	169-173	3,6	(4 of 0,7,8,14,22)	(1,2)	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	845	169-173	11,19	(4 of 0,4,5,16,26)	(1,2)	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,1,2;5,4,7 (excluding 5,18,18 and 6,17,18):
920 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	845	169-173	(3,6)	(4 of 0,7,8,14,22)	1,2	(7 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	845	169-173	(11,19)	(4 of 0,4,5,16,26)	1,2	(7 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;2,2,3;7,5,4 (excluding 5,18,18 and 6,17,18):
328 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	827	80	15,24	3,7,8,11,19	(3 of 4,5,6,10,20)	(4 of 3,9,17,18,25)
(0,2)	(0,1)	828	12	827	155	4,5	6,9,14,18,22	(3 of 3,9,16,18,26)	(4 of 4,5,6,11,19)
(1,3)	(0,1)	828	12	827	80	7,8	3,9,16,18,26	(3 of 6,9,14,18,22)	(4 of 3,7,8,10,20)
(1,3)	(0,1)	828	12	827	155	12,21	4,5,6,10,20	(3 of 3,7,8,11,19)	(4 of 6,9,13,18,23)
(0-3)	0	828	27	827	172	0,9	7,9,13,14,26	(3 of 4,14,18,25,26)	(4 of 3,8,9,21,25)
(0-3)	0	828	27	827	269	18,20	4,8,11,21,26	(3 of 4,6,13,17,19)	(4 of 3,11,15,16,22)
(0-3)	0	828	27	827	271	18,19	3,7,10,23,25	(3 of 5,7,14,15,20)	(4 of 5,10,15,17,21)
(0-3)	1	828	27	827	172	19,20	3,7,9,21,26	(3 of 4,6,14,15,18)	(4 of 8,9,13,14,25)
(0-3)	1	828	27	827	269	1,10	4,11,15,16,21	(3 of 6,17,19,21,23)	(4 of 3,8,11,22,26)
(0-3)	1	828	27	827	271	2,11	3,10,15,17,23	(3 of 7,15,20,21,22)	(4 of 5,7,10,21,25)

(sc) 8,2,8;4,5,7;5,2,0: 320 cap configurations found:
(1,3)	(0,1)	828	12	845	169-173	0,4,5,16,26	3,6	(7 of 1,2,4,5,9,15,18,24)	-
(0-3)	0	828	27	845	169-173	0,7,8,14,22	10,20	(7 of 7,8,13,14,15,22,23,24)	-

(sc) 8,2,8;4,5,7;5,1,1: 1348 cap configurations found:
1	0	828	11	845	187	0,4,9,12,14	2	2,5,6,7,13,15,16	21
1	0	828	11	845	187	0,4,9,12,14	25	2,5,7,13,15,16,23	21
3	0	828	11	845	177	0,11,15,18,22	22	5,9,10,14,17,18,22	18
3	0	828	11	845	177	0,11,15,18,22	23	5,9,10,14,17,19,22	18
(1,3)	(0,1)	828	12	845	169-173	0,4,5,16,26	(3,6)	(7 of 1,2,4,5,9,15,18,24)	(1,2)
(0-3)	0	828	27	845	169-173	0,7,8,14,22	(10,20)	(7 of 7,8,13,14,15,22,23,24)	(1,2)
(0-3)	0	828	27	845	169	0,7,8,14,22	10	7,(8 or 14),13,15,20,(22 or 24),23	2
(0-3)	0	828	27	845	169	0,7,8,14,22	20	1,7,8,13,(14 or 24),(15 or 23),22	2
(0-3)	0	828	27	845	171	0,7,8,14,22	10	2,7,8,(13 or 24),14,(15 or 22),23	1
(0-3)	0	828	27	845	171	0,7,8,14,22	20	(7 or 22),8,10,13,(14 or 15),23,24	1

(sc) 8,2,8;4,5,7;5,0,2: 320 cap configurations found:
(1,3)	(0,1)	828	12	845	169-173	0,4,5,16,26	-	(7 of 1,2,4,5,9,15,18,24)	1,2
(0-3)	0	828	27	845	169-173	0,7,8,14,22	-	(7 of 7,8,13,14,15,22,23,24)	1,2

(sc) 8,2,8;2,1,4;7,4,5 (excluding 5,18,18 and 6,17,18):
552 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	827	80	(15,24)	(4 of 3,7,8,11,19)	(4 of 4,5,6,10,20)	3,9,17,18,25
(0,2)	(0,1)	828	12	827	155	(4,5)	(4 of 6,9,14,18,22)	(4 of 3,9,16,18,26)	4,5,6,11,19
(1,3)	(0,1)	828	12	827	80	(7,8)	(4 of 3,9,16,18,26)	(4 of 6,9,14,18,22)	3,7,8,10,20
(1,3)	(0,1)	828	12	827	155	(12,21)	(4 of 4,5,6,10,20)	(4 of 3,7,8,11,19)	6,9,13,18,23
(0-3)	0	828	27	827	172	(0,9)	(4 of 7,9,13,14,26)	(4 of 4,14,18,25,26)	3,8,9,21,25
(0-3)	0	828	27	827	269	(18,20)	(4 of 4,8,11,21,26)	(4 of 4,6,13,17,19)	3,11,15,16,22
(0-3)	0	828	27	827	271	(18,19)	(4 of 3,7,10,23,25)	(4 of 5,7,14,15,20)	5,10,15,17,21
(0-3)	1	828	27	827	172	(19,20)	(4 of 3,7,9,21,26)	(4 of 4,6,14,15,18)	8,9,13,14,25
(0-3)	1	828	27	827	269	(1,10)	(4 of 4,11,15,16,21)	(4 of 6,17,19,21,23)	3,8,11,22,26
(0-3)	1	828	27	827	271	(2,11)	(4 of 3,10,15,17,23)	(4 of 7,15,20,21,22)	5,7,10,21,25

(sc) 8,2,8;1,2,4;7,4,5 (excluding 5,18,18 and 6,17,18):
288 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	817	234,235	15,24	(4 of 3,7,8,11,19)	(4 of 4,5,6,10,20)	3,9,17,18,25
(0,2)	(0,1)	828	12	817	497,499	4,5	(4 of 6,9,14,18,22)	(4 of 3,9,16,18,26)	4,5,6,11,19
(1,3)	(0,1)	828	12	817	234,235	7,8	(4 of 3,9,16,18,26)	(4 of 6,9,14,18,22)	3,7,8,10,20
(1,3)	(0,1)	828	12	817	497,499	12,21	(4 of 4,5,6,10,20)	(4 of 3,7,8,11,19)	6,9,13,18,23
(0-3)	0	828	27	817	526,527	0,9	(4 of 7,9,13,14,26)	(4 of 4,14,18,25,26)	3,8,9,21,25
(0-3)	0	828	27	817	796,798	18,20	(4 of 4,8,11,21,26)	(4 of 4,6,13,17,19)	3,11,15,16,22
(0-3)	0	828	27	817	799,800	18,19	(4 of 3,7,10,23,25)	(4 of 5,7,14,15,20)	5,10,15,17,21
(0-3)	1	828	27	817	526,527	19,20	(4 of 3,7,9,21,26)	(4 of 4,6,14,15,18)	8,9,13,14,25
(0-3)	1	828	27	817	796,798	1,10	(4 of 4,11,15,16,21)	(4 of 6,17,19,21,23)	3,8,11,22,26
(0-3)	1	828	27	817	799,800	2,11	(4 of 3,10,15,17,23)	(4 of 7,15,20,21,22)	5,7,10,21,25

(sc) 8,2,8;2,2,3;7,4,5 (excluding 5,18,18 and 6,17,18):
328 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	827	80	15,24	(4 of 3,7,8,11,19)	(3 of 4,5,6,10,20)	3,9,17,18,25
(0,2)	(0,1)	828	12	827	155	4,5	(4 of 6,9,14,18,22)	(3 of 3,9,16,18,26)	4,5,6,11,19
(1,3)	(0,1)	828	12	827	80	7,8	(4 of 3,9,16,18,26)	(3 of 6,9,14,18,22)	3,7,8,10,20
(1,3)	(0,1)	828	12	827	155	12,21	(4 of 4,5,6,10,20)	(3 of 3,7,8,11,19)	6,9,13,18,23
(0-3)	0	828	27	827	172	0,9	(4 of 7,9,13,14,26)	(3 of 4,14,18,25,26)	3,8,9,21,25
(0-3)	0	828	27	827	269	18,20	(4 of 4,8,11,21,26)	(3 of 4,6,13,17,19)	3,11,15,16,22
(0-3)	0	828	27	827	271	18,19	(4 of 3,7,10,23,25)	(3 of 5,7,14,15,20)	5,10,15,17,21
(0-3)	1	828	27	827	172	19,20	(4 of 3,7,9,21,26)	(3 of 4,6,14,15,18)	8,9,13,14,25
(0-3)	1	828	27	827	269	1,10	(4 of 4,11,15,16,21)	(3 of 6,17,19,21,23)	3,8,11,22,26
(0-3)	1	828	27	827	271	2,11	(4 of 3,10,15,17,23)	(3 of 7,15,20,21,22)	5,7,10,21,25

(sc) 8,2,8;5,2,0;5,5,6 (excluding 5,18,18 and 6,17,18):
80 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	855	8	3,6	0,7,8,14,22	-	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	11,19	0,4,5,16,26	-	(6 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;5,1,1;5,5,6 (excluding 5,18,18 and 6,17,18):
168 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	855	8	(3,6)	0,7,8,14,22	(1,2)	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	(11,19)	0,4,5,16,26	(1,2)	(6 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;5,0,2;5,5,6 (excluding 5,18,18 and 6,17,18):
92 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	855	8	-	0,7,8,14,22	1,2	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	855	8	-	0,4,5,16,26	1,2	(6 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,2,1;5,5,6 (excluding 5,18,18 and 6,17,18):
400 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	845	169-173	3,6	0,7,8,14,22	(1,2)	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	845	169-173	11,19	0,4,5,16,26	(1,2)	(6 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;4,1,2;5,5,6 (excluding 5,18,18 and 6,17,18):
392 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	845	169-173	(3,6)	0,7,8,14,22	1,2	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	845	169-173	(11,19)	0,4,5,16,26	1,2	(6 of 4,5,12,16,17,21,25,26)

(sc) 8,2,8;3,2,2;5,5,6 (excluding 5,18,18 and 6,17,18):
508 cap configurations found, all of which are among the following:
(0,2)	(0,1)	828	12	835	776-785	3,6	0,7,8,14,22	1,2	(6 of 1,2,7,8,9,12,18,21)
(0-3)	1	828	27	835	776-785	11,19	0,4,5,16,26	1,2	(6 of 4,5,12,16,17,21,25,26)

(end)


==> anc/Dim5_41_CapsFoundArguments.txt <==
We write +, x, |, -, ., and o for, respectively, the following configurations
(in which * indicates a non-cap point and . indicates a cap point).
*.* .*. *.* *** *** ***
.*. *** *** .*. *.* ***
*.* .*. *.* *** *** ***

9,2,9;1,0,4;8,4,4:
144 cap configurations found; the configuration with (t1,t2,r,m) = (0,0,0,0) is
0	0	0	0	929	929	918	981C	-	4,5,7,8	1,2,3,6	4,5,7,8
and that is the cap
+.x o+o oxo
.o. ooo oxo
x.+ oo. xox
which can be obtained from
+.x o+o oxo
.o. .oo oxo
x.+ oo. xox
by removing a cap point, and we have
+.x o+o oxo    +.x oo. oxo    .+. ooo xox
.o. .oo oxo == .o. o+o xox == xox .+. ooo == (triangle-686).
x.+ oo. xox    x.+ .oo oxo    .+. ooo xox
Starting with the first 5-dimensional cap above,
if any of the 144 symmetries (x_3,x_4,x_5) |-> f(x_3,x_4,x_5)
of the 9-cap 3-flat is applied "throughout the 5-dimensional cap"
(that is, the map (x_1,x_2,(x_3,x_4,x_5)) |-> (x_1,x_2,f(x_3,x_4,x_5)) is applied),
the left column is sent to a 20-cap 4-flat that is obtained
from the original left column by translating the centre-left 3-flat by a vector v
and translating the top-left 3-flat by -v.
We can start with the first 5-dimensional cap above and apply
"translate the centre row by v and translate the top row by -v"
throughout the cap to obtain a 41-cap 5-flat.
Therefore, the 144 cap configurations found by the program
are all isomorphic to a triangle-686 minus a cap point.

9,2,9;1,1,3;8,4,4:
576 cap configurations found; the configurations with (t1,t2,r,m) = (0,0,0,0) are
0	0	0	0	929	929	918	981C	18	4,5,7,8	(3 of 1,2,3,6)	4,5,7,8
and each of those can be obtained from
+.x o+o oxo
.o. .oo oxo
x.+ oo. xox
by removing a cap point; the last cap is (as shown above) isomorphic
to a triangle-686 minus a cap point.
An argument similar to that for the 9,2,9;1,0,4;8,4,4 case
shows that the 576 cap configurations found by the program
are all isomorphic to a triangle-686 minus a cap point.

9,2,9;6,4,6;3,0,2:
432 cap configurations found; the configurations with (t1,t2,r,m) = (0,0,0,0) are
0	0	0	0	929	929	963	963B	1,2,19,20	-	4,5,7,8,10,11	(2 of 3,6,9)
and each of those can be obtained from
+.x ox| o-.
.o. ||o ooo
x.+ xo| o.-
by removing a cap point; we have
+.x ox| o-.    +.x x|o .o-    .+. |x| o.o    -|- |x| ooo    .+. xox ooo
.o. ||o ooo == .o. |o| ooo == xox ooo -o- == |x| ooo -|- == xox ooo .+. == (triangle-686).
x.+ xo| o.-    x.+ o|x -o.    .+. |x| o.o    -|- |x| ooo    .+. xox ooo
Arguing as before, we find that the 432 cap configurations found by the program
are all isomorphic to a triangle-686 minus a cap point.

9,1,9;5,4,8;4,1,0:
72 cap configurations found; the configuration with (t1,t2,r,m) = (0,0,0,0) is
0	0	0	0	919	919	954	981A	10,11,12,15	9	1,2,3,6,22,23,25,26	-
and that is the cap
+.x x+o ooo
oo. oo+ oo.
x.+ o.+ xoo
Arguing as before (using the 72 symmetries of the 9-cap 3-flat
corresponding to the cases (t1,t2,r,m) where r is even,
so that the "orientation" of the 919 left column is preserved),
we find that the 72 cap configurations found by the program
are all isomorphic to the cap above.
Cap confirmed to be complete, to have no {20,20,1} hyperplane direction,
and to be isomorphic to none of 41A to 41E.

9,1,9;1,1,4;8,4,4:
360 cap configurations found; the configurations with (t1,t2,m) = (0,0,0) and r in {0,1} are
0	0	0	0	919	919	918	981A	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	0	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981A	9	1,2,3,6	4,5,7,8	1,2,3,6
0	0	1	0	919	919	918	981B	0	4,5,7,8	1,2,3,6	4,5,7,8
0	0	1	0	919	919	918	981C	18	4,5,7,8	1,2,3,6	4,5,7,8
and those are the following caps, in order:
(a) +.x o+o oxo (b) +.x o+o oxo (c) +.x oxo o+o (d) +.x o+o oxo (e) +.x o+o oxo
    oo. .oo oxo     oo. .oo oxo     .oo oo. o+o     .oo o.o oxo     .oo .oo oxo
    x.+ o.o xo+     x.+ oo. xox     x.+ o.o xo+     x.+ oo. +ox     x.+ oo. xox
Each of (b) and (e) can be obtained by removing a cap point from
+.x o+o oxo
.o. .oo oxo == (triangle-686).
x.+ oo. xox
We have (a) == (c) == (d), and
       +.x o.o oxo    .+. ooo +ox
(a) == oo. o+o xo+ == xox .+o ooo
       x.+ .oo oxo    .+o .oo xox
Cap confirmed to be complete, to have no {20,20,1} hyperplane direction,
and to be isomorphic to none of 41A to 41E.
Arguing as before (using the 72 symmetries of the 9-cap 3-flat
corresponding to the cases (t1,t2,r,m) where r is even),
we find that each of the 360 cap configurations found by the program
is isomorphic to (a) above or to a triangle-686 minus a cap point.

The 9,1,9;5,4,8;4,1,0 cap above is (up to isomorphism)
+.x x+o ooo    .+. +x. .oo    .+. x.+ o.o
oo. oo+ oo. == xox ooo xoo == xox ooo oxo
x.+ o.+ xoo    .+o ++o ooo    .+o +o+ ooo
and it has (among other hyperplane directions)
one {19,17,5} direction [10000], one {19,16,6} direction [11000],
no {18,18,5} directions, eight {18,17,6} directions,
and three {18,16,7} directions.
The (new) 9,1,9;1,1,4;8,4,4 cap above is (up to isomorphism)
.+. +ox ooo
xox ooo .+o
.+o xox .oo
and it has (among other hyperplane directions)
one {19,17,5} direction [10200], one {19,16,6} direction [10000],
no {18,18,5} directions, eight {18,17,6} directions,
and three {18,16,7} directions.
Indeed, the two caps are isomorphic (Dim5_41_AffineMap):
      [1 0 2 0 0]    [1]
      [0 0 1 0 0]    [1]
x |-> [0 2 0 0 0]x + [0]
      [0 0 0 1 1]    [0]
      [0 0 0 1 2]    [0]
takes the 9,1,9;1,1,4;8,4,4 cap above -- let this be a 41F --
to the last 9,1,9;5,4,8;4,1,0 cap above.

9,1,8;1,2,3;8,4,5 (excluding 5,18,18): 8 cap configurations found: 
1	2	2	0	918	981I	918	981I	13,18	6,16,18,23	5,14,15	12,13,17,18,21
1	2	2	0	918	981I	918	981I	13,18	6,18,23,24	13,14,15	12,13,17,18,21
1	2	6	1	918	981I	918	981I	16,18	3,13,18,26	8,12,17	14,15,16,18,24
1	2	6	1	918	981I	918	981I	16,18	3,18,21,26	12,16,17	14,15,16,18,24
2	2	2	1	918	981I	918	981I	13,18	6,16,18,23	5,14,15	12,13,17,18,21
2	2	2	1	918	981I	918	981I	13,18	6,18,23,24	13,14,15	12,13,17,18,21
2	2	6	0	918	981I	918	981I	16,18	3,13,18,26	8,12,17	14,15,16,18,24
2	2	6	0	918	981I	918	981I	16,18	3,18,21,26	12,16,17	14,15,16,18,24
None of these have {18,18,5}, {20,20,1}, {20,17,4}, {20,16,5}, {19,17,5}
or {19,16,6} hyperplane directions (confirmed by a computer search
for 9,1,8;1,2,3;8,4,5 excluding those 4-flat point counts).
The first of the 8 caps above is
(a)
*.* *.* ***   *** *** ***   *** *** **.
*.* .** .**   *** *** .**   *.. *** **.
.** *.* .**   *** **. **.   *** *** .**

*** **. ***   *** *** **.   *** *** .**
*** *** ***   *.* *** ***   *.* .** ***
*** *** ***   *** *** ***   **. *** ***

.*. *** *.*   *** *** ***   *.* *.* .*.
*** *.* .*.   *** *** *.*   *** *** ***
.*. *** *.*   *** *** ***   .*. *** .*.
and the second is
(b)
*.* *.* ***   *** *** **.   *** *** **.
*.* .** .**   *** *** .**   *.. *** **.
.** *.* .**   *** *** **.   *** *** .**

*** **. ***   *** *** **.   *** *** ***
*** *** ***   *.* *** ***   ..* .** ***
*** *** ***   *** *** ***   **. *** ***

.*. *** *.*   *** *** ***   *.* *.* .*.
*** *.* .*.   *** *** *.*   *** *** ***
.*. *** *.*   *** *** ***   .*. *** .*.
Each of (1,2,2,0) -> (1,2,6,1) and (2,2,2,1) -> (2,2,6,0)
is M.R^4 = R^4.M, which (for these 981Is) corresponds to
applying the reflection "negate x_1" throughout.
The map (2,2,6,0) -> (1,2,2,0) is R^2.T_1^2.R^2 = R^4.T_2,
which is (x_0,x_1,x_2) |-> (x_0 - x_2 + 1,-x_1,-x_2 - 1),
which (for these 981Is) also corresponds to applying
the reflection "negate x_1" throughout.
Therefore, each of the 8 caps above is isomorphic
to at least one of (a) or (b).

(a)'s hyperplane direction point counts:
181706	4
181607	5
181508	2
181409	0
181310	2
181211	0
171707	3
171608	15
171509	10
171410	0
171311	0
171212	0
161609	6
161510	9
161411	0
161312	4
151511	1
151412	32
151313	10
141413	18
(b)'s hyperplane direction point counts:
181706	2
181607	10
181508	1
181409	2
181310	0
181211	0
171707	4
171608	10
171509	5
171410	4
171311	0
171212	0
161609	11
161510	6
161411	2
161312	3
151511	8
151412	13
151313	15
141413	25
Since these are different, the caps (a) and (b) are not isomorphic;
call them 41H and 41I respectively.

9,1,8;7,5,5;2,2,2: 4 cap configurations found:
1	2	2	0	918	981I	972	981I	6,16,18,23,24	13,18	12,13,17,18,21	14,15
1	2	6	1	918	981I	972	981I	3,13,18,21,26	16,18	14,15,16,18,24	12,17
2	2	2	1	918	981I	972	981I	6,16,18,23,24	13,18	12,13,17,18,21	14,15
2	2	6	0	918	981I	972	981I	3,13,18,21,26	16,18	14,15,16,18,24	12,17
The first of those is
*.* *.* ***   *** *** **.   *** *** ***
*.* .** .**   *.. *** **.   *** *** .**
.** *.* .**   *** *** .**   *** *** **.

*** **. ***   *** *** .**   *** *** **.
*** *** ***   ..* .** ***   *.* *** ***
*** *** ***   **. *** ***   *** *** ***

.*. *** *.*   *.* *** .*.   *.* *** ***
*** *.* .*.   *** *** ***   *** *** *.*
.*. *** *.*   .*. *** .*.   *** *** ***
and, as before, the others can be obtained from this
by applying the "negate x_1" reflection.
An isomorphism from the cap above to the first 41H is
      [0 2 0 0 0]    [0]
      [0 1 0 1 1]    [2]
x |-> [2 0 1 1 2]x + [0]
      [0 0 2 2 0]    [2]
      [0 2 0 0 2]    [0]
(Dim5_41_AffineMap).

From now on, we exclude each configuration that is "45 minus 4",
that is, a 45-cap 5-flat minus four cap points.

(cu) 8,2,8;2,0,4;8,5,4: 432 cap configurations found; apart from 45 minus 4, there are 32.
The first 2 are
2	1	828	16	828	11	-	5,11,17,21,22	7,10,13,26	7,10,13,26
2	1	828	16	828	11	-	5,11,17,21,22	7,10,24,26	7,10,24,26
from which the other 30 of the 32 can be obtained by invertible affine transformations that restrict
to symmetries of the bottom row and that send the left column's hyperplane to the same hyperplane.
The two caps above are, respectively,
*** *.* ***   *** .** *..   *** .** *..		*** *.* ***   *** .** *.*   *** .** *.*
*.* .** *.*   *** *** ***   *** *** ***		*.* .** *.*   .** *** ***   .** *** ***
**. ..* **.   .** *** ***   .** *** ***		**. ..* **.   .** *** ***   .** *** ***

*** *.* ***   *** *** ***   **. *** ***		*** *.* ***   *** *** ***   **. *** ***
*** .** ***   *** *** ***   **. *** ***	and	*** .** ***   *** *** ***   **. *** ***
*** *** ***   *** *** ***   *** **. ..*		*** *** ***   *** *** ***   *** **. ..*

.*. *** .*.   *** .** ***   **. *.* **.		.*. *** .*.   *** .** ***   **. *.* **.
*** *** ***   *** *** ***   *** .*. ***		*** *** ***   *** *** ***   *** .*. ***
.*. *** .*.   *** **. ***   .** *.* .**		.*. *** .*.   *** **. ***   .** *.* .**
The first cap has an {18,18,5} hyperplane direction.
An isomorphism from the second cap to the first 41H is
      [0 2 2 1 2]    [2]
      [2 0 2 1 0]    [1]
x |-> [0 1 0 2 1]x + [0]
      [2 0 0 1 2]    [1]
      [1 0 2 1 2]    [2]
(Dim5_41_AffineMap).

(sa) 8,2,8;2,0,4;8,5,4: 304 cap configurations found; apart from 45 minus 4, they are:
1	1	828	1	828	9	-	0,2,7,16,19	0,1,5,14	5,7,17,25
3	0	828	1	828	9	-	2,5,7,16,26	1,5,7,14	0,7,10,25
5	1	828	1	828	9	-	2,5,7,16,26	1,5,7,14	0,7,10,25
7	0	828	1	828	9	-	0,2,7,16,19	0,1,5,14	5,7,17,25
The first 2 are
..* *** ..*   *** *.* ***   .** .** ***		*** *.* ***   *** ..* ***   .** .** *.*
.** **. .**   *** *.* ***   *** *** ***		**. .** **.   *** *** ***   *** *.* ***
*** *.* ***   *** **. **.   *** **. .**		*.. *** *..   *** **. **.   *** *** ***

.** *** ***   *** *** ***   *.* .** .**		*** *** .**   *** *** ***   *** .** .**
*** *** ***   *** *** ***   *** *.* ***	and	*** *** ***   *** *** ***   *** *** ***
*** *** **.   *** *** ***   *** *.* ***		**. *** ***   *** *** ***   .** *.. ***

*.* *** .*.   *** *** *.*   *.* **. *.*		*.* *** .*.   *** *** *.*   *.* **. *.*
.*. *** ***   .** *** ***   **. .** ***		.*. *** ***   .** *** ***   **. .** ***
*.* *** .*.   *** *** ***   *.* *** ..*		*.* *** .*.   *** *** ***   *.* *** ..*
An isomorphism from the first cap to the first 41H is
      [1 2 0 1 0]    [2]
      [0 1 2 0 2]    [1]
x |-> [0 0 1 0 0]x + [0]
      [0 1 1 1 1]    [1]
      [2 0 1 1 1]    [2]
(Dim5_41_AffineMap).
The second cap's numbers of hyperplane directions are as follows; call that second cap a 41G.
181706	5
181607	5
181508	0
181409	0
181310	0
181211	0
171707	0
171608	20
171509	5
171410	10
171311	0
171212	0
161609	10
161510	0
161411	5
161312	0
151511	1
151412	20
151313	30
141413	10
(end)

9,1,8;2,2,3;6,5,5: 48 cap configurations found,
each of which is equivalent, via invertible affine transformations,
to at least one of these two:
0	0	2	1	918	981F	926	926:32	2,23	0,13,16,20,25	5,9,22	2,7,11,24,26
2	0	2	0	918	981F	926	926:5	2,23	0,1,5,8,17	1,3,5	7,10,19,24,26
These two caps are, respectively, as follows.
.*. *** .*.   **. *** ***   *** .** ***		.*. *** .*.   *** *.* ***   *.* .** *.*
.*. *** ***   *** *** *.*   .** *** ***		*** .*. ***   *** **. ***   .** *** ***
*** *** .*.   *** **. ***   .** *.* *.*		*** .*. ***   *** **. ***   .** *** ***

*** *** ***   *** *** ***   .** *** .*.		*** *** ***   *** *** ***   *** *.* ***
*** *** *.*   *** *** ***   *** *.* ***		*** *** ***   *** *** ***   *** *.* ***
*** *** ***   **. *.* ***   *.* *** ***		*.* *** ***   **. *.* ***   *** .*. .**

.*. *** *.*   *** *** ***   *** .*. *.*		.*. *** *.*   *** *** *.*   .*. *.* ***
*** *.* .*.   *.* *** ***   *** *** ***		*** *.* .*.   *** *** ***   *** *** ***
.*. *** *.*   *** *** *.*   *.* *** .*.		.*. *** *.*   *** *** *.*   .*. *.* ***
Each of those two caps has four {18,18,5} hyperplane directions.

Each of the remaining non-excluded configurations is 45 minus 4
or has a saddled cube as an 8-cap 3-flat that is the intersection of:
-- the 18-cap 4-flat in some {18,6,17} or {18,7,16} hyperplane direction D, and
-- some 18-, 17-, or 16-cap 4-flat not in D.
In the second of those two cases, the caps are complete; they do not
form collections of the form "all caps of the form C minus a cap point".

(end)


==> anc/JavaPrograms/SetDim4Flats3/src/setDim4Flats3_01/Mod3Vector.java <==
package setDim4Flats3_01;
import java.util.Arrays;
public class Mod3Vector
{
	int dimension;
	int[] vec;
	public Mod3Vector()
	{
		dimension = 0;
		vec = new int[0];
	}
	public Mod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public Mod3Vector(int x1, int x2, int x3)
	{
		dimension = 3;
		vec = new int[3];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4)
	{
		dimension = 4;
		vec = new int[4];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4, int x5)
	{
		dimension = 5;
		vec = new int[5];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
		vec[4] = x5 % 3;
	}
	//Direction: starting with dir, add (3^dim - 1)/2, use base 3,
	//minus 1 modulo 3 from each digit
	public Mod3Vector(int dir)
	{
		int i;
		dimension = 5;
		vec = new int[5];
		int[] pwrsOf3 = new int[5];
		pwrsOf3[0] = 1;
		for(i = 1; i < 5; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = ((pwrsOf3[4] * 3) - 1) / 2;
		for(i = 0; i < 5; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[4 - i]) + 2) % 3;
	}
	public Mod3Vector(int dir, int dim, boolean centred)
	{
		int i;
		dimension = dim;
		vec = new int[dim];
		int[] pwrsOf3 = new int[dim];
		pwrsOf3[0] = 1;
		for(i = 1; i < dim; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = centred ? ((pwrsOf3[dim - 1] * 3) - 1) / 2 : 0;
		int c = centred ? 2 : 0;
		for(i = 0; i < dim; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[dim - 1 - i]) + c) % 3;
	}
	public int dimension()
	{
		return dimension;
	}
	public int component(int i)
	{
		if(i < 0) return -999999;
		if(i >= dimension) return -999999;
		return vec[i];
	}
	public void print()
	{
		if(dimension >= 1)
			System.out.print(vec[0]);
		for(int i = 1; i < dimension; i++)
			System.out.print("," + vec[i]);
	}
	public void setMod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public void setToUnitVector(int dim, int i)
	{
		int[] array = new int[dim];
		Arrays.fill(array, 0);
		array[i] = 1;
		setMod3Vector(array);
	}
	public int base3IndexUncentred()
	{
		int answer = vec[dimension - 1];
		int[] pwrsOf3 = new int[dimension];
		pwrsOf3[0] = 1;
		for(int i = 1; i < dimension; i++)
		{
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
			answer = answer + (vec[dimension - 1 - i] * pwrsOf3[i]);
		}
		return answer;
	}
	public boolean equals(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return false;
		for(int i = 0; i < dimension; i++)
			if(vec[i] != a.component(i))
				return false;
		return true;
	}
	public Mod3Vector plus(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return null;
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (vec[i] + a.component(i)) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public Mod3Vector minus(Mod3Vector a)
	{
		return this.plus(a.scalarTimes(2));
	}
	public Mod3Vector scalarTimes(int c)
	{
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public int dot(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return -999999;
		int answer = 0;
		for(int i = 0; i < dimension; i++)
			answer = answer + (vec[i] * a.component(i));
		return answer % 3;
	}
	public Mod3Vector multipleWith1stNon0Comp1()
	{
		int index = 0;
		while(index < dimension && vec[index] == 0)
			index++;
		if(index == dimension)
			return this;
		int c = vec[index];
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
}

==> anc/JavaPrograms/SetDim4Flats3/src/setDim4Flats3_01/SearchDoublesSymmetries.java <==
package setDim4Flats3_01;
import java.util.*;
import javax.swing.*;
public class SearchDoublesSymmetries
{
	public static void main(String[] args)
	{
		int i,j,k;
		
		//Initialize cap in first 3-flat
		String input1 = JOptionPane.showInputDialog(null,
				"Cap in 3-flat number 1:\n"
				+ "(Separate vectors by semicolons\n"
				+ "and co-ordinates by commas,\n"
				+ "e.g., 0,0,1;0,1,0)");
		System.out.println("Cap in 3-flat number 1:");
		System.out.println(input1);
		String[] inputCap1 = input1.split(";");
		int cap1Length = inputCap1.length;
		Mod3Vector[] cap1 = new Mod3Vector[cap1Length];
		String[] inputCap1Vector;
		for(i = 0; i < cap1Length; i++)
		{
			inputCap1Vector = inputCap1[i].split(",");
			cap1[i] = new Mod3Vector(Integer.parseInt(inputCap1Vector[0]),
					Integer.parseInt(inputCap1Vector[1]),
					Integer.parseInt(inputCap1Vector[2]));
		}
		
		//Initialize list of symmetries of first 3-flat
		String inputSym1 = JOptionPane.showInputDialog(null,
				"Symmetries of 3-flat number 1:\n"
				+ "(Separate matrices by colons,\n"
				+ "rows of matrices by semicolons\n"
				+ "and entries of matrices by commas,\n"
				+ "e.g., 1,0,0;0,1,0;0,0,1:2,0,0;0,2,0;0,0,2\n"
				+ "for I followed by -I)");
		System.out.println("Symmetries of 3-flat number 1:");
		System.out.println(inputSym1);
		String[] inputSymArr1 = inputSym1.split(":");
		int sym1Length = inputSymArr1.length;
		Mod3Vector[] sym1 = new Mod3Vector[3 * sym1Length];
		String[] inputSym1Matrix, inputSym1Vector;
		for(i = 0; i < sym1Length; i++)
		{
			inputSym1Matrix = inputSymArr1[i].split(";");
			for(j = 0; j < 3; j++)
			{
				inputSym1Vector = inputSym1Matrix[j].split(",");
				sym1[3 * i + j] = new Mod3Vector
						(Integer.parseInt(inputSym1Vector[0]),
						Integer.parseInt(inputSym1Vector[1]),
						Integer.parseInt(inputSym1Vector[2]));
			}
		}
		
		//Initialize cap in second 3-flat
		String input2 = JOptionPane.showInputDialog(null,
				"Cap in 3-flat number 2:\n"
				+ "(Separate vectors by semicolons\n"
				+ "and co-ordinates by commas,\n"
				+ "e.g., 0,0,1;0,1,0)");
		System.out.println("Cap in 3-flat number 2:");
		System.out.println(input2);
		String[] inputCap2 = input2.split(";");
		int cap2Length = inputCap2.length;
		Mod3Vector[] cap2 = new Mod3Vector[cap2Length];
		String[] inputCap2Vector;
		for(i = 0; i < cap2Length; i++)
		{
			inputCap2Vector = inputCap2[i].split(",");
			cap2[i] = new Mod3Vector(Integer.parseInt(inputCap2Vector[0]),
					Integer.parseInt(inputCap2Vector[1]),
					Integer.parseInt(inputCap2Vector[2]));
		}
		
		//Initialize list of symmetries of second 3-flat
		String inputSym2 = JOptionPane.showInputDialog(null,
				"Symmetries of 3-flat number 2:\n"
				+ "(Separate matrices by colons,\n"
				+ "rows of matrices by semicolons\n"
				+ "and entries of matrices by commas,\n"
				+ "e.g., 1,0,0;0,1,0;0,0,1:2,0,0;0,2,0;0,0,2\n"
				+ "for I followed by -I)");
		System.out.println("Symmetries of 3-flat number 2:");
		System.out.println(inputSym2);
		String[] inputSymArr2 = inputSym2.split(":");
		int sym2Length = inputSymArr2.length;
		Mod3Vector[] sym2 = new Mod3Vector[3 * sym2Length];
		String[] inputSym2Matrix, inputSym2Vector;
		for(i = 0; i < sym2Length; i++)
		{
			inputSym2Matrix = inputSymArr2[i].split(";");
			for(j = 0; j < 3; j++)
			{
				inputSym2Vector = inputSym2Matrix[j].split(",");
				sym2[3 * i + j] = new Mod3Vector
						(Integer.parseInt(inputSym2Vector[0]),
						Integer.parseInt(inputSym2Vector[1]),
						Integer.parseInt(inputSym2Vector[2]));
			}
		}
		
		int cap3Length = Integer.parseInt(JOptionPane.showInputDialog
				(null,"Size of cap in 3-flat number 3 (must be at least 1):"));
		System.out.println("Size of cap in 3-flat number 3: " + cap3Length);
		
		int dir0, dir1, dir2, c0, c1, c2;
		int[] dirInSpan = new int[27];
		Arrays.fill(dirInSpan, -1);
		dirInSpan[0] = 0;
		Mod3Vector[] dir = new Mod3Vector[3];
		Mod3Vector[] dirAfterSym = new Mod3Vector[3];
		Mod3Vector[] newMatrix = new Mod3Vector[3];
		boolean copyAfterSymChecked = false;
		Mod3Vector[] cap2Transf = new Mod3Vector[cap2Length];
		int[] cap3 = new int[27];
		int numPtsLeft;

		int[] indexP = new int[0];
		int index = 0;
		int[] comb = new int[cap3Length];
		int numReps = 0;
		
		Mod3Vector[] cap4 = new Mod3Vector
				[cap1Length + cap2Length + cap3Length];
		for(i = 0; i < cap1Length; i++)
			cap4[i] = new Mod3Vector(2,cap1[i].component(0),
					cap1[i].component(1),cap1[i].component(2));
		
		//Go through all possible 1st co-ordinates
		for(dir0 = 1; dir0 <= 26; dir0++)
		{
			//Update array of directions:
			//-- remove previous, no longer relevant marks
			for(i = 0; i < 27; i++)
			{
				if(dirInSpan[i] >= 1)
					dirInSpan[i] = -1;
			}
			//-- include new marks
			dir[0] = new Mod3Vector(dir0,3,false);
			for(c0 = 1; c0 <= 2; c0++)
			{
				dirInSpan[dir[0].scalarTimes(c0).base3IndexUncentred()]
						= 1;
			}
			//Go through all possible 2nd co-ordinates
			for(dir1 = 1; dir1 <= 26; dir1++)
			{
				if(dirInSpan[dir1] == -1 || dirInSpan[dir1] >= 2)
				{
					//Update array of directions:
					//-- remove previous, no longer relevant marks
					for(i = 0; i < 27; i++)
					{
						if(dirInSpan[i] >= 2)
							dirInSpan[i] = -1;
					}
					//-- include new marks
					dir[1] = new Mod3Vector(dir1,3,false);
					for(c1 = 1; c1 <= 2; c1++)
					{
						for(c0 = 0; c0 <= 2; c0++)
						{
							dirInSpan[dir[0].scalarTimes(c0)
							          .plus(dir[1].scalarTimes(c1))
							          .base3IndexUncentred()]
							    = 2;
						}
					}
					//Go through all possible 3rd co-ordinates
					for(dir2 = 1; dir2 <= 26; dir2++)
					{
						if(dirInSpan[dir2] == -1 || dirInSpan[dir2] >= 3)
						{
							//Update array of directions:
							//-- remove previous, no longer relevant marks
							for(i = 0; i < 27; i++)
							{
								if(dirInSpan[i] >= 3)
									dirInSpan[i] = -1;
							}
							//-- include new marks
							dir[2] = new Mod3Vector(dir2,3,false);
							for(c2 = 1; c2 <= 2; c2++)
							{
								for(c1 = 0; c1 <= 2; c1++)
								{
									for(c0 = 0; c0 <= 2; c0++)
									{
										dirInSpan[dir[0].scalarTimes(c0)
										          .plus(dir[1].scalarTimes(c1))
										          .plus(dir[2].scalarTimes(c2))
										          .base3IndexUncentred()]
										    = 3;
									}
								}
							}
							//Check if the matrix (dir0;dir1;dir2)
							//is equivalent to a "smaller" matrix
							//via symmetries
							copyAfterSymChecked = false;
							for(i = 0; i < sym1Length; i++)
							{
								for(j = 0; j < sym2Length; j++)
								{
									for(k = 0; k < 3; k++)
										dirAfterSym[k] = sym2[(3 * j) + k];
									for(k = 0; k < 3; k++)
										newMatrix[k] =
												dirAfterSym[0].scalarTimes
													(dir[k].component(0))
												.plus( dirAfterSym[1]
													.scalarTimes
													(dir[k].component(1)) )
												.plus( dirAfterSym[2]
													.scalarTimes
													(dir[k].component(2)) );
									for(k = 0; k < 3; k++)
										dirAfterSym[k] = newMatrix[k];
									for(k = 0; k < 3; k++)
										newMatrix[k] =
												dirAfterSym[0].scalarTimes
													(sym1[(3 * i) + k]
													.component(0))
												.plus( dirAfterSym[1]
													.scalarTimes
													(sym1[(3 * i) + k]
													.component(1)) )
												.plus( dirAfterSym[2]
													.scalarTimes
													(sym1[(3 * i) + k]
													.component(2)) );
									for(k = 0; k < 3; k++)
										dirAfterSym[k] = newMatrix[k];
									if(dirAfterSym[0].base3IndexUncentred()
											< dir[0].base3IndexUncentred()
											|| (dirAfterSym[0]
											.base3IndexUncentred()
											== dir[0].base3IndexUncentred() &&
											(dirAfterSym[1]
											.base3IndexUncentred()
											< dir[1].base3IndexUncentred()
											|| (dirAfterSym[1]
											.base3IndexUncentred()
											== dir[1].base3IndexUncentred() &&
											dirAfterSym[2].base3IndexUncentred()
											< dir[2].base3IndexUncentred()))))
										copyAfterSymChecked = true;
									if(copyAfterSymChecked)
										break;
								}
								if(copyAfterSymChecked)
									break;
							}
							//If it is not:
							if(!copyAfterSymChecked)
							{
							//Get second 3-flat after transformation
							cap2Transf = new Mod3Vector[cap2Length];
							for(i = 0; i < cap2Length; i++)
							{
								cap2Transf[i] = new Mod3Vector
										(cap2[i].dot(dir[0]),
										cap2[i].dot(dir[1]),
										cap2[i].dot(dir[2]));
							}
							
							//Find what's possible in third 4-flat
							cap3 = new int[27];
							Arrays.fill(cap3, 1);
							for(i = 0; i < cap1Length; i++)
							{
								for(j = 0; j < cap2Length; j++)
								{
									cap3[cap1[i].plus(cap2Transf[j])
									     .scalarTimes(2)
									     .base3IndexUncentred()] = 0;
								}
							}
							//How many spaces for points P?
							numPtsLeft = 0;
							for(i = 0; i < 27; i++)
								numPtsLeft = numPtsLeft + cap3[i];
							indexP = new int[numPtsLeft];
							index = 0;
							for(i = 0; i < 27; i++)
							{
								if(cap3[i] == 1)
								{
									indexP[index] = i;
									index++;
								}
							}
							//If enough spaces available, then ...
							if(numPtsLeft >= cap3Length)
							{
								for(i = 0; i < cap2Length; i++)
									cap4[i + cap1Length] = new Mod3Vector(1,
											cap2Transf[i].component(0),
											cap2Transf[i].component(1),
											cap2Transf[i].component(2));
								//... for each choice of points P ...
								comb = new int[cap3Length];
								for(i = 0; i < cap3Length; i++)
									comb[i] = i;
								do
								{
									//... check if we have a cap
									//and, if we do, print its details
									for(i = 0; i < cap3Length; i++)
										cap4[i + cap1Length + cap2Length]
												= new Mod3Vector(0,
												(indexP[comb[i]] / 9) % 3,
												(indexP[comb[i]] / 3) % 3,
												indexP[comb[i]] % 3);
									if(isCap(cap4,cap1Length + cap2Length,
											cap1Length + cap2Length
											+ cap3Length))
									{
										dir[0].print();
										System.out.print(";");
										dir[1].print();
										System.out.print(";");
										dir[2].print();
										System.out.print("\t");
										
										cap4[cap1Length + cap2Length]
												.print();
										for(i = 1; i < cap3Length; i++)
										{
											System.out.print(";");
											cap4[i + cap1Length + cap2Length]
													.print();
										}
										System.out.print("\t");
										
										cap4[0].print();
										for(i = 1; i < cap1Length; i++)
										{
											System.out.print(";");
											cap4[i].print();
										}
										System.out.print(":");
										cap4[cap1Length + cap2Length]
												.print();
										for(i = 1; i < cap3Length; i++)
										{
											System.out.print(";");
											cap4[i + cap1Length + cap2Length]
													.print();
										}
										System.out.print(":");
										cap4[cap1Length].print();
										for(i = 1; i < cap2Length; i++)
										{
											System.out.print(";");
											cap4[i + cap1Length].print();
										}
										System.out.println();
										
										numReps++;
									}
									comb = nextComb(comb,numPtsLeft,
											cap3Length);
								}
								while(comb[0] != -1);
							}
							}
						}
					}
					//System.out.println("2nd direction " + dir1
					//		+ " completed.");
				}
			}
			//System.out.println("1st direction " + dir0 + " completed.");
		}
		System.out.println("Search completed.");
		System.out.println("Number of representatives: " + numReps);
	}
	public static boolean isCap(Mod3Vector[] arrVec, int start, int end)
	{
		int i,j,k;
		for(i = start; i < end - 2; i++)
		{
			for(j = i + 1; j < end - 1; j++)
			{
				for(k = j + 1; k < end; k++)
				{
					if(arrVec[i].plus(arrVec[j]).plus(arrVec[k])
							.base3IndexUncentred() == 0)
						return false;
				}
			}
		}
		return true;
	}
	public static int[] nextComb(int[] oldComb, int n, int k)
	{
		int i;
		int[] newComb = new int[k];
		for(i = 0; i < k; i++)
			newComb[i] = oldComb[i];
		int index = k - 1;
		while(index >= 0 && newComb[index] == index + n - k)
			index--;
		if(index == -1)
		{
			newComb[0] = -1;
			return newComb;
		}
		newComb[index] = newComb[index] + 1;
		for(i = index + 1; i < k; i++)
			newComb[i] = newComb[i - 1] + 1;
		return newComb;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8cu/Mod3Vector.java <==
package setDim5Cap43_8cu;
import java.util.Arrays;
public class Mod3Vector
{
	int dimension;
	int[] vec;
	public Mod3Vector()
	{
		dimension = 0;
		vec = new int[0];
	}
	public Mod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public Mod3Vector(int x1, int x2, int x3)
	{
		dimension = 3;
		vec = new int[3];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4)
	{
		dimension = 4;
		vec = new int[4];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4, int x5)
	{
		dimension = 5;
		vec = new int[5];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
		vec[4] = x5 % 3;
	}
	//Direction: starting with dir, add (3^dim - 1)/2, use base 3,
	//minus 1 modulo 3 from each digit
	public Mod3Vector(int dir)
	{
		int i;
		dimension = 5;
		vec = new int[5];
		int[] pwrsOf3 = new int[5];
		pwrsOf3[0] = 1;
		for(i = 1; i < 5; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = ((pwrsOf3[4] * 3) - 1) / 2;
		for(i = 0; i < 5; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[4 - i]) + 2) % 3;
	}
	public Mod3Vector(int dir, int dim, boolean centred)
	{
		int i;
		dimension = dim;
		vec = new int[dim];
		int[] pwrsOf3 = new int[dim];
		pwrsOf3[0] = 1;
		for(i = 1; i < dim; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = centred ? ((pwrsOf3[dim - 1] * 3) - 1) / 2 : 0;
		int c = centred ? 2 : 0;
		for(i = 0; i < dim; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[dim - 1 - i]) + c) % 3;
	}
	public int dimension()
	{
		return dimension;
	}
	public int component(int i)
	{
		if(i < 0) return -999999;
		if(i >= dimension) return -999999;
		return vec[i];
	}
	public void print()
	{
		if(dimension >= 1)
			System.out.print(vec[0]);
		for(int i = 1; i < dimension; i++)
			System.out.print("," + vec[i]);
	}
	public void setMod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public void setToUnitVector(int dim, int i)
	{
		int[] array = new int[dim];
		Arrays.fill(array, 0);
		array[i] = 1;
		setMod3Vector(array);
	}
	public int base3IndexUncentred()
	{
		int answer = vec[dimension - 1];
		int[] pwrsOf3 = new int[dimension];
		pwrsOf3[0] = 1;
		for(int i = 1; i < dimension; i++)
		{
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
			answer = answer + (vec[dimension - 1 - i] * pwrsOf3[i]);
		}
		return answer;
	}
	public boolean equals(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return false;
		for(int i = 0; i < dimension; i++)
			if(vec[i] != a.component(i))
				return false;
		return true;
	}
	public Mod3Vector plus(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return null;
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (vec[i] + a.component(i)) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public Mod3Vector minus(Mod3Vector a)
	{
		return this.plus(a.scalarTimes(2));
	}
	public Mod3Vector scalarTimes(int c)
	{
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public int dot(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return -999999;
		int answer = 0;
		for(int i = 0; i < dimension; i++)
			answer = answer + (vec[i] * a.component(i));
		return answer % 3;
	}
	public Mod3Vector multipleWith1stNon0Comp1()
	{
		int index = 0;
		while(index < dimension && vec[index] == 0)
			index++;
		if(index == dimension)
			return this;
		int c = vec[index];
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8cu/SetDim5Cap43_8cu_ExclPtCounts.java <==
package setDim5Cap43_8cu;
import java.util.*;
import javax.swing.*;
public class SetDim5Cap43_8cu_ExclPtCounts
{
	public static void main(String[] args)
	{
		int i,j,k;
		Mod3Vector zero = new Mod3Vector(0,0,0);
		int numOfCodesLeftCol = 0;
		int numOfCodesBottomRow = 0;
		int[] n = new int[9];
		n[8] = 8;
		
		//Ask user for desired 3-flat point count for which to search
		String ptCountLeftCol = JOptionPane.showInputDialog(null,
				"3-flat point count for x_1 = -1 (left column)\n"
				+ "(choose 866, 856, 828, 837, 846, 855,\n"
				+ "818, 827, 836 or 845):");
		String ptCountBottomRow = JOptionPane.showInputDialog(null,
				"3-flat point count for x_2 = -1 (bottom row)\n"
				+ "(choose 866, 856, 828, 837, 846, 855,\n"
				+ "818, 827, 836 or 845):");
		String[] strArrayN0011 = JOptionPane.showInputDialog(null,
				"3-flat point count -- choose n00, n01, n10, n11:")
				.split(",");
		n[0] = Integer.parseInt(strArrayN0011[0]);
		n[1] = Integer.parseInt(strArrayN0011[1]);
		n[3] = Integer.parseInt(strArrayN0011[2]);
		n[4] = Integer.parseInt(strArrayN0011[3]);
		
		//Get codes for left column
		if(ptCountLeftCol.equals("866"))
		{
			n[6] = 6; n[7] = 6; numOfCodesLeftCol = 1;
		}
		else if(ptCountLeftCol.equals("856"))
		{
			n[6] = 5; n[7] = 6; numOfCodesLeftCol = 1;
		}
		else if(ptCountLeftCol.equals("828"))
		{
			n[6] = 2; n[7] = 8; numOfCodesLeftCol = 24;
		}
		else if(ptCountLeftCol.equals("837"))
		{
			n[6] = 3; n[7] = 7; numOfCodesLeftCol = 4;
		}
		else if(ptCountLeftCol.equals("846"))
		{
			n[6] = 4; n[7] = 6; numOfCodesLeftCol = 29;
		}
		else if(ptCountLeftCol.equals("855"))
		{
			n[6] = 5; n[7] = 5; numOfCodesLeftCol = 17;
		}
		else if(ptCountLeftCol.equals("818"))
		{
			n[6] = 1; n[7] = 8; numOfCodesLeftCol = 60;
		}
		else if(ptCountLeftCol.equals("827"))
		{
			n[6] = 2; n[7] = 7; numOfCodesLeftCol = 71;
		}
		else if(ptCountLeftCol.equals("836"))
		{
			n[6] = 3; n[7] = 6; numOfCodesLeftCol = 105;
		}
		else if(ptCountLeftCol.equals("845"))
		{
			n[6] = 4; n[7] = 5; numOfCodesLeftCol = 91;
		}
		
		//Get codes for bottom row
		if(ptCountBottomRow.equals("866"))
		{
			n[2] = 6; n[5] = 6; numOfCodesBottomRow = 1;
		}
		else if(ptCountBottomRow.equals("856"))
		{
			n[2] = 5; n[5] = 6; numOfCodesBottomRow = 1;
		}
		else if(ptCountBottomRow.equals("828"))
		{
			n[2] = 2; n[5] = 8; numOfCodesBottomRow = 24;
		}
		else if(ptCountBottomRow.equals("837"))
		{
			n[2] = 3; n[5] = 7; numOfCodesBottomRow = 4;
		}
		else if(ptCountBottomRow.equals("846"))
		{
			n[2] = 4; n[5] = 6; numOfCodesBottomRow = 29;
		}
		else if(ptCountBottomRow.equals("855"))
		{
			n[2] = 5; n[5] = 5; numOfCodesBottomRow = 17;
		}
		else if(ptCountBottomRow.equals("818"))
		{
			n[2] = 1; n[5] = 8; numOfCodesBottomRow = 60;
		}
		else if(ptCountBottomRow.equals("827"))
		{
			n[2] = 2; n[5] = 7; numOfCodesBottomRow = 71;
		}
		else if(ptCountBottomRow.equals("836"))
		{
			n[2] = 3; n[5] = 6; numOfCodesBottomRow = 105;
		}
		else if(ptCountBottomRow.equals("845"))
		{
			n[2] = 4; n[5] = 5; numOfCodesBottomRow = 91;
		}
		
		System.out.println("3-flat point count: "
				+ n[8] + "," + n[6] + "," + n[7] + ";"
				+ n[2] + "," + n[0] + "," + n[1] + ";"
				+ n[5] + "," + n[3] + "," + n[4]);
		
		String strExclPtCounts = JOptionPane.showInputDialog(null,
				"Excluded point counts (put each point count in\n"
				+ "ascending order, separate the point counts with\n"
				+ "semicolons, and separate the numbers in the point\n"
				+ "counts with commas, e.g., '1,20,20;4,18,19')");
		System.out.println("Excluded point counts: " + strExclPtCounts);
		String[] ascExclPtCounts = strExclPtCounts.split(";");
		
		int codeLeftColIndex, codeBottomRowIndex;
		String[] strCapArray = new String[1];
		String[] strVecArray = new String[1];
		String[] strCompArray = new String[1];
		Mod3Vector[] origCap20, origCap21, cap22, cap20, cap21,
				cap02, cap00, cap01, cap12, cap10, cap11;
		int[] possCap00 = new int[27];
		int[] possCap01 = new int[27];
		int[] possCap10 = new int[27];
		int[] possCap11 = new int[27];
		int numLeft00 = 0;
		int numLeft01 = 0;
		int numLeft10 = 0;
		int numLeft11 = 0;
		int r, m;
		int capConfigs = 0;
		String strPossCap00 = "";
		String[] strArrPossCap00 = new String[1];
		int[] arrPossCap00 = new int[1];
		String strPossCap10 = "";
		String[] strArrPossCap10 = new String[1];
		int[] arrPossCap10 = new int[1];
		String strPossCap01 = "";
		String[] strArrPossCap01 = new String[1];
		int[] arrPossCap01 = new int[1];
		String strPossCap11 = "";
		String[] strArrPossCap11 = new String[1];
		int[] arrPossCap11 = new int[1];
		int[] combInd00 = new int[n[0]];
		int[] combInd10 = new int[n[3]];
		int[] combInd01 = new int[n[1]];
		int[] combInd11 = new int[n[4]];
		int ind;
		boolean isCap;
		//For each left column (x_1 = -1):
		for(codeLeftColIndex = 0;
				codeLeftColIndex < numOfCodesLeftCol; codeLeftColIndex++)
		{
			//Declare cap points
			
			//Cap in x_1 = -1
			strCapArray = cap(ptCountLeftCol,codeLeftColIndex).split(":");
			//Cap in (x_1,x_2) = (-1,-1)
			strVecArray = strCapArray[0].split(";");
			cap22 = new Mod3Vector[n[8]];
			for(i = 0; i < n[8]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				cap22[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,0)
			strVecArray = strCapArray[1].split(";");
			origCap20 = new Mod3Vector[n[6]];
			for(i = 0; i < n[6]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap20[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,1)
			strVecArray = strCapArray[2].split(";");
			origCap21 = new Mod3Vector[n[7]];
			for(i = 0; i < n[7]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap21[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Apply symmetry to left column preserving
			//hyperplane direction and first 8
			for(r = 0; r < 6; r++)
			{
				for(m = 0; m < 8; m++)
				{
					cap20 = mapMTimes3(mapPerm(origCap20,r),m);
					cap21 = mapMTimes3(mapPerm(origCap21,r),m);
					//For each bottom row (x_2 = -1):
					for(codeBottomRowIndex = 0;
							codeBottomRowIndex < numOfCodesBottomRow;
							codeBottomRowIndex++)
					{
						//Cap in x_2 = -1
						strCapArray = cap(ptCountBottomRow,
								codeBottomRowIndex).split(":");
						//Cap in (x_1,x_2) = (0,-1)
						strVecArray = strCapArray[1].split(";");
						cap02 = new Mod3Vector[n[2]];
						for(i = 0; i < n[2]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap02[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						//Cap in (x_1,x_2) = (1,-1)
						strVecArray = strCapArray[2].split(";");
						cap12 = new Mod3Vector[n[5]];
						for(i = 0; i < n[5]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap12[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						
						//Get possible cap points in (x_1,x_2) = (0,0)
						Arrays.fill(possCap00, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[5]; j++)
								possCap00[cap21[i].plus(cap12[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft00 = 0;
						strPossCap00 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap00[i] == 1)
							{
								numLeft00++;
								strPossCap00 = strPossCap00
										+ Integer.toString(i) + ",";
							}
						}
						//Get possible cap points in (x_1,x_2) = (1,0)
						Arrays.fill(possCap10, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[2]; j++)
								possCap10[cap21[i].plus(cap02[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft10 = 0;
						strPossCap10 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap10[i] == 1)
							{
								numLeft10++;
								strPossCap10 = strPossCap10
										+ Integer.toString(i) + ",";
							}
						}
						if(numLeft00 >= n[0] && numLeft10 >= n[3])
						{
							strPossCap00 = strPossCap00.substring(0,
									Math.max(0,strPossCap00.length() - 1));
							strArrPossCap00 = strPossCap00.split(",");
							arrPossCap00 = new int[numLeft00];
							for(i = 0; i < numLeft00; i++)
								arrPossCap00[i] = Integer.parseInt
										(strArrPossCap00[i]);
							
							strPossCap10 = strPossCap10.substring(0,
									Math.max(0,strPossCap10.length() - 1));
							strArrPossCap10 = strPossCap10.split(",");
							arrPossCap10 = new int[numLeft10];
							for(i = 0; i < numLeft10; i++)
								arrPossCap10[i] = Integer.parseInt
										(strArrPossCap10[i]);
							
							//For each (x_1,x_2) = (0,0) choice:
							combInd00 = new int[n[0]];
							for(i = 0; i < n[0]; i++)
								combInd00[i] = i;
							do
							{
								//Get (x_1,x_2) = (0,0) cap
								cap00 = new Mod3Vector[n[0]];
								for(i = 0; i < n[0]; i++)
								{
									ind = arrPossCap00[combInd00[i]];
									cap00[i] = new Mod3Vector
											((ind / 9) % 3,
											(ind / 3) % 3, ind % 3);
								}
								//For each (x_1,x_2) = (1,0) choice:
								combInd10 = new int[n[3]];
								for(i = 0; i < n[3]; i++)
									combInd10[i] = i;
								do
								{
									//Get (x_1,x_2) = (1,0) cap
									cap10 = new Mod3Vector[n[3]];
									for(i = 0; i < n[3]; i++)
									{
										ind = arrPossCap10[combInd10[i]];
										cap10[i] = new Mod3Vector
												((ind / 9) % 3,
												(ind / 3) % 3, ind % 3);
									}
									
									//Check if x_2 = 0 is cap
									isCap = true;
									for(i = 0; i < n[6]; i++)
									{
										for(j = 0; j < n[0]; j++)
										{
											for(k = 0; k < n[3]; k++)
											{
												if(cap20[i]
														.plus(cap00[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[0] - 2; i++)
									{
										for(j = i + 1; j < n[0] - 1; j++)
										{
											for(k = j + 1; k < n[0]; k++)
											{
												if(cap00[i]
														.plus(cap00[j])
														.plus(cap00[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[3] - 2; i++)
									{
										for(j = i + 1; j < n[3] - 1; j++)
										{
											for(k = j + 1; k < n[3]; k++)
											{
												if(cap10[i]
														.plus(cap10[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									//If it is:
									if(isCap)
									{
										//Get possible cap points
										//in (x_1,x_2) = (0,1)
										Arrays.fill(possCap01, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap01[cap20[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap01[cap00[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap01[cap10[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft01 = 0;
										strPossCap01 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap01[i] == 1)
											{
												numLeft01++;
												strPossCap01 = strPossCap01
														+ Integer.toString(i) + ",";
											}
										}
										//Get possible cap points
										//in (x_1,x_2) = (1,1)
										Arrays.fill(possCap11, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap11[cap20[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap11[cap00[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap11[cap10[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft11 = 0;
										strPossCap11 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap11[i] == 1)
											{
												numLeft11++;
												strPossCap11 = strPossCap11
														+ Integer.toString(i) + ",";
											}
										}
										if(numLeft01 >= n[1] && numLeft11 >= n[4])
										{
											strPossCap01 = strPossCap01.substring(0,
													Math.max(0,strPossCap01.length() - 1));
											strArrPossCap01 = strPossCap01.split(",");
											arrPossCap01 = new int[numLeft01];
											for(i = 0; i < numLeft01; i++)
												arrPossCap01[i] = Integer.parseInt
														(strArrPossCap01[i]);
											
											strPossCap11 = strPossCap11.substring(0,
													Math.max(0,strPossCap11.length() - 1));
											strArrPossCap11 = strPossCap11.split(",");
											arrPossCap11 = new int[numLeft11];
											for(i = 0; i < numLeft11; i++)
												arrPossCap11[i] = Integer.parseInt
														(strArrPossCap11[i]);
											
											//For each (x_1,x_2) = (0,1) choice:
											combInd01 = new int[n[1]];
											for(i = 0; i < n[1]; i++)
												combInd01[i] = i;
											do
											{
												//Get (x_1,x_2) = (0,1) cap
												cap01 = new Mod3Vector[n[1]];
												for(i = 0; i < n[1]; i++)
												{
													ind = arrPossCap01[combInd01[i]];
													cap01[i] = new Mod3Vector
															((ind / 9) % 3,
															(ind / 3) % 3, ind % 3);
												}
												//For each (x_1,x_2) = (1,1) choice:
												combInd11 = new int[n[4]];
												for(i = 0; i < n[4]; i++)
													combInd11[i] = i;
												do
												{
													//Get (x_1,x_2) = (1,1) cap
													cap11 = new Mod3Vector[n[4]];
													for(i = 0; i < n[4]; i++)
													{
														ind = arrPossCap11[combInd11[i]];
														cap11[i] = new Mod3Vector
																((ind / 9) % 3,
																(ind / 3) % 3, ind % 3);
													}
													
													//Check if x_2 = 1 is cap
													isCap = true;
													for(i = 0; i < n[7]; i++)
													{
														for(j = 0; j < n[1]; j++)
														{
															for(k = 0; k < n[4]; k++)
															{
																if(cap21[i]
																		.plus(cap01[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[1] - 2; i++)
													{
														for(j = i + 1; j < n[1] - 1; j++)
														{
															for(k = j + 1; k < n[1]; k++)
															{
																if(cap01[i]
																		.plus(cap01[j])
																		.plus(cap01[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[4] - 2; i++)
													{
														for(j = i + 1; j < n[4] - 1; j++)
														{
															for(k = j + 1; k < n[4]; k++)
															{
																if(cap11[i]
																		.plus(cap11[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													//If it is, and if it has no
													//excluded point counts:
													if(isCap && !(hasExclPtCount
															(cap22, cap20, cap21,
															cap02, cap00, cap01,
															cap12, cap10, cap11,
															ascExclPtCounts)))
													{
														capConfigs++;
														System.out.println
															(r + "\t" + m
															+ "\t" + ptCountLeftCol
															+ "\t" + codeLeftColIndex
															+ "\t" + ptCountBottomRow
															+ "\t" + codeBottomRowIndex
															+ "\t" + strArray(cap00)
															+ "\t" + strArray(cap10)
															+ "\t" + strArray(cap01)
															+ "\t" + strArray(cap11));
													}
													combInd11 = nextComb(combInd11,
															numLeft11,n[4]);
												}
												while(combInd11 != null);
												//End of do-while for (1,1)
												combInd01 = nextComb(combInd01,
														numLeft01,n[1]);
											}
											while(combInd01 != null);
											//End of do-while for (0,1)
										}//End of "if suff pts in (0/1,1)"
									}//End of "if x_2 = 0 is cap"
									combInd10 = nextComb(combInd10,
											numLeft10,n[3]);
								}
								while(combInd10 != null);
								//End of do-while loop over (1,0) choices
								combInd00 = nextComb(combInd00,
										numLeft00,n[0]);
							}
							while(combInd00 != null);
							//End of do-while loop over (0,0) choices
						}//End of "if suff pts in (0/1,0)"
					}//End of for loop over bottom-row codes
				}//End of for loop over 2 m values
			}//End of for loop over 4 r values
		}//End of for loop over left-column codes
		System.out.println("Cap configurations: " + capConfigs);
	}
	public static String cap(String ptCount, int code)
	{
		switch(ptCount)
		{
			case "866":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0;0,0,2,0;0,0,0,2;0,0,0,1;0,0,1,0;0,1,0,0:1,2,0,0;1,0,2,0;1,0,0,2;1,0,0,1;1,0,1,0;1,1,0,0";
				default: return null;
				}
			case "856":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,0,2;0,0,0,1;0,0,1,0;0,1,0,0:1,2,0,0;1,0,2,0;1,0,0,2;1,0,0,1;1,0,1,0;1,1,0,0";
				default: return null;
				}
			case "828":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2";
				default: return null;
				}
			case "837":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				default: return null;
				}
			case "846":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				default: return null;
				}
			case "855":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				default: return null;
				}
			case "818":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1;1,2,2,0";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,0;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,0,2,2;1,2,2,1;1,1,1,0;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,2,1;1,2,2,2;1,1,2,2;1,0,2,0;1,2,1,0;1,1,1,0;1,2,1,2;1,1,1,2";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,2,1;1,2,1,2;1,1,0,2;1,0,2,0;1,2,0,0;1,1,2,0;1,2,0,2;1,1,2,2";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,2,0,2;1,1,2,1;1,2,0,1;1,1,2,0";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,2,0,1;1,1,2,2;1,2,0,0;1,1,2,1";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,0,1,0;1,2,2,2;1,1,2,2;1,0,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,2,1;1,2,1,2;1,2,0,2;1,2,2,0;1,1,0,0;1,1,2,0;1,1,0,2;1,1,2,2";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,1,1;1,1,2,1;1,0,2,0;1,2,0,0;1,0,0,2;1,2,0,1;1,0,2,1;1,2,2,0";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,1;1,1,2,0;1,0,2,1;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,0;1,2,2,1";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,1,2,1;1,2,0,2;1,1,0,2;1,2,1,0;1,2,2,0;1,2,0,1;1,1,0,1;1,1,1,2";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,1,2,2;1,2,0,1;1,1,0,0;1,2,1,2;1,2,2,2;1,2,0,0;1,1,0,2;1,1,1,0";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,1,0,1;1,2,2,2;1,1,1,2;1,2,0,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,2";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,1,0,2;1,2,2,1;1,1,1,0;1,2,0,2;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,0";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,2:1,1,0,0;1,2,2,0;1,1,1,1;1,2,0,1;1,2,1,1;1,2,2,2;1,1,1,0;1,1,2,1";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,0,2;1,0,2,1;1,0,1,0;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,0;1,1,2,1";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,2,2,0;1,0,1,0;1,0,0,1;1,1,2,1;1,2,2,1;1,0,0,2;1,0,2,0;1,1,0,1";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,1,0;1,2,1,1;1,1,2,0;1,0,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,2";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,1;1,1,0,0;1,0,1,2;1,1,0,2;1,2,0,0;1,1,2,2;1,2,2,0";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,1:1,0,0,2;1,2,1,0;1,1,0,1;1,0,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,2,2";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,2,0";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,0;1,2,1,0;1,1,0,1;1,0,2,1;1,1,2,1;1,2,0,2;1,1,2,0;1,2,0,1";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,1,2,1;1,2,0,0;1,1,2,2;1,2,0,1";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2";
				default: return null;
				}
			case "827":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,1,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,2,0:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,1,1";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,0,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,2;1,0,1,2;1,2,1,1;1,1,0,0;1,0,2,1;1,0,0,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,0,2;1,0,1,2;1,1,1,1;1,2,1,1";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,2,1:1,0,1,0;1,1,0,1;1,2,1,0;1,0,1,2;1,0,0,2;1,1,2,0;1,2,0,2";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,0,1,0;1,1,0,1;1,1,2,0;1,1,0,2";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,1:1,2,1,1;1,2,0,2;1,2,1,2;1,0,1,1;1,1,0,0;1,1,2,1;1,1,0,1";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				default: return null;
				}
			case "836":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,2;0,1,2,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2;0,1,2,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,2,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,1;0,2,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,0";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 71: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 72: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 73: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 74: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 75: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 76: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 77: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 78: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 79: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 80: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 81: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 82: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 83: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 84: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 85: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 86: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 87: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 88: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 89: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 90: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 91: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 92: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 93: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 94: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 95: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 96: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 97: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 98: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 99: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 100: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 101: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 102: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 103: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 104: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				default: return null;
				}
			case "845":
				switch(code)
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,0,1,1";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,0,1,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,0,1,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 71: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 72: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 73: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 74: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 75: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 76: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 77: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 78: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 79: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 80: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 81: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 82: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 83: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 84: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 85: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 86: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 87: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 88: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,2;0,2,0,0;0,2,0,1:1,1,1,1;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,1";
				case 89: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 90: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,0;0,0,2,1:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1";
				default: return null;
				}
			default:
				return null;
		}
	}
	public static Mod3Vector[] mapPerm(Mod3Vector[] origCap, int code)
	{
		int i;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		switch(code)
		{
			//(abc) means 1 |-> a, 2 |-> b, 3 |-> c
			case 0://(123)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(0),
							origCap[i].component(1),
							origCap[i].component(2));
				break;
			case 1://(132)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(0),
							origCap[i].component(2),
							origCap[i].component(1));
				break;
			case 2://(213)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(1),
							origCap[i].component(0),
							origCap[i].component(2));
				break;
			case 3://(231)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(1),
							origCap[i].component(2),
							origCap[i].component(0));
				break;
			case 4://(312)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(2),
							origCap[i].component(0),
							origCap[i].component(1));
				break;
			case 5://(321)
				for(i = 0; i < len; i++)
					newCap[i] = new Mod3Vector
							(origCap[i].component(2),
							origCap[i].component(1),
							origCap[i].component(0));
				break;
		}
		return newCap;
	}
	public static Mod3Vector[] mapMTimes3(Mod3Vector[] origCap, int code)
	{
		int i;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = new Mod3Vector
					(( origCap[i].component(0) * (((code / 4) % 2) + 1) ) % 3,
					( origCap[i].component(1) * (((code / 2) % 2) + 1) ) % 3,
					( origCap[i].component(2) * ((code % 2) + 1) ) % 3);
		return newCap;
	}
	public static boolean hasExclPtCount
			(Mod3Vector[] cap22, Mod3Vector[] cap20, Mod3Vector[] cap21,
			Mod3Vector[] cap02, Mod3Vector[] cap00, Mod3Vector[] cap01,
			Mod3Vector[] cap12, Mod3Vector[] cap10, Mod3Vector[] cap11,
			String[] ascExclPtCounts)
	{
		int i, coord1, coord2, codeLast3Coords, dotProd;
		int[] count = new int[3];
		boolean answer = false;
		boolean excl;
		String strPtCount;
		int ascExclPtCountsLength = ascExclPtCounts.length;
		for(coord1 = 0; coord1 <= 2; coord1++)
		{
			for(coord2 = 0; coord2 <= 2; coord2++)
			{
				for(codeLast3Coords = 14; codeLast3Coords <= 26;
						codeLast3Coords++)
				{
					count[0] = 0; count[1] = 0; count[2] = 0;
					for(i = 0; i < cap22.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap22[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap22[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap22[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap20.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap20[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap20[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap20[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap21.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap21[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap21[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap21[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap02.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap02[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap02[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap02[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap00.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap00[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap00[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap00[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap01.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap01[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap01[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap01[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap12.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap12[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap12[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap12[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap10.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap10[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap10[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap10[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap11.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap11[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap11[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap11[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					Arrays.parallelSort(count);
					strPtCount = Integer.toString(count[0])
							.concat(",").concat(Integer.toString(count[1]))
							.concat(",").concat(Integer.toString(count[2]));
					excl = false;
					for(i = 0; i < ascExclPtCountsLength; i++)
					{
						if(strPtCount.equals(ascExclPtCounts[i]))
							excl = true;
						if(excl) break;
					}
					if(excl) answer = true;
					if(answer) break;
				}
				if(answer) break;
			}
			if(answer) break;
		}
		return answer;
	}
	public static int[] nextComb(int[] oldComb, int n, int r)
	{
		int i;
		int[] newComb = new int[r];
		for(i = 0; i < r; i++)
			newComb[i] = oldComb[i];
		int index = r - 1;
		while(index >= 0 && newComb[index] == index + n - r)
			index--;
		if(index == -1)
			return null;
		newComb[index] = newComb[index] + 1;
		for(i = index + 1; i < r; i++)
			newComb[i] = newComb[i - 1] + 1;
		return newComb;
	}
	public static String strArray(Mod3Vector[] array)
	{
		int len = array.length;
		if(len == 0) return "";
		String ans = Integer.toString(array[0].base3IndexUncentred());
		for(int i = 1; i < len; i++)
			ans = ans.concat(",").concat(Integer.toString
					(array[i].base3IndexUncentred()));
		return ans;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8sa/Mod3Vector.java <==
package setDim5Cap43_8sa;
import java.util.Arrays;
public class Mod3Vector
{
	int dimension;
	int[] vec;
	public Mod3Vector()
	{
		dimension = 0;
		vec = new int[0];
	}
	public Mod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public Mod3Vector(int x1, int x2, int x3)
	{
		dimension = 3;
		vec = new int[3];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4)
	{
		dimension = 4;
		vec = new int[4];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4, int x5)
	{
		dimension = 5;
		vec = new int[5];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
		vec[4] = x5 % 3;
	}
	//Direction: starting with dir, add (3^dim - 1)/2, use base 3,
	//minus 1 modulo 3 from each digit
	public Mod3Vector(int dir)
	{
		int i;
		dimension = 5;
		vec = new int[5];
		int[] pwrsOf3 = new int[5];
		pwrsOf3[0] = 1;
		for(i = 1; i < 5; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = ((pwrsOf3[4] * 3) - 1) / 2;
		for(i = 0; i < 5; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[4 - i]) + 2) % 3;
	}
	public Mod3Vector(int dir, int dim, boolean centred)
	{
		int i;
		dimension = dim;
		vec = new int[dim];
		int[] pwrsOf3 = new int[dim];
		pwrsOf3[0] = 1;
		for(i = 1; i < dim; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = centred ? ((pwrsOf3[dim - 1] * 3) - 1) / 2 : 0;
		int c = centred ? 2 : 0;
		for(i = 0; i < dim; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[dim - 1 - i]) + c) % 3;
	}
	public int dimension()
	{
		return dimension;
	}
	public int component(int i)
	{
		if(i < 0) return -999999;
		if(i >= dimension) return -999999;
		return vec[i];
	}
	public void print()
	{
		if(dimension >= 1)
			System.out.print(vec[0]);
		for(int i = 1; i < dimension; i++)
			System.out.print("," + vec[i]);
	}
	public void setMod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public void setToUnitVector(int dim, int i)
	{
		int[] array = new int[dim];
		Arrays.fill(array, 0);
		array[i] = 1;
		setMod3Vector(array);
	}
	public int base3IndexUncentred()
	{
		int answer = vec[dimension - 1];
		int[] pwrsOf3 = new int[dimension];
		pwrsOf3[0] = 1;
		for(int i = 1; i < dimension; i++)
		{
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
			answer = answer + (vec[dimension - 1 - i] * pwrsOf3[i]);
		}
		return answer;
	}
	public boolean equals(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return false;
		for(int i = 0; i < dimension; i++)
			if(vec[i] != a.component(i))
				return false;
		return true;
	}
	public Mod3Vector plus(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return null;
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (vec[i] + a.component(i)) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public Mod3Vector minus(Mod3Vector a)
	{
		return this.plus(a.scalarTimes(2));
	}
	public Mod3Vector scalarTimes(int c)
	{
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public int dot(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return -999999;
		int answer = 0;
		for(int i = 0; i < dimension; i++)
			answer = answer + (vec[i] * a.component(i));
		return answer % 3;
	}
	public Mod3Vector multipleWith1stNon0Comp1()
	{
		int index = 0;
		while(index < dimension && vec[index] == 0)
			index++;
		if(index == dimension)
			return this;
		int c = vec[index];
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8sa/SetDim5Cap43_8sa_ExclPtCounts.java <==
package setDim5Cap43_8sa;
import java.util.*;
import javax.swing.*;
public class SetDim5Cap43_8sa_ExclPtCounts
{
	public static void main(String[] args)
	{
		int i,j,k;
		Mod3Vector zero = new Mod3Vector(0,0,0);
		int numOfCodesLeftCol = 0;
		int numOfCodesBottomRow = 0;
		int[] n = new int[9];
		n[8] = 8;
		
		//Ask user for desired 3-flat point count for which to search
		String ptCountLeftCol = JOptionPane.showInputDialog(null,
				"3-flat point count for x_1 = -1 (left column)\n"
				+ "(choose 829, 828, 837, 846, 855,\n"
				+ "818, 827, 836 or 845):");
		String ptCountBottomRow = JOptionPane.showInputDialog(null,
				"3-flat point count for x_2 = -1 (bottom row)\n"
				+ "(choose 829, 828, 837, 846, 855,\n"
				+ "818, 827, 836 or 845):");
		String[] strArrayN0011 = JOptionPane.showInputDialog(null,
				"3-flat point count -- choose n00, n01, n10, n11:")
				.split(",");
		n[0] = Integer.parseInt(strArrayN0011[0]);
		n[1] = Integer.parseInt(strArrayN0011[1]);
		n[3] = Integer.parseInt(strArrayN0011[2]);
		n[4] = Integer.parseInt(strArrayN0011[3]);
		
		//Get codes for left column
		if(ptCountLeftCol.equals("829"))
		{
			n[6] = 2; n[7] = 9; numOfCodesLeftCol = 1;
		}
		else if(ptCountLeftCol.equals("828"))
		{
			n[6] = 2; n[7] = 8; numOfCodesLeftCol = 11;
		}
		else if(ptCountLeftCol.equals("837"))
		{
			n[6] = 3; n[7] = 7; numOfCodesLeftCol = 51;
		}
		else if(ptCountLeftCol.equals("846"))
		{
			n[6] = 4; n[7] = 6; numOfCodesLeftCol = 11;
		}
		else if(ptCountLeftCol.equals("855"))
		{
			n[6] = 5; n[7] = 5; numOfCodesLeftCol = 15;
		}
		else if(ptCountLeftCol.equals("818"))
		{
			n[6] = 1; n[7] = 8; numOfCodesLeftCol = 118;
		}
		else if(ptCountLeftCol.equals("827"))
		{
			n[6] = 2; n[7] = 7; numOfCodesLeftCol = 146;
		}
		else if(ptCountLeftCol.equals("836"))
		{
			n[6] = 3; n[7] = 6; numOfCodesLeftCol = 146;
		}
		else if(ptCountLeftCol.equals("845"))
		{
			n[6] = 4; n[7] = 5; numOfCodesLeftCol = 169;
		}
		
		//Get codes for bottom row
		if(ptCountBottomRow.equals("829"))
		{
			n[2] = 2; n[5] = 9; numOfCodesBottomRow = 1;
		}
		else if(ptCountBottomRow.equals("828"))
		{
			n[2] = 2; n[5] = 8; numOfCodesBottomRow = 11;
		}
		else if(ptCountBottomRow.equals("837"))
		{
			n[2] = 3; n[5] = 7; numOfCodesBottomRow = 51;
		}
		else if(ptCountBottomRow.equals("846"))
		{
			n[2] = 4; n[5] = 6; numOfCodesBottomRow = 11;
		}
		else if(ptCountBottomRow.equals("855"))
		{
			n[2] = 5; n[5] = 5; numOfCodesBottomRow = 15;
		}
		else if(ptCountBottomRow.equals("818"))
		{
			n[2] = 1; n[5] = 8; numOfCodesBottomRow = 118;
		}
		else if(ptCountBottomRow.equals("827"))
		{
			n[2] = 2; n[5] = 7; numOfCodesBottomRow = 146;
		}
		else if(ptCountBottomRow.equals("836"))
		{
			n[2] = 3; n[5] = 6; numOfCodesBottomRow = 146;
		}
		else if(ptCountBottomRow.equals("845"))
		{
			n[2] = 4; n[5] = 5; numOfCodesBottomRow = 169;
		}
		
		System.out.println("3-flat point count: "
				+ n[8] + "," + n[6] + "," + n[7] + ";"
				+ n[2] + "," + n[0] + "," + n[1] + ";"
				+ n[5] + "," + n[3] + "," + n[4]);

		String strExclPtCounts = JOptionPane.showInputDialog(null,
				"Excluded point counts (put each point count in\n"
				+ "ascending order, separate the point counts with\n"
				+ "semicolons, and separate the numbers in the point\n"
				+ "counts with commas, e.g., '1,20,20;4,18,19')");
		System.out.println("Excluded point counts: " + strExclPtCounts);
		String[] ascExclPtCounts = strExclPtCounts.split(";");
		
		int codeLeftColIndex, codeBottomRowIndex;
		String[] strCapArray = new String[1];
		String[] strVecArray = new String[1];
		String[] strCompArray = new String[1];
		Mod3Vector[] origCap20, origCap21, cap22, cap20, cap21,
				cap02, cap00, cap01, cap12, cap10, cap11;
		int[] possCap00 = new int[27];
		int[] possCap01 = new int[27];
		int[] possCap10 = new int[27];
		int[] possCap11 = new int[27];
		int numLeft00 = 0;
		int numLeft01 = 0;
		int numLeft10 = 0;
		int numLeft11 = 0;
		int r, m;
		int capConfigs = 0;
		String strPossCap00 = "";
		String[] strArrPossCap00 = new String[1];
		int[] arrPossCap00 = new int[1];
		String strPossCap10 = "";
		String[] strArrPossCap10 = new String[1];
		int[] arrPossCap10 = new int[1];
		String strPossCap01 = "";
		String[] strArrPossCap01 = new String[1];
		int[] arrPossCap01 = new int[1];
		String strPossCap11 = "";
		String[] strArrPossCap11 = new String[1];
		int[] arrPossCap11 = new int[1];
		int[] combInd00 = new int[n[0]];
		int[] combInd10 = new int[n[3]];
		int[] combInd01 = new int[n[1]];
		int[] combInd11 = new int[n[4]];
		int ind;
		boolean isCap;
		//For each left column (x_1 = -1):
		for(codeLeftColIndex = 0;
				codeLeftColIndex < numOfCodesLeftCol; codeLeftColIndex++)
		{
			//Declare cap points
			
			//Cap in x_1 = -1
			strCapArray = cap(ptCountLeftCol,codeLeftColIndex).split(":");
			//Cap in (x_1,x_2) = (-1,-1)
			strVecArray = strCapArray[0].split(";");
			cap22 = new Mod3Vector[n[8]];
			for(i = 0; i < n[8]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				cap22[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,0)
			strVecArray = strCapArray[1].split(";");
			origCap20 = new Mod3Vector[n[6]];
			for(i = 0; i < n[6]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap20[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,1)
			strVecArray = strCapArray[2].split(";");
			origCap21 = new Mod3Vector[n[7]];
			for(i = 0; i < n[7]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap21[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Apply symmetry to left column preserving
			//hyperplane direction and first 8
			for(r = 0; r < 8; r++)
			{
				for(m = 0; m < 2; m++)
				{
					cap20 = mapM(mapR(origCap20,r),m);
					cap21 = mapM(mapR(origCap21,r),m);
					//For each bottom row (x_2 = -1):
					for(codeBottomRowIndex = 0;
							codeBottomRowIndex < numOfCodesBottomRow;
							codeBottomRowIndex++)
					{
						//Cap in x_2 = -1
						strCapArray = cap(ptCountBottomRow,
								codeBottomRowIndex).split(":");
						//Cap in (x_1,x_2) = (0,-1)
						strVecArray = strCapArray[1].split(";");
						cap02 = new Mod3Vector[n[2]];
						for(i = 0; i < n[2]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap02[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						//Cap in (x_1,x_2) = (1,-1)
						strVecArray = strCapArray[2].split(";");
						cap12 = new Mod3Vector[n[5]];
						for(i = 0; i < n[5]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap12[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						
						//Get possible cap points in (x_1,x_2) = (0,0)
						Arrays.fill(possCap00, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[5]; j++)
								possCap00[cap21[i].plus(cap12[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft00 = 0;
						strPossCap00 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap00[i] == 1)
							{
								numLeft00++;
								strPossCap00 = strPossCap00
										+ Integer.toString(i) + ",";
							}
						}
						//Get possible cap points in (x_1,x_2) = (1,0)
						Arrays.fill(possCap10, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[2]; j++)
								possCap10[cap21[i].plus(cap02[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft10 = 0;
						strPossCap10 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap10[i] == 1)
							{
								numLeft10++;
								strPossCap10 = strPossCap10
										+ Integer.toString(i) + ",";
							}
						}
						if(numLeft00 >= n[0] && numLeft10 >= n[3])
						{
							strPossCap00 = strPossCap00.substring(0,
									Math.max(0,strPossCap00.length() - 1));
							strArrPossCap00 = strPossCap00.split(",");
							arrPossCap00 = new int[numLeft00];
							for(i = 0; i < numLeft00; i++)
								arrPossCap00[i] = Integer.parseInt
										(strArrPossCap00[i]);
							
							strPossCap10 = strPossCap10.substring(0,
									Math.max(0,strPossCap10.length() - 1));
							strArrPossCap10 = strPossCap10.split(",");
							arrPossCap10 = new int[numLeft10];
							for(i = 0; i < numLeft10; i++)
								arrPossCap10[i] = Integer.parseInt
										(strArrPossCap10[i]);
							
							//For each (x_1,x_2) = (0,0) choice:
							combInd00 = new int[n[0]];
							for(i = 0; i < n[0]; i++)
								combInd00[i] = i;
							do
							{
								//Get (x_1,x_2) = (0,0) cap
								cap00 = new Mod3Vector[n[0]];
								for(i = 0; i < n[0]; i++)
								{
									ind = arrPossCap00[combInd00[i]];
									cap00[i] = new Mod3Vector
											((ind / 9) % 3,
											(ind / 3) % 3, ind % 3);
								}
								//For each (x_1,x_2) = (1,0) choice:
								combInd10 = new int[n[3]];
								for(i = 0; i < n[3]; i++)
									combInd10[i] = i;
								do
								{
									//Get (x_1,x_2) = (1,0) cap
									cap10 = new Mod3Vector[n[3]];
									for(i = 0; i < n[3]; i++)
									{
										ind = arrPossCap10[combInd10[i]];
										cap10[i] = new Mod3Vector
												((ind / 9) % 3,
												(ind / 3) % 3, ind % 3);
									}
									
									//Check if x_2 = 0 is cap
									isCap = true;
									for(i = 0; i < n[6]; i++)
									{
										for(j = 0; j < n[0]; j++)
										{
											for(k = 0; k < n[3]; k++)
											{
												if(cap20[i]
														.plus(cap00[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[0] - 2; i++)
									{
										for(j = i + 1; j < n[0] - 1; j++)
										{
											for(k = j + 1; k < n[0]; k++)
											{
												if(cap00[i]
														.plus(cap00[j])
														.plus(cap00[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[3] - 2; i++)
									{
										for(j = i + 1; j < n[3] - 1; j++)
										{
											for(k = j + 1; k < n[3]; k++)
											{
												if(cap10[i]
														.plus(cap10[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									//If it is:
									if(isCap)
									{
										//Get possible cap points
										//in (x_1,x_2) = (0,1)
										Arrays.fill(possCap01, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap01[cap20[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap01[cap00[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap01[cap10[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft01 = 0;
										strPossCap01 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap01[i] == 1)
											{
												numLeft01++;
												strPossCap01 = strPossCap01
														+ Integer.toString(i) + ",";
											}
										}
										//Get possible cap points
										//in (x_1,x_2) = (1,1)
										Arrays.fill(possCap11, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap11[cap20[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap11[cap00[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap11[cap10[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft11 = 0;
										strPossCap11 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap11[i] == 1)
											{
												numLeft11++;
												strPossCap11 = strPossCap11
														+ Integer.toString(i) + ",";
											}
										}
										if(numLeft01 >= n[1] && numLeft11 >= n[4])
										{
											strPossCap01 = strPossCap01.substring(0,
													Math.max(0,strPossCap01.length() - 1));
											strArrPossCap01 = strPossCap01.split(",");
											arrPossCap01 = new int[numLeft01];
											for(i = 0; i < numLeft01; i++)
												arrPossCap01[i] = Integer.parseInt
														(strArrPossCap01[i]);
											
											strPossCap11 = strPossCap11.substring(0,
													Math.max(0,strPossCap11.length() - 1));
											strArrPossCap11 = strPossCap11.split(",");
											arrPossCap11 = new int[numLeft11];
											for(i = 0; i < numLeft11; i++)
												arrPossCap11[i] = Integer.parseInt
														(strArrPossCap11[i]);
											
											//For each (x_1,x_2) = (0,1) choice:
											combInd01 = new int[n[1]];
											for(i = 0; i < n[1]; i++)
												combInd01[i] = i;
											do
											{
												//Get (x_1,x_2) = (0,1) cap
												cap01 = new Mod3Vector[n[1]];
												for(i = 0; i < n[1]; i++)
												{
													ind = arrPossCap01[combInd01[i]];
													cap01[i] = new Mod3Vector
															((ind / 9) % 3,
															(ind / 3) % 3, ind % 3);
												}
												//For each (x_1,x_2) = (1,1) choice:
												combInd11 = new int[n[4]];
												for(i = 0; i < n[4]; i++)
													combInd11[i] = i;
												do
												{
													//Get (x_1,x_2) = (1,1) cap
													cap11 = new Mod3Vector[n[4]];
													for(i = 0; i < n[4]; i++)
													{
														ind = arrPossCap11[combInd11[i]];
														cap11[i] = new Mod3Vector
																((ind / 9) % 3,
																(ind / 3) % 3, ind % 3);
													}
													
													//Check if x_2 = 1 is cap
													isCap = true;
													for(i = 0; i < n[7]; i++)
													{
														for(j = 0; j < n[1]; j++)
														{
															for(k = 0; k < n[4]; k++)
															{
																if(cap21[i]
																		.plus(cap01[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[1] - 2; i++)
													{
														for(j = i + 1; j < n[1] - 1; j++)
														{
															for(k = j + 1; k < n[1]; k++)
															{
																if(cap01[i]
																		.plus(cap01[j])
																		.plus(cap01[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[4] - 2; i++)
													{
														for(j = i + 1; j < n[4] - 1; j++)
														{
															for(k = j + 1; k < n[4]; k++)
															{
																if(cap11[i]
																		.plus(cap11[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													//If it is, and if it has no
													//excluded point counts:
													if(isCap && !(hasExclPtCount
															(cap22, cap20, cap21,
															cap02, cap00, cap01,
															cap12, cap10, cap11,
															ascExclPtCounts)))
													{
														capConfigs++;
														System.out.println
															(r + "\t" + m
															+ "\t" + ptCountLeftCol
															+ "\t" + codeLeftColIndex
															+ "\t" + ptCountBottomRow
															+ "\t" + codeBottomRowIndex
															+ "\t" + strArray(cap00)
															+ "\t" + strArray(cap10)
															+ "\t" + strArray(cap01)
															+ "\t" + strArray(cap11));
													}
													combInd11 = nextComb(combInd11,
															numLeft11,n[4]);
												}
												while(combInd11 != null);
												//End of do-while for (1,1)
												combInd01 = nextComb(combInd01,
														numLeft01,n[1]);
											}
											while(combInd01 != null);
											//End of do-while for (0,1)
										}//End of "if suff pts in (0/1,1)"
									}//End of "if x_2 = 0 is cap"
									combInd10 = nextComb(combInd10,
											numLeft10,n[3]);
								}
								while(combInd10 != null);
								//End of do-while loop over (1,0) choices
								combInd00 = nextComb(combInd00,
										numLeft00,n[0]);
							}
							while(combInd00 != null);
							//End of do-while loop over (0,0) choices
						}//End of "if suff pts in (0/1,0)"
					}//End of for loop over bottom-row codes
				}//End of for loop over 2 m values
			}//End of for loop over 8 r values
		}//End of for loop over left-column codes
		System.out.println("Cap configurations: " + capConfigs);
	}
	public static String cap(String ptCount, int code)
	{
		switch(ptCount)
		{
			case "829":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0;0,1,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,0,0,0;1,1,2,0;1,1,0,2;1,1,0,1;1,1,1,0";
				default: return null;
				}
			case "828":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,1,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1";
				default: return null;
				}
			case "837":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,0,1;1,0,1,0;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,0";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,2,0;1,0,0,2;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,1";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,0,1;1,0,1,0;1,2,1,2;1,1,2,1;1,0,2,0;1,0,0,2";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,0,1;1,0,0,2;1,0,1,0;1,2,1,1;1,1,2,2;1,0,2,0;1,0,0,1";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,0,0,1;1,2,2,1;1,1,1,2;1,0,0,2;1,0,2,0";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,0,0,2;1,2,2,2;1,1,1,1;1,0,0,1;1,0,2,0";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,0,1;1,2,2,2;1,1,1,1;1,0,0,2;1,0,1,0";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,0,2;1,2,2,1;1,1,1,2;1,0,0,1;1,0,1,0";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,0,1;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,2";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,0,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,0,1";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,2,2;1,0,0,2;1,0,2,0";
				case 15: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,2;1,1,1,2;1,2,2,1;1,0,0,1;1,0,2,0";
				case 16: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,2,0,0;1,0,0,1;1,0,1,0;1,1,1,1;1,2,2,2;1,0,2,0;1,0,0,2";
				case 17: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,2,0,0;1,0,0,2;1,0,1,0;1,1,1,2;1,2,2,1;1,0,2,0;1,0,0,1";
				case 18: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,0,2;1,0,1,1;1,0,1,2";
				case 19: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,0,1;1,0,1,2;1,0,1,1";
				case 20: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,0,2;1,0,1,2;1,0,1,1";
				case 21: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,1;1,0,2,2;1,1,0,2;1,2,0,1;1,0,1,1;1,0,1,2";
				case 22: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,2,0;1,1,1,1;1,0,0,2;1,0,0,1;1,2,2,2;1,0,1,0";
				case 23: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,1,1,2;1,0,0,1;1,0,0,2;1,2,2,1;1,0,1,0";
				case 24: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,1,0;1,0,1,2";
				case 25: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,0;1,0,1,1";
				case 26: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,2,1;1,0,0,1";
				case 27: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,2,2;1,0,0,2";
				case 28: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,1,1,1;1,0,2,0;1,0,0,2;1,0,0,1;1,0,1,0;1,2,2,2";
				case 29: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,1,1,2;1,0,2,0;1,0,0,1;1,0,0,2;1,0,1,0;1,2,2,1";
				case 30: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,1,1,2;1,0,0,2;1,0,1,0;1,0,2,0;1,0,0,1;1,2,2,1";
				case 31: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,1,1,1;1,0,0,1;1,0,1,0;1,0,2,0;1,0,0,2;1,2,2,2";
				case 32: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,1,2,0;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,2,1,0";
				case 33: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,1,2,0;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,2,1,0";
				case 34: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,1,1;0,2,2,2:1,1,1,2;1,2,2,2;1,2,1,1;1,0,2,1;1,0,1,2;1,1,2,2;1,1,1,1";
				case 35: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,1:1,1,1,1;1,2,2,1;1,2,1,2;1,0,2,2;1,0,1,1;1,1,2,1;1,1,1,2";
				case 36: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,1:1,1,1,1;1,2,1,2;1,2,2,1;1,0,2,2;1,0,1,1;1,1,1,2;1,1,2,1";
				case 37: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,1;1,2,0,2;1,0,1,1;1,0,2,2;1,1,0,1;1,0,1,2";
				case 38: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,2;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,0,1,1";
				case 39: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,2;1,2,0,2;1,0,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 40: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,1;1,2,0,1;1,0,1,1;1,0,2,2;1,1,0,2;1,0,1,2";
				case 41: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,2,0,2;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,1,0,1";
				case 42: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,2,0,1;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,1,0,2";
				case 43: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,2,0,2;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,1,0,1";
				case 44: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,2,0,1;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,1,0,2";
				case 45: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 46: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 47: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 48: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 49: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 50: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0";
				default: return null;
				}
			case "846":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				default: return null;
				}
			case "855":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				default: return null;
				}
			case "818":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0;1,2,1,2";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1;1,2,1,0";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1;1,2,0,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,1;1,0,1,1";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,1,0,0;1,0,2,2";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,2;1,0,2,0";
				case 15: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1";
				case 16: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1";
				case 17: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2";
				case 18: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,2;1,2,2,2;1,1,2,0;1,2,1,2;1,1,1,0";
				case 19: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2";
				case 20: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,0;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0";
				case 21: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,0;1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1";
				case 22: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,2,2;1,2,2,2;1,1,1,2;1,0,1,2;1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1";
				case 23: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2";
				case 24: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,2,1;1,2,2,0;1,1,1,1;1,0,1,0;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1";
				case 25: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,0;1,2,2,1;1,1,1,0;1,0,1,1;1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1";
				case 26: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,2;1,2,2,0;1,2,1,0;1,2,0,1;1,1,2,2;1,1,1,2;1,1,2,1;1,1,1,1";
				case 27: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0";
				case 28: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0";
				case 29: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1";
				case 30: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1";
				case 31: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1";
				case 32: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1";
				case 33: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,0,1,1;1,2,0,1;1,0,2,1;1,2,1,0;1,0,2,0;1,2,1,2";
				case 34: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,2,2;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,1;1,2,2,1;1,0,1,1;1,2,1,1";
				case 35: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,2;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,2;1,2,2,0;1,0,1,2;1,2,1,0";
				case 36: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,1;1,2,2,2;1,0,1,0;1,2,1,1";
				case 37: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0";
				case 38: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0";
				case 39: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,2;1,1,2,2;1,0,1,2;1,2,1,2;1,0,1,1;1,2,0,1;1,0,0,1;1,2,2,1";
				case 40: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,2;1,1,2,0;1,0,1,1;1,2,1,2;1,0,1,2;1,2,0,0;1,0,0,2;1,2,2,0";
				case 41: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,2,1;1,1,2,2;1,0,1,2;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,2;1,2,2,2";
				case 42: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,0,1,0;1,2,1,0;1,0,1,2;1,2,0,1;1,0,0,1;1,2,2,0";
				case 43: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,2,0;1,1,2,0;1,0,1,1;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,1;1,2,2,2";
				case 44: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,1;1,1,2,1;1,0,2,0;1,2,2,0;1,0,1,2;1,2,1,1;1,0,1,1;1,2,1,0";
				case 45: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2";
				case 46: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,2,1;1,1,0,0;1,0,1,1;1,2,2,0;1,0,2,1;1,2,0,2;1,0,2,0;1,2,0,1";
				case 47: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,1,1;1,1,2,0;1,0,2,1;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,0;1,2,2,1";
				case 48: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,1,2,2;1,0,2,2;1,2,0,1;1,0,0,2;1,2,0,2;1,0,2,0;1,2,2,0";
				case 49: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,0;1,1,2,1;1,0,2,0;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,2;1,2,2,1";
				case 50: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,1,1;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,1;1,2,1,2;1,0,1,0;1,2,0,1";
				case 51: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,1,0;1,1,1,0;1,0,0,1;1,2,0,1;1,0,2,0;1,2,1,1;1,0,1,1;1,2,0,2";
				case 52: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,1,0;1,1,0,0;1,0,1,1;1,2,0,1;1,0,1,0;1,2,2,1;1,0,0,1;1,2,1,2";
				case 53: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,2,0;1,2,0,2;1,1,0,2;1,2,1,1;1,2,2,2;1,2,0,1;1,1,0,1;1,1,1,0";
				case 54: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,1,2,1;1,2,0,1;1,1,0,0;1,2,1,0;1,2,2,1;1,2,0,0;1,1,0,2;1,1,1,1";
				case 55: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,1,0,0;1,2,2,2;1,1,1,2;1,2,0,1;1,2,1,2;1,2,2,1;1,1,1,1;1,1,2,0";
				case 56: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,1,0,1;1,2,2,1;1,1,1,0;1,2,0,0;1,2,1,1;1,2,2,0;1,1,1,2;1,1,2,1";
				case 57: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,1,0,2;1,2,2,0;1,1,1,1;1,2,0,2;1,2,1,0;1,2,2,2;1,1,1,0;1,1,2,2";
				case 58: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1";
				case 59: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1";
				case 60: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1;1,2,2,0;1,0,2,0;1,0,1,2;1,1,1,2";
				case 61: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,1,2;1,0,2,1;1,0,1,0;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,2;1,1,1,0";
				case 62: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,1;1,2,1,0;1,0,2,0;1,0,1,2;1,1,2,2";
				case 63: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,0,1;1,0,2,0;1,0,1,1;1,1,0,0;1,2,1,2;1,0,2,2;1,0,1,0;1,1,2,0";
				case 64: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2";
				case 65: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2";
				case 66: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,1;1,2,1,2;1,0,2,1;1,0,1,1;1,1,2,0";
				case 67: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,0,1,0;1,2,2,1;1,1,1,0;1,0,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,2";
				case 68: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,0,1,2;1,2,2,1;1,1,1,0;1,0,2,2;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,0";
				case 69: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,1,0;1,2,2,0;1,1,1,1;1,0,2,1;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,1";
				case 70: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1";
				case 71: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1";
				case 72: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,1,2,1;1,2,0,1;1,1,0,1;1,2,1,1";
				case 73: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,0;1,1,2,2;1,2,0,2;1,1,0,0;1,2,1,0";
				case 74: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,1,2,0;1,2,0,1;1,1,0,1;1,2,1,2";
				case 75: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,2;1,2,1,0";
				case 76: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0";
				case 77: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,0:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0";
				case 78: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,2;1,1,2,0;1,2,0,2;1,1,0,0;1,2,1,2";
				case 79: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,2,1;1,0,2,0;1,1,0,2;1,2,1,2;1,1,2,0;1,2,0,0";
				case 80: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,1,1;1,2,1,2;1,1,2,2;1,0,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,0,2";
				case 81: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0";
				case 82: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,1,0;1,2,1,0;1,1,2,1;1,0,2,1;1,1,0,1;1,2,1,2;1,1,2,0;1,2,0,1";
				case 83: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,0;1,2,1,2;1,1,2,2;1,0,2,1;1,1,0,2;1,2,1,1;1,1,2,1;1,2,0,0";
				case 84: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,2;1,2,1,0;1,1,2,1;1,0,2,2;1,1,0,0;1,2,1,2;1,1,2,0;1,2,0,2";
				case 85: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,1;1,0,2,2;1,0,2,0;1,2,1,0;1,2,1,1";
				case 86: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,0;1,1,2,2;1,0,1,1;1,1,2,0;1,0,2,1;1,0,2,2;1,2,1,1;1,2,1,2";
				case 87: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,1;1,1,2,1;1,0,1,2;1,1,2,2;1,0,2,0;1,0,2,1;1,2,1,2;1,2,1,0";
				case 88: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,1;1,1,2,2;1,0,1,2;1,1,2,0;1,0,2,0;1,0,2,1;1,2,1,1;1,2,1,2";
				case 89: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,2;1,1,2,1;1,0,1,0;1,1,2,2;1,0,2,2;1,0,2,0;1,2,1,2;1,2,1,0";
				case 90: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,0;1,1,2,0;1,0,1,1;1,1,2,1;1,0,2,1;1,0,2,2;1,2,1,0;1,2,1,1";
				case 91: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,0;1,1,2,2;1,0,1,2;1,1,2,1;1,0,2,2;1,0,2,1;1,2,1,1;1,2,1,0";
				case 92: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,1;1,1,2,1;1,0,1,0;1,1,2,0;1,0,2,1;1,0,2,0;1,2,1,2;1,2,1,1";
				case 93: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2";
				case 94: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 95: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,0,1;1,1,2,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,1;1,2,1,1;1,2,2,2";
				case 96: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,1:1,0,1,0;1,1,1,2;1,0,2,2;1,1,2,1;1,0,0,2;1,0,1,1;1,2,2,1;1,2,0,0";
				case 97: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,1;1,1,2,1;1,0,1,2;1,2,2,2;1,2,2,0;1,0,2,1;1,2,1,2;1,0,1,0";
				case 98: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,0;1,1,2,1;1,0,1,0;1,2,2,1;1,2,2,0;1,0,2,0;1,2,1,2;1,0,1,2";
				case 99: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,1,1;1,1,2,0;1,0,1,1;1,2,2,0;1,2,2,2;1,0,2,2;1,2,1,0;1,0,1,0";
				case 100: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,0;1,1,2,2;1,0,1,2;1,2,2,1;1,2,2,2;1,0,2,1;1,2,1,1;1,0,1,0";
				case 101: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,1,2;1,1,2,0;1,0,1,1;1,2,2,2;1,2,2,0;1,0,2,2;1,2,1,0;1,0,1,2";
				case 102: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,2,1;1,1,0,1;1,0,0,2;1,2,1,2;1,2,2,0;1,0,0,1;1,2,0,2;1,0,1,0";
				case 103: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,2,2,2;1,0,0,2;1,2,0,0;1,0,1,0";
				case 104: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,0;1,1,0,0;1,0,0,1;1,2,1,1;1,2,2,1;1,0,0,2;1,2,0,0;1,0,1,1";
				case 105: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,0,1,0;1,2,0,1;1,2,1,0;1,0,2,0;1,2,1,2;1,0,2,2";
				case 106: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,0,1;1,1,2,2;1,0,1,2;1,2,0,0;1,2,1,0;1,0,2,1;1,2,1,1;1,0,2,2";
				case 107: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,0;1,1,2,0;1,0,1,1;1,2,0,1;1,2,1,1;1,0,2,2;1,2,1,0;1,0,2,1";
				case 108: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,2,0,0;1,1,2,2;1,0,1,2;1,2,0,1;1,2,1,2;1,0,2,1;1,2,1,1;1,0,2,0";
				case 109: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0:1,2,1,0;1,1,1,1;1,0,2,0;1,2,2,1;1,2,0,0;1,0,1,0;1,2,2,2;1,0,0,2";
				case 110: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,2,1,0;1,1,1,0;1,0,2,1;1,2,2,1;1,2,0,1;1,0,1,2;1,2,2,0;1,0,0,1";
				case 111: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,1;1,1,1,1;1,0,2,0;1,2,2,0;1,2,0,1;1,0,1,0;1,2,2,2;1,0,0,1";
				case 112: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,0,1;1,1,1,0;1,0,0,1;1,2,1,0;1,2,0,2;1,0,0,2;1,2,2,0;1,0,2,0";
				case 113: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,0,0;1,1,1,0;1,0,0,1;1,2,1,1;1,2,0,1;1,0,0,2;1,2,2,0;1,0,2,1";
				case 114: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1";
				case 115: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1";
				case 116: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,0,1;1,1,0,1;1,0,1,0;1,2,1,0;1,2,1,1;1,0,2,0;1,2,0,2;1,0,1,1";
				case 117: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,2;1,1,0,0;1,0,1,1;1,2,1,2;1,2,1,0;1,0,2,2;1,2,0,0;1,0,1,2";
				default: return null;
				}
			case "827":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,2";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,2";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,0";
				case 15: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2";
				case 16: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2";
				case 17: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 18: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1";
				case 19: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 20: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 21: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 22: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 23: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0";
				case 24: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1";
				case 25: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0";
				case 26: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2";
				case 27: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 28: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,1,1,0;1,2,2,2";
				case 29: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1";
				case 30: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,2:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0";
				case 31: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2";
				case 32: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,0,2,2;1,1,2,0;1,2,1,1;1,0,1,2;1,0,2,1;1,1,2,2;1,2,1,0";
				case 33: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,0,2,1;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,0;1,1,2,1;1,2,1,1";
				case 34: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,1:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,1,0,2;1,2,0,0";
				case 35: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,0,1,1;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,0;1,1,0,1;1,2,0,1";
				case 36: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0";
				case 37: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,2";
				case 38: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1";
				case 39: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2";
				case 40: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2";
				case 41: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2";
				case 42: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0";
				case 43: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 44: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,2;1,0,2,2;1,1,1,2;1,2,1,2;1,1,2,1;1,2,2,1;1,0,1,1";
				case 45: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,2,2,1;1,0,2,0;1,1,1,1;1,2,1,0;1,1,2,0;1,2,2,2;1,0,1,0";
				case 46: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,0,1;1,1,0,0;1,2,2,0;1,1,1,0;1,2,0,0;1,0,0,2";
				case 47: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2";
				case 48: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,2;1,2,1,0;1,0,2,2";
				case 49: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,2,1,1;1,0,2,1";
				case 50: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2:1,2,0,0;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,2;1,2,1,2;1,0,2,0";
				case 51: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0";
				case 52: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0";
				case 53: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0";
				case 54: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,2:1,2,1,2;1,0,1,1;1,1,0,0;1,2,0,2;1,1,0,1;1,2,0,0;1,0,2,2";
				case 55: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,0,2,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,1,0";
				case 56: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,1,2";
				case 57: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1";
				case 58: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,1:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1";
				case 59: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,1:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1";
				case 60: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1";
				case 61: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,0;1,1,2,2;1,2,1,0";
				case 62: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1";
				case 63: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0";
				case 64: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1";
				case 65: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,0;1,1,1,2;1,2,2,0";
				case 66: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2";
				case 67: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,1;1,0,1,1;1,0,2,1";
				case 68: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0";
				case 69: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 70: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 71: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 72: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 73: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0";
				case 74: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 75: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 76: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 77: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2";
				case 78: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1";
				case 79: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2";
				case 80: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 81: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2";
				case 82: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1";
				case 83: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0";
				case 84: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1";
				case 85: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,2,1;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,0;1,1,2,0;1,2,1,2";
				case 86: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,2:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,0;1,2,0,2";
				case 87: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,1;1,2,1,0;1,2,2,0;1,0,1,2;1,1,2,1;1,1,1,0;1,1,2,0";
				case 88: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0";
				case 89: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0";
				case 90: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1";
				case 91: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,2:1,2,0,1;1,2,1,2;1,2,2,2;1,0,0,1;1,1,0,0;1,1,1,1;1,1,2,1";
				case 92: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,0;1,0,1,2;1,1,2,2;1,1,1,2;1,0,2,2;1,2,1,1;1,0,2,1";
				case 93: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0";
				case 94: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0:1,1,2,0;1,0,1,0;1,1,2,1;1,1,1,2;1,0,2,2;1,2,1,2;1,0,2,0";
				case 95: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,0:1,1,2,1;1,0,2,0;1,1,1,0;1,1,1,2;1,0,2,1;1,2,2,0;1,0,1,0";
				case 96: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,2;1,0,2,2;1,1,1,2;1,1,1,0;1,0,2,1;1,2,2,1;1,0,1,1";
				case 97: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 98: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2";
				case 99: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,2,2:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1";
				case 100: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,1,0,2;1,0,0,2;1,2,1,1;1,0,2,1";
				case 101: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0:1,1,0,2;1,0,1,0;1,1,2,1;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,0";
				case 102: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,2:1,1,0,2;1,0,1,1;1,1,2,0;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,2";
				case 103: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2";
				case 104: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1";
				case 105: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,1,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0";
				case 106: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2";
				case 107: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,1:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1";
				case 108: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,1,0:1,1,0,2;1,0,2,0;1,1,2,1;1,1,2,0;1,0,2,1;1,2,1,2;1,0,1,0";
				case 109: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 110: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 111: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 112: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,2,2,2;1,1,1,2;1,1,2,1";
				case 113: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0:1,0,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,2,2,1;1,1,1,0;1,1,2,0";
				case 114: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,2;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,1";
				case 115: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,1:1,0,2,0;1,2,1,1;1,2,2,0;1,2,1,2;1,2,2,2;1,1,1,0;1,1,2,2";
				case 116: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,2,1,0;1,1,0,1;1,1,0,2";
				case 117: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1:1,0,1,1;1,2,0,0;1,2,0,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,0,0";
				case 118: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,0;1,2,2,2;1,2,1,2;1,1,0,0;1,1,0,2";
				case 119: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0";
				case 120: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 121: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 122: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 123: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0:1,0,0,1;1,2,1,0;1,2,2,1;1,2,0,1;1,2,0,0;1,1,1,2;1,1,2,0";
				case 124: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 125: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,1:1,0,2,1;1,2,2,0;1,2,2,1;1,2,0,1;1,2,1,0;1,1,1,2;1,1,1,0";
				case 126: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,1,2,2:1,0,2,0;1,2,2,1;1,2,2,0;1,2,0,2;1,2,1,2;1,1,1,0;1,1,1,2";
				case 127: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0";
				case 128: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,0,1,1;1,2,0,1;1,2,1,0;1,2,1,1;1,2,0,0;1,1,2,0;1,1,0,2";
				case 129: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0";
				case 130: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2";
				case 131: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 132: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 133: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 134: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,2:1,2,2,2;1,0,1,2;1,1,2,2;1,0,1,0;1,1,2,1;1,2,1,1;1,0,2,1";
				case 135: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 136: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,2,2,1;1,0,1,2;1,1,2,2;1,0,1,1;1,1,2,0;1,2,1,1;1,0,2,1";
				case 137: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1";
				case 138: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,2,2,1;1,0,2,0;1,1,1,1;1,0,1,1;1,1,2,0;1,2,2,2;1,0,1,0";
				case 139: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,2,2:1,2,2,2;1,0,2,1;1,1,1,0;1,0,1,0;1,1,2,1;1,2,2,0;1,0,1,2";
				case 140: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2:1,2,1,2;1,0,0,2;1,1,0,2;1,0,2,0;1,1,1,1;1,2,0,1;1,0,0,1";
				case 141: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0:1,2,1,0;1,0,0,1;1,1,0,0;1,0,2,2;1,1,1,2;1,2,0,0;1,0,0,2";
				case 142: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,0,2,1";
				case 143: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0";
				case 144: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0";
				case 145: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0";
				default: return null;
				}
			case "836":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,1,1;0,2,1,2:1,1,2,2;1,2,0,0;1,1,2,1;1,0,2,2;1,1,0,0;1,0,2,1";
				case 15: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0;0,2,1,2:1,1,2,1;1,2,0,2;1,1,2,0;1,0,2,0;1,1,0,1;1,0,2,2";
				case 16: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,2:1,1,2,0;1,2,0,2;1,1,2,2;1,0,2,2;1,1,0,1;1,0,2,1";
				case 17: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,1,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 18: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 19: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 20: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 21: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0";
				case 22: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0";
				case 23: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,0;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0";
				case 24: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 25: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,2,0;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 26: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,0;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 27: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,1:1,1,0,1;1,2,2,2;1,1,0,0;1,0,2,0;1,1,1,1;1,0,2,2";
				case 28: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,2;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,2;1,0,0,2;1,1,1,1;1,0,2,1";
				case 29: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 30: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,0;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 31: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,0,0;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 32: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,2:1,1,2,2;1,2,0,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,2,1";
				case 33: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,2:1,1,2,1;1,2,0,2;1,0,2,2;1,0,2,0;1,1,0,1;1,2,2,1";
				case 34: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,2,2;0,2,1,2:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0";
				case 35: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2;0,2,2,0:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0";
				case 36: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,0:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0";
				case 37: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,1,0";
				case 38: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,2";
				case 39: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,0,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,1";
				case 40: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 41: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,1;0,2,1,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,2,1,0";
				case 42: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,1,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1";
				case 43: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 44: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 45: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 46: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 47: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 48: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,2";
				case 49: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,0";
				case 50: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 51: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 52: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 53: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 54: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 55: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 56: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,0";
				case 57: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,1";
				case 58: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,1,2";
				case 59: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 60: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,0,2,0";
				case 61: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 62: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 63: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 64: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 65: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 66: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 67: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 68: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 69: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,1";
				case 70: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2";
				case 71: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 72: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 73: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 74: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,2";
				case 75: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,1:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 76: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2:1,1,2,1;1,0,1,0;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,2";
				case 77: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 78: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,2;1,0,1,1;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,1";
				case 79: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,1,0:1,1,2,1;1,0,2,1;1,1,1,0;1,0,1,0;1,0,2,0;1,2,1,2";
				case 80: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,2,1;0,2,1,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 81: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,2;0,2,1,2:1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 82: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,2,2,1:1,1,1,2;1,0,0,2;1,1,0,2;1,0,2,2;1,0,1,1;1,2,2,1";
				case 83: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0";
				case 84: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,0,1,0;1,2,2,2";
				case 85: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,2,2";
				case 86: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,2:1,1,0,2;1,0,1,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,0,1";
				case 87: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,0:1,1,2,1;1,0,2,1;1,1,2,0;1,0,2,0;1,0,1,0;1,2,1,2";
				case 88: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 89: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 90: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 91: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 92: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 93: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,2,0,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0";
				case 94: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 95: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,2,1,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 96: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 97: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,1,2,1:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 98: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 99: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,2:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2";
				case 100: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,0,1,0";
				case 101: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 102: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2";
				case 103: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 104: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 105: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 106: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 107: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2";
				case 108: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2:1,0,2,1;1,2,2,0;1,2,2,1;1,1,2,0;1,2,1,0;1,0,1,2";
				case 109: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,0:1,0,1,0;1,2,0,1;1,2,1,0;1,1,0,1;1,2,0,2;1,0,2,0";
				case 110: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,0,2,1";
				case 111: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0";
				case 112: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,0;0,2,0,0:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1";
				case 113: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,0:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,2,2,0;1,0,0,2";
				case 114: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,0,1,2";
				case 115: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,2,2,2;1,0,1,2;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,1";
				case 116: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,1:1,2,2,1;1,0,1,0;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,2";
				case 117: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0;0,2,2,2:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,0";
				case 118: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,2,1,2;1,0,0,2;1,1,0,2;1,2,2,2;1,1,1,1;1,1,2,1";
				case 119: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1;0,2,1,2:1,2,1,0;1,0,0,1;1,1,0,0;1,2,2,1;1,1,1,2;1,1,2,0";
				case 120: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0;0,2,0,2:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1";
				case 121: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,0;0,2,2,2:1,2,1,1;1,0,0,1;1,1,1,0;1,2,0,0;1,1,0,0;1,1,2,2";
				case 122: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,2,1,1;1,0,0,2;1,1,1,2;1,2,0,0;1,1,0,0;1,1,2,2";
				case 123: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 124: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 125: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 126: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 127: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 128: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 129: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 130: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 131: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,1;0,2,1,1:1,2,0,1;1,0,2,2;1,1,2,2;1,2,1,0;1,1,2,0;1,1,0,2";
				case 132: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 133: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1";
				case 134: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 135: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 136: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 137: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 138: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 139: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				case 140: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				case 141: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				case 142: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				case 143: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,0;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,0;1,0,0,1";
				case 144: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1";
				case 145: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2;0,2,2,2:1,2,0,2;1,2,2,0;1,2,2,2;1,1,1,1;1,1,1,0;1,1,0,1";
				default: return null;
				}
			case "845":
				switch(code)
				{
				case 0: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,0;0,2,0,2:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 1: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 2: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 3: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 4: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 5: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 6: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0;0,2,0,0:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1";
				case 7: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1;0,2,0,0;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1";
				case 8: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1";
				case 9: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,1;0,2,0,1;0,2,1,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 10: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,2;0,1,1,0;0,2,0,2:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,0,0,1";
				case 11: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,1,1,0:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,0,0,1";
				case 12: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 13: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 14: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 15: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 16: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 17: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,0,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1";
				case 18: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,1,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 19: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 20: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,0;0,2,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 21: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,1,0:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1";
				case 22: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,2,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1";
				case 23: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,0;0,2,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1";
				case 24: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1";
				case 25: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,2,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1";
				case 26: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,0,2;0,2,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1";
				case 27: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,2,2,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 28: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,1,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,0,0,1";
				case 29: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 30: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,0,0,1";
				case 31: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 32: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 33: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 34: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 35: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 36: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 37: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 38: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 39: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0";
				case 40: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,1,0,0";
				case 41: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 42: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 43: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 44: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 45: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 46: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 47: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 48: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 49: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 50: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 51: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 52: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,1;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 53: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 54: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 55: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 56: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 57: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 58: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 59: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 60: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 61: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 62: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 63: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 64: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 65: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 66: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 67: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 68: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 69: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 70: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 71: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 72: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 73: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 74: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 75: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 76: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 77: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,1;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 78: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 79: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 80: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 81: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 82: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,2,1;0,2,2,2:1,1,2,2;1,0,1,2;1,1,2,1;1,0,1,1;1,1,0,0";
				case 83: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1";
				case 84: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1";
				case 85: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,1;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1";
				case 86: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2;0,2,1,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 87: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 88: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,1,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 89: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0;0,2,1,2:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,1,0,1";
				case 90: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,0;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,1,1,1";
				case 91: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,2,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 92: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1";
				case 93: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2;0,1,2,0:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 94: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 95: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,0;0,2,1,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 96: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 97: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 98: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 99: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 100: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 101: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0";
				case 102: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 103: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 104: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 105: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 106: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 107: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1;0,2,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,1,0,1";
				case 108: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 109: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 110: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 111: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 112: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 113: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,1,1,1";
				case 114: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,2,1,1;0,2,2,2:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 115: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,0;0,2,2,2:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,1,1,1";
				case 116: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,1,2,2;0,2,0,2:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1";
				case 117: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2;0,2,1,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1";
				case 118: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,2;0,2,1,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1";
				case 119: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0;0,2,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 120: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,0;0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1";
				case 121: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1;0,2,1,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1";
				case 122: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,0;0,1,2,1;0,2,1,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1";
				case 123: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,0;0,2,1,0:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 124: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,2,1,0;0,2,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 125: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,2,1,0;0,2,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 126: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 127: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 128: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 129: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 130: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 131: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 132: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 133: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 134: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 135: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 136: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,0;0,2,0,2:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0";
				case 137: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,1";
				case 138: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 139: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2;0,2,1,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,0";
				case 140: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,1";
				case 141: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 142: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 143: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 144: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 145: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 146: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,2,2,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0";
				case 147: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0";
				case 148: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 149: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 150: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 151: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 152: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 153: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,2;1,2,1,0";
				case 154: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,1";
				case 155: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,0;1,2,1,2";
				case 156: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 157: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 158: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 159: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 160: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 161: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 162: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 163: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2";
				case 164: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,1;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2";
				case 165: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,1;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2";
				case 166: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,1,1;0,1,1,2;0,2,2,0:1,2,1,0;1,2,2,1;1,0,0,0;1,2,2,2;1,0,1,0";
				case 167: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,1;0,1,2,2;0,2,2,0:1,2,0,1;1,2,0,2;1,0,0,0;1,2,1,0;1,0,2,0";
				case 168: return "2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2;0,2,0,0:1,2,1,2;1,2,2,2;1,0,0,0;1,2,0,0;1,0,0,2";
				default: return null;
				}
			default:
				return null;
		}
	}
	public static Mod3Vector[] mapR(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						((2*(oldCap[i].component(0))) % 3,
						(oldCap[i].component(1)
								+ oldCap[i].component(2)) % 3,
						((2*(oldCap[i].component(1)))
								+ oldCap[i].component(2)) % 3);
		}
		return newCap;
	}
	public static Mod3Vector[] mapM(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						(oldCap[i].component(0),
						oldCap[i].component(1),
						(2*(oldCap[i].component(2))) % 3);
		}
		return newCap;
	}
	public static boolean hasExclPtCount
			(Mod3Vector[] cap22, Mod3Vector[] cap20, Mod3Vector[] cap21,
			Mod3Vector[] cap02, Mod3Vector[] cap00, Mod3Vector[] cap01,
			Mod3Vector[] cap12, Mod3Vector[] cap10, Mod3Vector[] cap11,
			String[] ascExclPtCounts)
	{
		int i, coord1, coord2, codeLast3Coords, dotProd;
		int[] count = new int[3];
		boolean answer = false;
		boolean excl;
		String strPtCount;
		int ascExclPtCountsLength = ascExclPtCounts.length;
		for(coord1 = 0; coord1 <= 2; coord1++)
		{
			for(coord2 = 0; coord2 <= 2; coord2++)
			{
				for(codeLast3Coords = 14; codeLast3Coords <= 26;
						codeLast3Coords++)
				{
					count[0] = 0; count[1] = 0; count[2] = 0;
					for(i = 0; i < cap22.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap22[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap22[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap22[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap20.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap20[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap20[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap20[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap21.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap21[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap21[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap21[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap02.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap02[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap02[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap02[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap00.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap00[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap00[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap00[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap01.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap01[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap01[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap01[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap12.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap12[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap12[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap12[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap10.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap10[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap10[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap10[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap11.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap11[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap11[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap11[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					Arrays.parallelSort(count);
					strPtCount = Integer.toString(count[0])
							.concat(",").concat(Integer.toString(count[1]))
							.concat(",").concat(Integer.toString(count[2]));
					excl = false;
					for(i = 0; i < ascExclPtCountsLength; i++)
					{
						if(strPtCount.equals(ascExclPtCounts[i]))
							excl = true;
						if(excl) break;
					}
					if(excl) answer = true;
					if(answer) break;
				}
				if(answer) break;
			}
			if(answer) break;
		}
		return answer;
	}
	public static int[] nextComb(int[] oldComb, int n, int r)
	{
		int i;
		int[] newComb = new int[r];
		for(i = 0; i < r; i++)
			newComb[i] = oldComb[i];
		int index = r - 1;
		while(index >= 0 && newComb[index] == index + n - r)
			index--;
		if(index == -1)
			return null;
		newComb[index] = newComb[index] + 1;
		for(i = index + 1; i < r; i++)
			newComb[i] = newComb[i - 1] + 1;
		return newComb;
	}
	public static String strArray(Mod3Vector[] array)
	{
		int len = array.length;
		if(len == 0) return "";
		String ans = Integer.toString(array[0].base3IndexUncentred());
		for(int i = 1; i < len; i++)
			ans = ans.concat(",").concat(Integer.toString
					(array[i].base3IndexUncentred()));
		return ans;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8sc/Mod3Vector.java <==
package setDim5Cap43_8sc;
import java.util.Arrays;
public class Mod3Vector
{
	int dimension;
	int[] vec;
	public Mod3Vector()
	{
		dimension = 0;
		vec = new int[0];
	}
	public Mod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public Mod3Vector(int x1, int x2, int x3)
	{
		dimension = 3;
		vec = new int[3];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4)
	{
		dimension = 4;
		vec = new int[4];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4, int x5)
	{
		dimension = 5;
		vec = new int[5];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
		vec[4] = x5 % 3;
	}
	//Direction: starting with dir, add (3^dim - 1)/2, use base 3,
	//minus 1 modulo 3 from each digit
	public Mod3Vector(int dir)
	{
		int i;
		dimension = 5;
		vec = new int[5];
		int[] pwrsOf3 = new int[5];
		pwrsOf3[0] = 1;
		for(i = 1; i < 5; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = ((pwrsOf3[4] * 3) - 1) / 2;
		for(i = 0; i < 5; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[4 - i]) + 2) % 3;
	}
	public Mod3Vector(int dir, int dim, boolean centred)
	{
		int i;
		dimension = dim;
		vec = new int[dim];
		int[] pwrsOf3 = new int[dim];
		pwrsOf3[0] = 1;
		for(i = 1; i < dim; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = centred ? ((pwrsOf3[dim - 1] * 3) - 1) / 2 : 0;
		int c = centred ? 2 : 0;
		for(i = 0; i < dim; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[dim - 1 - i]) + c) % 3;
	}
	public int dimension()
	{
		return dimension;
	}
	public int component(int i)
	{
		if(i < 0) return -999999;
		if(i >= dimension) return -999999;
		return vec[i];
	}
	public void print()
	{
		if(dimension >= 1)
			System.out.print(vec[0]);
		for(int i = 1; i < dimension; i++)
			System.out.print("," + vec[i]);
	}
	public void setMod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public void setToUnitVector(int dim, int i)
	{
		int[] array = new int[dim];
		Arrays.fill(array, 0);
		array[i] = 1;
		setMod3Vector(array);
	}
	public int base3IndexUncentred()
	{
		int answer = vec[dimension - 1];
		int[] pwrsOf3 = new int[dimension];
		pwrsOf3[0] = 1;
		for(int i = 1; i < dimension; i++)
		{
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
			answer = answer + (vec[dimension - 1 - i] * pwrsOf3[i]);
		}
		return answer;
	}
	public boolean equals(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return false;
		for(int i = 0; i < dimension; i++)
			if(vec[i] != a.component(i))
				return false;
		return true;
	}
	public Mod3Vector plus(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return null;
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (vec[i] + a.component(i)) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public Mod3Vector minus(Mod3Vector a)
	{
		return this.plus(a.scalarTimes(2));
	}
	public Mod3Vector scalarTimes(int c)
	{
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public int dot(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return -999999;
		int answer = 0;
		for(int i = 0; i < dimension; i++)
			answer = answer + (vec[i] * a.component(i));
		return answer % 3;
	}
	public Mod3Vector multipleWith1stNon0Comp1()
	{
		int index = 0;
		while(index < dimension && vec[index] == 0)
			index++;
		if(index == dimension)
			return this;
		int c = vec[index];
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_8sc/SetDim5Cap43_8sc_ExclPtCounts.java <==
package setDim5Cap43_8sc;
import java.util.*;
import javax.swing.*;
public class SetDim5Cap43_8sc_ExclPtCounts
{
	public static void main(String[] args)
	{
		int i,j,k;
		Mod3Vector zero = new Mod3Vector(0,0,0);
		int numOfCodesLeftCol = 0;
		int numOfCodesBottomRow = 0;
		int[] n = new int[9];
		n[8] = 8;
		
		//Ask user for desired 3-flat point count for which to search
		String ptCountLeftCol = JOptionPane.showInputDialog(null,
				"3-flat point count for x_1 = -1 (left column)\n"
				+ "(choose 819, 828, 837, 846, 855,\n"
				+ "818, 827, 836, 845, 817, 826 or 835):");
		String ptCountBottomRow = JOptionPane.showInputDialog(null,
				"3-flat point count for x_2 = -1 (bottom row)\n"
				+ "(choose 819, 828, 837, 846, 855,\n"
				+ "818, 827, 836, 845, 817, 826 or 835):");
		String[] strArrayN0011 = JOptionPane.showInputDialog(null,
				"3-flat point count -- choose n00, n01, n10, n11:")
				.split(",");
		n[0] = Integer.parseInt(strArrayN0011[0]);
		n[1] = Integer.parseInt(strArrayN0011[1]);
		n[3] = Integer.parseInt(strArrayN0011[2]);
		n[4] = Integer.parseInt(strArrayN0011[3]);
		
		//Get codes for left column
		if(ptCountLeftCol.equals("819"))
		{
			n[6] = 1; n[7] = 9; numOfCodesLeftCol = 4;
		}
		else if(ptCountLeftCol.equals("828"))
		{
			n[6] = 2; n[7] = 8; numOfCodesLeftCol = 35;
		}
		else if(ptCountLeftCol.equals("837"))
		{
			n[6] = 3; n[7] = 7; numOfCodesLeftCol = 14;
		}
		else if(ptCountLeftCol.equals("846"))
		{
			n[6] = 4; n[7] = 6; numOfCodesLeftCol = 11;
		}
		else if(ptCountLeftCol.equals("855"))
		{
			n[6] = 5; n[7] = 5; numOfCodesLeftCol = 9;
		}
		else if(ptCountLeftCol.equals("818"))
		{
			n[6] = 1; n[7] = 8; numOfCodesLeftCol = 219;
		}
		else if(ptCountLeftCol.equals("827"))
		{
			n[6] = 2; n[7] = 7; numOfCodesLeftCol = 275;
		}
		else if(ptCountLeftCol.equals("836"))
		{
			n[6] = 3; n[7] = 6; numOfCodesLeftCol = 237;
		}
		else if(ptCountLeftCol.equals("845"))
		{
			n[6] = 4; n[7] = 5; numOfCodesLeftCol = 216;
		}
		else if(ptCountLeftCol.equals("817"))
		{
			n[6] = 1; n[7] = 7; numOfCodesLeftCol = 806;
		}
		else if(ptCountLeftCol.equals("826"))
		{
			n[6] = 2; n[7] = 6; numOfCodesLeftCol = 1011;
		}
		else if(ptCountLeftCol.equals("835"))
		{
			n[6] = 3; n[7] = 5; numOfCodesLeftCol = 993;
		}
		
		//Get codes for bottom row
		if(ptCountBottomRow.equals("819"))
		{
			n[2] = 1; n[5] = 9; numOfCodesBottomRow = 4;
		}
		else if(ptCountBottomRow.equals("828"))
		{
			n[2] = 2; n[5] = 8; numOfCodesBottomRow = 35;
		}
		else if(ptCountBottomRow.equals("837"))
		{
			n[2] = 3; n[5] = 7; numOfCodesBottomRow = 14;
		}
		else if(ptCountBottomRow.equals("846"))
		{
			n[2] = 4; n[5] = 6; numOfCodesBottomRow = 11;
		}
		else if(ptCountBottomRow.equals("855"))
		{
			n[2] = 5; n[5] = 5; numOfCodesBottomRow = 9;
		}
		else if(ptCountBottomRow.equals("818"))
		{
			n[2] = 1; n[5] = 8; numOfCodesBottomRow = 219;
		}
		else if(ptCountBottomRow.equals("827"))
		{
			n[2] = 2; n[5] = 7; numOfCodesBottomRow = 275;
		}
		else if(ptCountBottomRow.equals("836"))
		{
			n[2] = 3; n[5] = 6; numOfCodesBottomRow = 237;
		}
		else if(ptCountBottomRow.equals("845"))
		{
			n[2] = 4; n[5] = 5; numOfCodesBottomRow = 216;
		}
		else if(ptCountBottomRow.equals("817"))
		{
			n[2] = 1; n[5] = 7; numOfCodesBottomRow = 806;
		}
		else if(ptCountBottomRow.equals("826"))
		{
			n[2] = 2; n[5] = 6; numOfCodesBottomRow = 1011;
		}
		else if(ptCountBottomRow.equals("835"))
		{
			n[2] = 3; n[5] = 5; numOfCodesBottomRow = 993;
		}
		
		System.out.println("3-flat point count: "
				+ n[8] + "," + n[6] + "," + n[7] + ";"
				+ n[2] + "," + n[0] + "," + n[1] + ";"
				+ n[5] + "," + n[3] + "," + n[4]);
		
		String strExclPtCounts = JOptionPane.showInputDialog(null,
				"Excluded point counts (put each point count in\n"
				+ "ascending order, separate the point counts with\n"
				+ "semicolons, and separate the numbers in the point\n"
				+ "counts with commas, e.g., '1,20,20;4,18,19')");
		System.out.println("Excluded point counts: " + strExclPtCounts);
		String[] ascExclPtCounts = strExclPtCounts.split(";");
		
		int codeLeftColIndex, codeBottomRowIndex;
		String[] strCapArray = new String[1];
		String[] strVecArray = new String[1];
		String[] strCompArray = new String[1];
		Mod3Vector[] origCap20, origCap21, cap22, cap20, cap21,
				cap02, cap00, cap01, cap12, cap10, cap11;
		int[] possCap00 = new int[27];
		int[] possCap01 = new int[27];
		int[] possCap10 = new int[27];
		int[] possCap11 = new int[27];
		int numLeft00 = 0;
		int numLeft01 = 0;
		int numLeft10 = 0;
		int numLeft11 = 0;
		int r, m;
		int capConfigs = 0;
		String strPossCap00 = "";
		String[] strArrPossCap00 = new String[1];
		int[] arrPossCap00 = new int[1];
		String strPossCap10 = "";
		String[] strArrPossCap10 = new String[1];
		int[] arrPossCap10 = new int[1];
		String strPossCap01 = "";
		String[] strArrPossCap01 = new String[1];
		int[] arrPossCap01 = new int[1];
		String strPossCap11 = "";
		String[] strArrPossCap11 = new String[1];
		int[] arrPossCap11 = new int[1];
		int[] combInd00 = new int[n[0]];
		int[] combInd10 = new int[n[3]];
		int[] combInd01 = new int[n[1]];
		int[] combInd11 = new int[n[4]];
		int ind;
		boolean isCap;
		//For each left column (x_1 = -1):
		for(codeLeftColIndex = 0;
				codeLeftColIndex < numOfCodesLeftCol; codeLeftColIndex++)
		{
			//Declare cap points
			
			//Cap in x_1 = -1
			strCapArray = cap(ptCountLeftCol,codeLeftColIndex).split(":");
			//Cap in (x_1,x_2) = (-1,-1)
			strVecArray = strCapArray[0].split(";");
			cap22 = new Mod3Vector[n[8]];
			for(i = 0; i < n[8]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				cap22[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,0)
			strVecArray = strCapArray[1].split(";");
			origCap20 = new Mod3Vector[n[6]];
			for(i = 0; i < n[6]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap20[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,1)
			strVecArray = strCapArray[2].split(";");
			origCap21 = new Mod3Vector[n[7]];
			for(i = 0; i < n[7]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap21[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Apply symmetry to left column preserving
			//hyperplane direction and first 8
			for(r = 0; r < 4; r++)
			{
				for(m = 0; m < 2; m++)
				{
					cap20 = mapMSC(mapRSC(origCap20,r),m);
					cap21 = mapMSC(mapRSC(origCap21,r),m);
					//For each bottom row (x_2 = -1):
					for(codeBottomRowIndex = 0;
							codeBottomRowIndex < numOfCodesBottomRow;
							codeBottomRowIndex++)
					{
						//Cap in x_2 = -1
						strCapArray = cap(ptCountBottomRow,
								codeBottomRowIndex).split(":");
						//Cap in (x_1,x_2) = (0,-1)
						strVecArray = strCapArray[1].split(";");
						cap02 = new Mod3Vector[n[2]];
						for(i = 0; i < n[2]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap02[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						//Cap in (x_1,x_2) = (1,-1)
						strVecArray = strCapArray[2].split(";");
						cap12 = new Mod3Vector[n[5]];
						for(i = 0; i < n[5]; i++)
						{
							strCompArray = strVecArray[i].split(",");
							cap12[i] = new Mod3Vector
									(Integer.parseInt(strCompArray[1]),
									Integer.parseInt(strCompArray[2]),
									Integer.parseInt(strCompArray[3]));
						}
						
						//Get possible cap points in (x_1,x_2) = (0,0)
						Arrays.fill(possCap00, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[5]; j++)
								possCap00[cap21[i].plus(cap12[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft00 = 0;
						strPossCap00 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap00[i] == 1)
							{
								numLeft00++;
								strPossCap00 = strPossCap00
										+ Integer.toString(i) + ",";
							}
						}
						//Get possible cap points in (x_1,x_2) = (1,0)
						Arrays.fill(possCap10, 1);
						for(i = 0; i < n[7]; i++)
						{
							for(j = 0; j < n[2]; j++)
								possCap10[cap21[i].plus(cap02[j])
								          .scalarTimes(2)
								          .base3IndexUncentred()] = 0;
						}
						numLeft10 = 0;
						strPossCap10 = "";
						for(i = 0; i < 27; i++)
						{
							if(possCap10[i] == 1)
							{
								numLeft10++;
								strPossCap10 = strPossCap10
										+ Integer.toString(i) + ",";
							}
						}
						if(numLeft00 >= n[0] && numLeft10 >= n[3])
						{
							strPossCap00 = strPossCap00.substring(0,
									Math.max(0,strPossCap00.length() - 1));
							strArrPossCap00 = strPossCap00.split(",");
							arrPossCap00 = new int[numLeft00];
							for(i = 0; i < numLeft00; i++)
								arrPossCap00[i] = Integer.parseInt
										(strArrPossCap00[i]);
							
							strPossCap10 = strPossCap10.substring(0,
									Math.max(0,strPossCap10.length() - 1));
							strArrPossCap10 = strPossCap10.split(",");
							arrPossCap10 = new int[numLeft10];
							for(i = 0; i < numLeft10; i++)
								arrPossCap10[i] = Integer.parseInt
										(strArrPossCap10[i]);
							
							//For each (x_1,x_2) = (0,0) choice:
							combInd00 = new int[n[0]];
							for(i = 0; i < n[0]; i++)
								combInd00[i] = i;
							do
							{
								//Get (x_1,x_2) = (0,0) cap
								cap00 = new Mod3Vector[n[0]];
								for(i = 0; i < n[0]; i++)
								{
									ind = arrPossCap00[combInd00[i]];
									cap00[i] = new Mod3Vector
											((ind / 9) % 3,
											(ind / 3) % 3, ind % 3);
								}
								//For each (x_1,x_2) = (1,0) choice:
								combInd10 = new int[n[3]];
								for(i = 0; i < n[3]; i++)
									combInd10[i] = i;
								do
								{
									//Get (x_1,x_2) = (1,0) cap
									cap10 = new Mod3Vector[n[3]];
									for(i = 0; i < n[3]; i++)
									{
										ind = arrPossCap10[combInd10[i]];
										cap10[i] = new Mod3Vector
												((ind / 9) % 3,
												(ind / 3) % 3, ind % 3);
									}
									
									//Check if x_2 = 0 is cap
									isCap = true;
									for(i = 0; i < n[6]; i++)
									{
										for(j = 0; j < n[0]; j++)
										{
											for(k = 0; k < n[3]; k++)
											{
												if(cap20[i]
														.plus(cap00[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[0] - 2; i++)
									{
										for(j = i + 1; j < n[0] - 1; j++)
										{
											for(k = j + 1; k < n[0]; k++)
											{
												if(cap00[i]
														.plus(cap00[j])
														.plus(cap00[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									for(i = 0; i < n[3] - 2; i++)
									{
										for(j = i + 1; j < n[3] - 1; j++)
										{
											for(k = j + 1; k < n[3]; k++)
											{
												if(cap10[i]
														.plus(cap10[j])
														.plus(cap10[k])
														.equals(zero))
													isCap = false;
												if(!isCap) break;
											}
											if(!isCap) break;
										}
										if(!isCap) break;
									}
									//If it is:
									if(isCap)
									{
										//Get possible cap points
										//in (x_1,x_2) = (0,1)
										Arrays.fill(possCap01, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap01[cap20[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap01[cap00[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap01[cap10[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft01 = 0;
										strPossCap01 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap01[i] == 1)
											{
												numLeft01++;
												strPossCap01 = strPossCap01
														+ Integer.toString(i) + ",";
											}
										}
										//Get possible cap points
										//in (x_1,x_2) = (1,1)
										Arrays.fill(possCap11, 1);
										for(i = 0; i < n[6]; i++)
										{
											for(j = 0; j < n[2]; j++)
												possCap11[cap20[i]
													.plus(cap02[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[0]; i++)
										{
											for(j = 0; j < n[8]; j++)
												possCap11[cap00[i]
													.plus(cap22[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										for(i = 0; i < n[3]; i++)
										{
											for(j = 0; j < n[5]; j++)
												possCap11[cap10[i]
													.plus(cap12[j])
													.scalarTimes(2)
													.base3IndexUncentred()]
													= 0;
										}
										numLeft11 = 0;
										strPossCap11 = "";
										for(i = 0; i < 27; i++)
										{
											if(possCap11[i] == 1)
											{
												numLeft11++;
												strPossCap11 = strPossCap11
														+ Integer.toString(i) + ",";
											}
										}
										if(numLeft01 >= n[1] && numLeft11 >= n[4])
										{
											strPossCap01 = strPossCap01.substring(0,
													Math.max(0,strPossCap01.length() - 1));
											strArrPossCap01 = strPossCap01.split(",");
											arrPossCap01 = new int[numLeft01];
											for(i = 0; i < numLeft01; i++)
												arrPossCap01[i] = Integer.parseInt
														(strArrPossCap01[i]);
											
											strPossCap11 = strPossCap11.substring(0,
													Math.max(0,strPossCap11.length() - 1));
											strArrPossCap11 = strPossCap11.split(",");
											arrPossCap11 = new int[numLeft11];
											for(i = 0; i < numLeft11; i++)
												arrPossCap11[i] = Integer.parseInt
														(strArrPossCap11[i]);
											
											//For each (x_1,x_2) = (0,1) choice:
											combInd01 = new int[n[1]];
											for(i = 0; i < n[1]; i++)
												combInd01[i] = i;
											do
											{
												//Get (x_1,x_2) = (0,1) cap
												cap01 = new Mod3Vector[n[1]];
												for(i = 0; i < n[1]; i++)
												{
													ind = arrPossCap01[combInd01[i]];
													cap01[i] = new Mod3Vector
															((ind / 9) % 3,
															(ind / 3) % 3, ind % 3);
												}
												//For each (x_1,x_2) = (1,1) choice:
												combInd11 = new int[n[4]];
												for(i = 0; i < n[4]; i++)
													combInd11[i] = i;
												do
												{
													//Get (x_1,x_2) = (1,1) cap
													cap11 = new Mod3Vector[n[4]];
													for(i = 0; i < n[4]; i++)
													{
														ind = arrPossCap11[combInd11[i]];
														cap11[i] = new Mod3Vector
																((ind / 9) % 3,
																(ind / 3) % 3, ind % 3);
													}
													
													//Check if x_2 = 1 is cap
													isCap = true;
													for(i = 0; i < n[7]; i++)
													{
														for(j = 0; j < n[1]; j++)
														{
															for(k = 0; k < n[4]; k++)
															{
																if(cap21[i]
																		.plus(cap01[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[1] - 2; i++)
													{
														for(j = i + 1; j < n[1] - 1; j++)
														{
															for(k = j + 1; k < n[1]; k++)
															{
																if(cap01[i]
																		.plus(cap01[j])
																		.plus(cap01[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													for(i = 0; i < n[4] - 2; i++)
													{
														for(j = i + 1; j < n[4] - 1; j++)
														{
															for(k = j + 1; k < n[4]; k++)
															{
																if(cap11[i]
																		.plus(cap11[j])
																		.plus(cap11[k])
																		.equals(zero))
																	isCap = false;
																if(!isCap) break;
															}
															if(!isCap) break;
														}
														if(!isCap) break;
													}
													//If it is, and if it has no
													//excluded point counts:
													if(isCap && !(hasExclPtCount
															(cap22, cap20, cap21,
															cap02, cap00, cap01,
															cap12, cap10, cap11,
															ascExclPtCounts)))
													{
														capConfigs++;
														System.out.println
															(r + "\t" + m
															+ "\t" + ptCountLeftCol
															+ "\t" + codeLeftColIndex
															+ "\t" + ptCountBottomRow
															+ "\t" + codeBottomRowIndex
															+ "\t" + strArray(cap00)
															+ "\t" + strArray(cap10)
															+ "\t" + strArray(cap01)
															+ "\t" + strArray(cap11));
													}
													combInd11 = nextComb(combInd11,
															numLeft11,n[4]);
												}
												while(combInd11 != null);
												//End of do-while for (1,1)
												combInd01 = nextComb(combInd01,
														numLeft01,n[1]);
											}
											while(combInd01 != null);
											//End of do-while for (0,1)
										}//End of "if suff pts in (0/1,1)"
									}//End of "if x_2 = 0 is cap"
									combInd10 = nextComb(combInd10,
											numLeft10,n[3]);
								}
								while(combInd10 != null);
								//End of do-while loop over (1,0) choices
								combInd00 = nextComb(combInd00,
										numLeft00,n[0]);
							}
							while(combInd00 != null);
							//End of do-while loop over (0,0) choices
						}//End of "if suff pts in (0/1,0)"
					}//End of for loop over bottom-row codes
				}//End of for loop over 2 m values
			}//End of for loop over 4 r values
		}//End of for loop over left-column codes
		System.out.println("Cap configurations: " + capConfigs);
	}
	public static String cap(String ptCount, int code)
	{
		switch(ptCount)
		{
			case "819":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,2,0,2;1,2,0,1;1,2,1,1;1,0,0,0;1,1,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,1;1,2,0,2;1,2,1,2;1,2,1,1;1,0,2,0;1,1,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,2,0,0;1,2,1,2;1,2,1,0;1,0,2,2;1,1,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,0,2;1,2,0,0;1,2,1,1;1,0,2,0;1,0,1,2;1,0,1,1;1,1,0,0;1,1,0,1;1,1,1,2";
				default: return null;
				}
			case "828":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,0:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2";
				default: return null;
				}
			case "837":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				default: return null;
				}
			case "846":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				default: return null;
				}
			case "855":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				default: return null;
				}
			case "818":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0;1,2,1,1";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1;1,2,2,0";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2;1,2,2,1";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0;1,2,0,2";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2;1,2,0,0";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0;1,2,0,1";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1;1,2,1,0";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,2,2,2;1,1,1,2;1,0,1,2;1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,2,1;1,1,1,0;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,2,2,0;1,1,1,1;1,0,1,0;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,2,2,0;1,1,1,2;1,0,1,1;1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,2,2,0;1,1,1,2;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,2;1,2,2,1;1,1,2,2;1,0,2,1;1,2,1,0;1,1,1,1;1,2,1,2;1,1,1,0";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,2,2,0;1,1,2,1;1,0,2,0;1,2,1,1;1,1,1,2;1,2,1,0;1,1,1,1";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,1;1,1,0,2;1,0,2,1;1,2,0,0;1,1,2,1;1,2,0,2;1,1,2,0";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,2,1;1,2,1,2;1,1,0,2;1,0,2,0;1,2,0,0;1,1,2,0;1,2,0,2;1,1,2,2";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,2,0,1;1,1,2,2;1,2,0,0;1,1,2,1";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,2,2;1,1,2,1;1,0,0,1;1,2,0,1;1,1,0,0;1,2,2,0;1,1,2,2";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,1,2;1,2,2,1;1,1,2,2;1,0,0,1;1,2,0,0;1,1,0,1;1,2,2,2;1,1,2,0";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,2,0,0;1,1,0,2;1,2,2,0;1,1,2,2";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,1,2;1,2,2,0;1,1,2,1;1,0,0,2;1,2,0,2;1,1,0,0;1,2,2,2;1,1,2,0";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,2,0,0;1,1,0,1;1,2,2,1;1,1,2,2";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,1;1,2,1,0;1,1,0,0;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,2;1,1,0,2";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,2;1,2,1,2;1,1,0,2;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,1;1,1,0,1";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,1,1;1,1,0,0;1,0,0,2;1,2,2,0;1,1,1,2;1,2,1,0;1,1,0,2";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,2,1,0;1,1,0,1;1,0,0,2;1,2,2,2;1,1,1,0;1,2,1,2;1,1,0,0";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,1,0;1,2,1,2;1,1,0,2;1,0,0,1;1,2,2,2;1,1,1,2;1,2,1,0;1,1,0,0";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,0,2;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,1;1,1,0,0";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,1,2;1,1,0,0;1,0,0,1;1,2,2,0;1,1,1,1;1,2,1,0;1,1,0,1";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,2,1,1;1,1,0,1;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,0;1,1,0,0";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,0;1,2,1,0;1,1,0,2;1,0,0,2;1,2,2,0;1,1,1,2;1,2,1,2;1,1,0,1";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,2,1,2;1,1,0,0;1,0,0,2;1,2,2,2;1,1,1,0;1,2,1,1;1,1,0,2";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,2,2,1;1,2,1,0;1,2,0,0;1,1,2,2;1,1,1,1;1,1,2,1;1,1,1,0";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,2,1,1;1,2,0,0;1,2,2,0;1,1,0,2;1,1,2,1;1,1,0,1;1,1,2,0";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,2,1,0;1,2,0,2;1,2,2,2;1,1,0,0;1,1,2,2;1,1,0,2;1,1,2,1";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,1;1,1,2,2;1,0,1,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,2,2;1,2,1,2";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,0,1,1;1,2,0,2;1,0,2,1;1,2,1,1;1,0,2,0;1,2,1,0";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,2;1,0,1,0;1,2,0,2;1,0,2,2;1,2,1,0;1,0,2,1;1,2,1,2";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,2;1,2,2,0;1,0,1,2;1,2,1,0";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,1;1,2,2,2;1,0,1,0;1,2,1,1";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,0,1,2;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,2;1,2,2,2";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,1;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,1;1,2,2,1";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,0,2,0;1,2,2,0;1,0,1,2;1,2,1,1;1,0,1,1;1,2,1,0";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,0;1,0,2,1;1,2,2,0;1,0,1,1;1,2,1,2;1,0,1,0;1,2,1,1";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,2,1;1,0,2,1;1,2,2,2;1,0,1,1;1,2,1,1;1,0,1,0;1,2,1,0";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,1;1,1,0,0;1,0,1,1;1,2,2,0;1,0,2,1;1,2,0,2;1,0,2,0;1,2,0,1";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,0,1;1,0,1,1;1,2,2,2;1,0,2,1;1,2,0,1;1,0,2,0;1,2,0,0";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,0,1,2;1,2,2,2;1,0,2,0;1,2,0,2;1,0,2,2;1,2,0,1";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,0,2;1,0,1,0;1,2,2,2;1,0,2,2;1,2,0,0;1,0,2,1;1,2,0,2";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,2,0;1,0,2,1;1,2,0,2;1,0,0,2;1,2,0,0;1,0,2,2;1,2,2,0";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,2,1;1,0,2,0;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,2;1,2,2,1";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,2,0;1,0,2,2;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,1;1,2,2,0";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,2,2;1,0,2,0;1,2,0,2;1,0,0,2;1,2,0,0;1,0,2,1;1,2,2,2";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,2,2;1,0,2,0;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,2;1,2,2,0";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,0;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,2;1,2,1,2;1,0,1,0;1,2,0,0";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,0,0,1;1,2,0,2;1,0,2,1;1,2,1,1;1,0,1,0;1,2,0,0";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,2;1,1,1,1;1,0,0,1;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,1;1,2,0,1";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,2,2,0;1,1,2,0;1,2,2,1;1,2,1,2;1,2,1,0;1,1,1,0;1,1,1,1";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,2,2,2;1,1,2,2;1,2,2,0;1,2,1,0;1,2,1,1;1,1,1,1;1,1,1,2";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,2,2,1;1,1,2,0;1,2,2,2;1,2,1,2;1,2,1,0;1,1,1,2;1,1,1,0";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,1;1,2,1,2;1,1,0,2;1,2,1,0;1,2,0,0;1,2,0,1;1,1,2,1;1,1,2,2";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,0,2;1,2,1,1;1,1,0,0;1,2,1,2;1,2,0,2;1,2,0,0;1,1,2,2;1,1,2,0";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,0,0;1,2,1,0;1,1,0,1;1,2,1,1;1,2,0,1;1,2,0,2;1,1,2,0;1,1,2,1";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,1,2;1,2,2,0;1,1,2,0;1,2,0,1;1,2,0,2;1,2,1,0;1,1,1,0;1,1,2,1";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,0;1,2,2,2;1,1,2,1;1,2,0,0;1,2,0,1;1,2,1,2;1,1,1,1;1,1,2,2";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,1,0;1,2,2,1;1,1,2,1;1,2,0,2;1,2,0,1;1,2,1,2;1,1,1,2;1,1,2,0";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,1;1,2,2,0;1,1,2,2;1,2,0,1;1,2,0,0;1,2,1,1;1,1,1,0;1,1,2,1";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,2,2;1,2,1,0;1,1,0,0;1,2,2,1;1,2,2,2;1,2,0,0;1,1,2,0;1,1,0,1";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,0;1,2,1,2;1,1,0,1;1,2,2,0;1,2,2,1;1,2,0,2;1,1,2,1;1,1,0,2";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,2,1;1,2,1,1;1,1,0,2;1,2,2,2;1,2,2,0;1,2,0,1;1,1,2,2;1,1,0,0";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,2,0;1,2,1,1;1,1,0,1;1,2,2,2;1,2,2,1;1,2,0,2;1,1,2,2;1,1,0,0";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,1;1,2,1,0;1,1,0,2;1,2,2,1;1,2,2,0;1,2,0,1;1,1,2,0;1,1,0,1";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,2,2;1,2,1,2;1,1,0,0;1,2,2,0;1,2,2,2;1,2,0,0;1,1,2,1;1,1,0,2";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1;1,2,2,0;1,0,2,0;1,0,1,2;1,1,1,2";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,0,2,2;1,0,1,2;1,1,2,0;1,2,2,0;1,0,2,1;1,0,1,1;1,1,1,2";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,1,2;1,0,2,1;1,0,1,0;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,2;1,1,1,0";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0;1,2,2,1;1,0,2,1;1,0,1,0;1,1,1,0";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2;1,2,2,1;1,0,2,2;1,0,1,2;1,1,1,0";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,1;1,2,1,0;1,0,2,0;1,0,1,2;1,1,2,2";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,2,0,2;1,0,2,1;1,0,1,0;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,0;1,1,2,1";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,0,2;1,0,2,0;1,0,1,2;1,1,0,0;1,2,1,1;1,0,2,1;1,0,1,0;1,1,2,0";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,0,1;1,0,2,0;1,0,1,2;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,2;1,0,2,2;1,0,1,0;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,1;1,1,2,2";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,2,2,2;1,0,1,2;1,0,0,1;1,1,2,1;1,2,2,0;1,0,0,2;1,0,2,1;1,1,0,0";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,0;1,0,1,0;1,0,0,1;1,1,2,1;1,2,2,1;1,0,0,2;1,0,2,0;1,1,0,1";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,2;1,0,1,0;1,0,0,1;1,1,2,2;1,2,2,0;1,0,0,2;1,0,2,0;1,1,0,2";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,2,1;1,1,1,0;1,0,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,2";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,1;1,2,2,2;1,1,1,2;1,0,2,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,1,2";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,1;1,1,1,0;1,0,2,2;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,0";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,1,0;1,2,2,0;1,1,1,1;1,0,2,1;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,1";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,0;1,2,2,1;1,1,1,1;1,0,2,2;1,1,2,1;1,2,2,2;1,1,1,2;1,2,1,0";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,1;1,2,2,0;1,1,1,2;1,0,2,1;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,1";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,2;1,2,2,2;1,1,1,0;1,0,2,0;1,1,2,2;1,2,2,0;1,1,1,1;1,2,1,2";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,2,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,2,0;1,2,0,0;1,1,0,2;1,2,1,2";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,2;1,2,1,0";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,2;1,2,0,0;1,1,0,2;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,0;1,2,1,0";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,2,0,0;1,1,0,2;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,0;1,2,1,1";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,2,2;1,2,0,2;1,1,0,0;1,0,1,0;1,1,2,2;1,2,0,0;1,1,0,1;1,2,1,2";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,1,0;1,2,1,1;1,1,2,0;1,0,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,2";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,1,2;1,2,1,0;1,1,2,2;1,0,2,0;1,1,0,1;1,2,1,1;1,1,2,0;1,2,0,0";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,2,1,1;1,1,2,1;1,0,2,2;1,1,0,1;1,2,1,2;1,1,2,2;1,2,0,0";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,2,2;1,0,2,1;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,1";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,2,1,2;1,1,2,0;1,0,2,0;1,1,0,2;1,2,1,0;1,1,2,1;1,2,0,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,2,2,0;1,1,2,1;1,0,2,1;1,1,1,1;1,2,1,2;1,1,1,0;1,2,1,1";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,1;1,2,1,0;1,1,1,2;1,2,1,1";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,1;1,2,1,1;1,1,0,2;1,0,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,2,0";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,2;1,2,1,1;1,1,0,0;1,0,1,2;1,1,0,2;1,2,0,0;1,1,2,2;1,2,2,0";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,0,2;1,2,1,0;1,1,0,1;1,0,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,2,2";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,0,2;1,2,1,0;1,1,0,2;1,0,1,0;1,1,0,1;1,2,0,1;1,1,2,0;1,2,2,0";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,0,1;1,2,1,0;1,1,0,2;1,0,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,2,1";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,2;1,2,1,2;1,1,0,0;1,0,1,0;1,1,0,2;1,2,0,0;1,1,2,1;1,2,2,2";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,1,0,0;1,0,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,2,0";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,2,0";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,1";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,1,2;1,2,2,0;1,1,2,1;1,0,0,2;1,1,0,0;1,2,1,2;1,1,1,0;1,2,2,2";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,1;1,2,2,0;1,1,2,2;1,0,0,1;1,1,0,0;1,2,1,1;1,1,1,0;1,2,2,1";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,1,0;1,2,2,0;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,1,1,0;1,2,2,2";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,1,1;1,2,2,2;1,1,2,0;1,0,0,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,2,0";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,1;1,2,1,1;1,1,0,2;1,0,2,2;1,1,2,0;1,2,0,1;1,1,2,2;1,2,0,0";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,2;1,1,0,1;1,0,2,1;1,1,2,0;1,2,0,2;1,1,2,1;1,2,0,0";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,0;1,2,1,1;1,1,0,0;1,0,2,1;1,1,2,0;1,2,0,0;1,1,2,2;1,2,0,2";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,1,2,2;1,2,0,2;1,1,2,0;1,2,0,0";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,1,2,1;1,2,0,0;1,1,2,2;1,2,0,1";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,2;1,2,1,0;1,1,0,2;1,0,2,0;1,1,2,1;1,2,0,1;1,1,2,0;1,2,0,0";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,2,1,2;1,1,0,0;1,0,2,2;1,1,2,0;1,2,0,0;1,1,2,1;1,2,0,1";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,1,2;1,1,0,0;1,0,2,0;1,1,2,2;1,2,0,0;1,1,2,1;1,2,0,2";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,0,0;1,1,1,1;1,0,1,0;1,1,1,2;1,2,2,2;1,1,0,0;1,2,1,0";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,0,1;1,1,1,0;1,0,1,2;1,1,1,2;1,2,2,0;1,1,0,2;1,2,1,0";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,2;1,2,0,0;1,1,1,1;1,0,1,2;1,1,1,0;1,2,2,2;1,1,0,0;1,2,1,2";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,2;1,2,0,0;1,1,1,2;1,0,1,0;1,1,1,1;1,2,2,1;1,1,0,0;1,2,1,0";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,1;1,2,0,0;1,1,1,2;1,0,1,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,1,1";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,2,0,2;1,1,1,0;1,0,1,1;1,1,1,1;1,2,2,0;1,1,0,1;1,2,1,0";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,0;1,1,2,0;1,0,1,1;1,1,2,1;1,0,2,1;1,0,2,2;1,2,1,0;1,2,1,1";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,0;1,1,0,0;1,0,0,1;1,1,1,1;1,0,2,1;1,0,0,2;1,2,0,0;1,2,1,1";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,0,1,0;1,1,0,2;1,0,1,2;1,0,2,0;1,2,1,2;1,2,2,0";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,2;1,1,2,0;1,0,1,1;1,1,0,2;1,0,1,0;1,0,2,2;1,2,1,0;1,2,2,2";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,1;1,1,2,0;1,0,1,2;1,1,0,1;1,0,1,0;1,0,2,1;1,2,1,0;1,2,2,1";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,0,1;1,1,2,2;1,0,1,0;1,1,0,1;1,0,1,1;1,0,2,0;1,2,1,1;1,2,2,0";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,0;1,1,1,0;1,0,0,1;1,1,2,1;1,0,2,1;1,0,0,2;1,2,2,0;1,2,0,1";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,2,2;1,1,1,0;1,0,0,1;1,1,2,2;1,0,2,0;1,0,0,2;1,2,2,0;1,2,0,2";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,2;1,1,0,1;1,0,1,0;1,1,1,2;1,0,1,2;1,0,2,0;1,2,0,2;1,2,1,0";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,0,2;1,1,0,2;1,0,1,0;1,1,1,0;1,0,1,2;1,0,2,0;1,2,0,1;1,2,1,2";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,2,1;1,0,1,0;1,2,2,0;1,2,2,1;1,0,2,0;1,2,1,2;1,0,1,1";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,0;1,0,0,1;1,2,1,1;1,2,2,1;1,0,0,2;1,2,0,0;1,0,1,1";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,0;1,0,1,1;1,2,0,1;1,2,1,1;1,0,2,2;1,2,1,0;1,0,2,1";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,1;1,1,2,1;1,0,1,0;1,2,0,0;1,2,1,1;1,0,2,0;1,2,1,2;1,0,2,1";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,0,1,2;1,2,0,2;1,2,1,2;1,0,2,1;1,2,1,0;1,0,2,2";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2";
				default: return null;
				}
			case "827":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,1:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2";
				case 219: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1";
				case 220: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1";
				case 221: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0";
				case 222: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1";
				case 223: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0";
				case 224: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2";
				case 225: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0";
				case 226: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0";
				case 227: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2";
				case 228: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0";
				case 229: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1";
				case 230: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2";
				case 231: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2";
				case 232: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1";
				case 233: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2";
				case 234: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2";
				case 235: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1";
				case 236: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2";
				case 237: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1";
				case 238: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2";
				case 239: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 240: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 241: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 242: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 243: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 244: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 245: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 246: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 247: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 248: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0";
				case 249: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2";
				case 250: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 251: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 252: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 253: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0";
				case 254: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 255: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 256: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 257: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 258: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 259: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 260: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0";
				case 261: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2";
				case 262: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1";
				case 263: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 264: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 265: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 266: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 267: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1";
				case 268: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 269: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 270: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 271: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1";
				case 272: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				case 273: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				case 274: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				default: return null;
				}
			case "836":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 219: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0";
				case 220: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1";
				case 221: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 222: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 223: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 224: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 225: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 226: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 227: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 228: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 229: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 230: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0";
				case 231: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 232: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 233: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 234: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1";
				case 235: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1";
				case 236: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1";
				default: return null;
				}
			case "845":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				default: return null;
				}
			case "817":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,0";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,2";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,1";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,0;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,0";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,0";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,1";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,0,1";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,2";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,1";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,0";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,2";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,1";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,0";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,0,0";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,2";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,1";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,1;1,1,1,1;1,2,2,1";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,0;1,1,1,2;1,2,2,0";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,2";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,1";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,0";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,1;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,2";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,2;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,1";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,0;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,0";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,1,1;1,2,2,0";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,2;1,1,1,1;1,2,2,1;1,1,0,0;1,2,0,0;1,1,1,2;1,2,2,2";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,1;1,1,1,2;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,1";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,0";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,0,0;1,1,0,1;1,2,2,2";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,0,0;1,1,0,2;1,2,2,1";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,0,2;1,1,0,0;1,2,2,0";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,2,0,0;1,1,0,1;1,2,2,1";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,1";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,0";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,2,1,2";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,2,1;1,1,1,1;1,2,1,2";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,1,2;1,2,1,1";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,2,2;1,1,1,0;1,2,1,0";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,2,1,1";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,1";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,0";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,2,0,2";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,1,1;1,1,2,1;1,2,0,2";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,1,0;1,1,2,2;1,2,0,1";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,1,2;1,1,2,0;1,2,0,0";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,2,0,1";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,0,0;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,0,0";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,0,2";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,0,1";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,0,0";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,0,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,0,2";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,0,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,0,1";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,0,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,0,0";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,1,0;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,2,0";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,1,1;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,2,2";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,1,2;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,2,1";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,1,0;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,2,0";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,1,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,2,1";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,1,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,2,0";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,1,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,2,2";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,1,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,2,2";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,1,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,2,1";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,1,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,2,0";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,1,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,2,2";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,1,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,2,1";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,1,0;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,2,0";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,1,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,2,1";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,1,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,2,0";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,1,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,2,2";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,2,2";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,0;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,0";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,0";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,1;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,2";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,2,2";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,2,2";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,1,1";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,2;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,1";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,1";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,2";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,1";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,1,0,1;1,0,2,2;1,0,0,2";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,2;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,1";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,2";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,0";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,1,1";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,0";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,1";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2";
				case 219: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2";
				case 220: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2";
				case 221: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2";
				case 222: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1";
				case 223: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1";
				case 224: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2";
				case 225: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 226: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 227: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,1";
				case 228: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2";
				case 229: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2";
				case 230: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,0,2;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,1";
				case 231: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1";
				case 232: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1";
				case 233: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,0,1,1;1,2,2,2;1,1,1,1;1,0,2,2;1,0,0,2";
				case 234: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 235: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 236: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2";
				case 237: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2";
				case 238: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2";
				case 239: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0";
				case 240: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0";
				case 241: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,2,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,1,1";
				case 242: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1";
				case 243: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1";
				case 244: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1";
				case 245: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1";
				case 246: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0";
				case 247: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,2,2";
				case 248: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,2,1";
				case 249: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0";
				case 250: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0";
				case 251: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,1,1,2;1,2,2,2";
				case 252: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,1,2;1,2,2,0;1,0,1,1;1,0,2,2;1,1,1,0;1,2,2,1";
				case 253: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,1;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,2,2";
				case 254: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,1,0,0;1,2,0,2";
				case 255: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,1,0,2;1,2,0,0";
				case 256: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,0;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,2;1,1,0,2;1,2,0,0";
				case 257: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,1,0,0;1,2,0,2";
				case 258: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1";
				case 259: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1";
				case 260: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,0;1,1,1,1;1,2,1,1";
				case 261: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,1,2,1;1,2,0,1";
				case 262: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0";
				case 263: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0";
				case 264: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,1,2,2;1,2,0,0";
				case 265: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,0,2;1,0,0,1;1,1,2,0;1,2,0,2";
				case 266: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0";
				case 267: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0";
				case 268: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,0,1;1,0,0,2;1,1,2,0;1,2,0,1";
				case 269: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,1,0,0;1,2,1,2;1,0,0,1;1,0,0,2;1,1,2,1;1,2,0,0";
				case 270: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2";
				case 271: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2";
				case 272: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 273: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 274: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1";
				case 275: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1";
				case 276: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,0,2;1,1,1,1;1,2,0,1;1,0,1,0;1,0,2,0;1,1,0,2;1,2,2,2";
				case 277: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,1;1,1,1,0;1,2,0,2;1,0,1,1;1,0,2,2;1,1,0,1;1,2,2,0";
				case 278: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0";
				case 279: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0";
				case 280: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2";
				case 281: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2";
				case 282: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,1,2,0;1,2,0,2";
				case 283: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,1,2,1;1,2,0,1";
				case 284: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,0,0;1,2,1,1;1,0,2,1;1,0,1,2;1,1,2,2;1,2,0,0";
				case 285: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,0;1,1,2,1;1,2,0,1";
				case 286: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,0;1,1,0,2;1,2,1,0;1,0,2,2;1,0,1,1;1,1,2,0;1,2,0,1";
				case 287: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,1,0,0;1,2,1,2;1,0,2,2;1,0,1,1;1,1,2,1;1,2,0,0";
				case 288: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,1,2,2;1,2,0,2";
				case 289: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,2,0;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,1;1,1,2,2;1,2,0,2";
				case 290: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,2,2;1,2,2,2;1,0,0,1;1,0,0,2;1,1,1,1;1,2,1,1";
				case 291: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,2;1,1,2,0;1,2,2,1;1,0,0,2;1,0,0,1;1,1,1,2;1,2,1,0";
				case 292: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,1,2;1,1,2,1;1,2,2,0;1,0,0,2;1,0,0,1;1,1,1,0;1,2,1,2";
				case 293: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2";
				case 294: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2";
				case 295: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1";
				case 296: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1";
				case 297: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,1,0,0";
				case 298: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,1";
				case 299: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,1,2,0";
				case 300: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,1,2,2";
				case 301: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1";
				case 302: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1";
				case 303: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2";
				case 304: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,1,0,1";
				case 305: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 306: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 307: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2";
				case 308: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1";
				case 309: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1";
				case 310: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2";
				case 311: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2";
				case 312: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 313: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 314: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1";
				case 315: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,0,1,1;1,1,2,1;1,2,0,0;1,1,0,0;1,2,1,2;1,0,2,2";
				case 316: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,0,1,1;1,1,0,1;1,2,2,0;1,1,1,0;1,2,0,2;1,0,2,2";
				case 317: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1";
				case 318: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,0;1,1,2,2;1,2,1,0";
				case 319: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,2;1,1,2,0;1,2,1,2";
				case 320: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,0;1,1,2,0;1,2,1,2";
				case 321: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1";
				case 322: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1";
				case 323: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,1;1,1,2,2;1,2,1,0";
				case 324: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0";
				case 325: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0";
				case 326: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2";
				case 327: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2";
				case 328: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1";
				case 329: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1";
				case 330: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1";
				case 331: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0";
				case 332: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,2;1,1,0,0;1,2,0,2";
				case 333: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,0;1,1,0,0;1,2,0,2";
				case 334: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,2;1,1,0,1;1,2,0,1";
				case 335: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,1;1,1,0,2;1,2,0,0";
				case 336: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0";
				case 337: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0";
				case 338: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2";
				case 339: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2";
				case 340: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1";
				case 341: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1";
				case 342: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1";
				case 343: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,0;1,1,1,2;1,2,2,0";
				case 344: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,2;1,1,1,0;1,2,2,2";
				case 345: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,0;1,1,1,0;1,2,2,2";
				case 346: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,2;1,1,1,1;1,2,2,1";
				case 347: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,1;1,1,1,2;1,2,2,0";
				case 348: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0";
				case 349: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0";
				case 350: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2";
				case 351: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2";
				case 352: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1";
				case 353: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1";
				case 354: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,2,2;1,2,2,1;1,1,0,1;1,2,1,2;1,1,1,2;1,2,1,1";
				case 355: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,1,0";
				case 356: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,2,1;1,2,2,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,1,2";
				case 357: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,0,1;1,2,1,0;1,1,1,0;1,2,1,2";
				case 358: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,0,2;1,2,1,2;1,1,1,1;1,2,1,1";
				case 359: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,0;1,2,2,1;1,1,0,0;1,2,1,1;1,1,1,2;1,2,1,0";
				case 360: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0";
				case 361: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0";
				case 362: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2";
				case 363: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2";
				case 364: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1";
				case 365: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1";
				case 366: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,1,1;1,2,0,2;1,1,2,2;1,2,0,1";
				case 367: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,0,0;1,2,1,0;1,1,1,2;1,2,0,1;1,1,2,0;1,2,0,0";
				case 368: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,0,1;1,2,1,2;1,1,1,0;1,2,0,0;1,1,2,1;1,2,0,2";
				case 369: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,1;1,2,1,2;1,1,1,2;1,2,0,1;1,1,2,1;1,2,0,2";
				case 370: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,0,0;1,1,2,2;1,2,0,1";
				case 371: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,0,2;1,1,2,0;1,2,0,0";
				case 372: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,0,0;1,1,2,0;1,2,0,2";
				case 373: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,1,2;1,2,0,2;1,1,2,1;1,2,0,1";
				case 374: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,0;1,2,1,1;1,1,1,0;1,2,0,1;1,1,2,2;1,2,0,0";
				case 375: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,1,1;1,1,1,2;1,2,0,2;1,1,2,2;1,2,0,0";
				case 376: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,1,0;1,1,1,0;1,2,0,1;1,1,2,0;1,2,0,2";
				case 377: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1";
				case 378: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1";
				case 379: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0";
				case 380: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0";
				case 381: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2";
				case 382: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2";
				case 383: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1";
				case 384: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1";
				case 385: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1";
				case 386: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1";
				case 387: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0";
				case 388: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0";
				case 389: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2";
				case 390: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2";
				case 391: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,2,0";
				case 392: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,2,2";
				case 393: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,2;1,2,0,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,2,1";
				case 394: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,0;1,2,0,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,2,0";
				case 395: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,1,0;1,2,0,1;1,1,0,1;1,2,2,1";
				case 396: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,0;1,2,0,1;1,1,1,1;1,2,0,0;1,1,0,2;1,2,2,0";
				case 397: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,0;1,1,1,2;1,2,0,2;1,1,0,0;1,2,2,2";
				case 398: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0";
				case 399: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2";
				case 400: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1";
				case 401: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,1;1,2,0,1;1,1,1,0;1,2,0,2;1,1,0,2;1,2,2,2";
				case 402: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,2;1,2,0,0;1,1,1,1;1,2,0,1;1,1,0,0;1,2,2,1";
				case 403: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,1,0;1,2,0,2;1,1,1,2;1,2,0,0;1,1,0,1;1,2,2,0";
				case 404: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,1,0;1,2,0,2;1,1,1,1;1,2,0,1;1,1,0,1;1,2,2,0";
				case 405: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,1,1;1,2,0,1;1,1,1,2;1,2,0,0;1,1,0,2;1,2,2,2";
				case 406: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,1,2;1,2,0,0;1,1,1,0;1,2,0,2;1,1,0,0;1,2,2,1";
				case 407: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,1,1";
				case 408: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,1,0";
				case 409: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,1,2";
				case 410: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,1,2";
				case 411: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,1";
				case 412: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,0";
				case 413: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,2,0;1,2,2,1;1,1,1,1;1,2,1,1";
				case 414: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,0;1,2,2,1;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,0";
				case 415: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,2,2,0;1,1,2,2;1,2,2,2;1,1,1,0;1,2,1,2";
				case 416: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,2,2,1;1,1,2,2;1,2,2,2;1,1,1,2;1,2,1,0";
				case 417: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2";
				case 418: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1";
				case 419: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,1;1,2,2,1;1,1,2,0;1,2,2,2;1,1,1,2;1,2,1,2";
				case 420: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,2;1,2,2,0;1,1,2,1;1,2,2,1;1,1,1,0;1,2,1,1";
				case 421: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,2,2;1,2,2,0;1,1,1,1;1,2,1,0";
				case 422: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,0;1,2,2,2;1,1,2,1;1,2,2,1;1,1,1,1;1,2,1,0";
				case 423: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,2,1;1,2,2,1;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,2";
				case 424: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,2,2;1,2,2,0;1,1,2,0;1,2,2,2;1,1,1,0;1,2,1,1";
				case 425: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,0,1";
				case 426: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,0,0;1,2,1,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,0,0";
				case 427: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,1;1,2,1,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,0,2";
				case 428: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,2;1,2,1,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,1";
				case 429: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,0;1,2,1,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,0,0";
				case 430: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,2;1,2,1,2;1,1,0,0;1,2,1,1;1,1,2,1;1,2,0,1";
				case 431: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,2,1,1;1,1,0,1;1,2,1,0;1,1,2,2;1,2,0,0";
				case 432: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,1;1,2,1,0;1,1,0,2;1,2,1,2;1,1,2,0;1,2,0,2";
				case 433: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,2,1,1;1,1,0,2;1,2,1,2;1,1,2,2;1,2,0,0";
				case 434: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2";
				case 435: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,0;1,1,2,1;1,2,0,1";
				case 436: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,1;1,2,1,1;1,1,0,0;1,2,1,2;1,1,2,2;1,2,0,2";
				case 437: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,2;1,2,1,0;1,1,0,1;1,2,1,1;1,1,2,0;1,2,0,1";
				case 438: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,0;1,2,1,2;1,1,0,2;1,2,1,0;1,1,2,1;1,2,0,0";
				case 439: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,0;1,2,1,2;1,1,0,1;1,2,1,1;1,1,2,1;1,2,0,0";
				case 440: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,0,1;1,2,1,1;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,2";
				case 441: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,0,2;1,2,1,0;1,1,0,0;1,2,1,2;1,1,2,0;1,2,0,1";
				case 442: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0";
				case 443: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0";
				case 444: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2";
				case 445: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2";
				case 446: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2";
				case 447: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2";
				case 448: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1";
				case 449: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1";
				case 450: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0";
				case 451: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0";
				case 452: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0";
				case 453: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,0;1,0,1,1;1,0,2,1";
				case 454: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 455: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 456: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0";
				case 457: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,0;1,0,2,2";
				case 458: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1";
				case 459: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 460: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 461: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 462: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2";
				case 463: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2";
				case 464: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 465: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 466: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2";
				case 467: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0";
				case 468: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0";
				case 469: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0";
				case 470: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0";
				case 471: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,2;1,0,2,0;1,2,0,1;1,1,1,1;1,0,1,0;1,0,1,1";
				case 472: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,0,0;1,1,1,2;1,0,1,0;1,0,1,1";
				case 473: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 474: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 475: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2";
				case 476: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 477: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 478: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1";
				case 479: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1";
				case 480: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1";
				case 481: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 482: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 483: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2";
				case 484: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1";
				case 485: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1";
				case 486: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2";
				case 487: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2";
				case 488: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,2;1,2,1,1;1,1,0,0;1,0,2,1;1,0,0,1";
				case 489: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,1;1,0,1,1;1,2,1,0;1,1,0,2;1,0,2,2;1,0,0,2";
				case 490: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1";
				case 491: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1";
				case 492: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,2;1,0,0,1;1,0,1,1;1,2,1,2;1,1,0,0;1,0,2,2;1,0,0,2";
				case 493: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,1,0;1,1,0,2;1,0,2,0;1,0,0,1";
				case 494: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,1,2;1,1,0,0;1,0,2,0;1,0,0,1";
				case 495: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2";
				case 496: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2";
				case 497: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 498: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 499: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2";
				case 500: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0";
				case 501: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0";
				case 502: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2";
				case 503: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2";
				case 504: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 505: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 506: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 507: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1";
				case 508: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1";
				case 509: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0";
				case 510: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0";
				case 511: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,2,0;1,1,2,2;1,0,1,0;1,0,1,1";
				case 512: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 513: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 514: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2";
				case 515: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 516: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 517: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1";
				case 518: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,2;1,0,1,2;1,2,0,0;1,1,1,1;1,0,2,1;1,0,0,1";
				case 519: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2";
				case 520: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2";
				case 521: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1";
				case 522: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1";
				case 523: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2";
				case 524: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,0;1,2,0,1;1,1,1,1;1,0,2,0;1,0,0,1";
				case 525: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,0,2;1,1,1,0;1,0,2,2;1,0,0,2";
				case 526: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1";
				case 527: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1";
				case 528: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,0;1,1,1,0;1,2,2,2";
				case 529: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1";
				case 530: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1";
				case 531: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0";
				case 532: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1";
				case 533: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1";
				case 534: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,0;1,1,0,2;1,2,0,0";
				case 535: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2";
				case 536: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2";
				case 537: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,1;1,1,0,2;1,2,0,0";
				case 538: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,0;1,2,0,2";
				case 539: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,2,0;1,2,2,1;1,0,0,1;1,0,1,0;1,1,1,2;1,2,1,0";
				case 540: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2";
				case 541: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2";
				case 542: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,1,0;1,0,0,1;1,1,2,1;1,2,0,1";
				case 543: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,1,2;1,0,0,2;1,1,2,0;1,2,0,2";
				case 544: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,1,2;1,0,0,2;1,1,2,1;1,2,0,1";
				case 545: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,1,0;1,0,0,1;1,1,2,2;1,2,0,0";
				case 546: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,1;1,0,1,2;1,0,0,2;1,1,2,2;1,2,0,0";
				case 547: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,1,0;1,0,0,1;1,1,2,0;1,2,0,2";
				case 548: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,1,0;1,0,0,2;1,1,2,2;1,2,0,2";
				case 549: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,0;1,1,0,2;1,2,1,0;1,0,1,1;1,0,0,1;1,1,2,0;1,2,0,1";
				case 550: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,1,0,0;1,2,1,2;1,0,1,1;1,0,0,1;1,1,2,1;1,2,0,0";
				case 551: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1";
				case 552: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1";
				case 553: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0";
				case 554: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0";
				case 555: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,1,1;1,0,0,1;1,1,2,2;1,2,0,2";
				case 556: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,2;1,1,2,2;1,2,2,2;1,0,2,0;1,0,2,1;1,1,1,1;1,2,1,1";
				case 557: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,1;1,1,2,0;1,2,2,1;1,0,2,1;1,0,2,0;1,1,1,2;1,2,1,0";
				case 558: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2";
				case 559: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2";
				case 560: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,2,0;1,0,2,1;1,1,1,2;1,2,1,0";
				case 561: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,2,0;1,0,2,1;1,1,1,0;1,2,1,2";
				case 562: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 563: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1";
				case 564: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2";
				case 565: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2";
				case 566: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,0,1;1,2,1,0;1,0,0,1;1,0,1,0;1,1,2,0;1,2,0,2";
				case 567: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1";
				case 568: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1";
				case 569: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,1,0,0;1,2,1,1;1,0,0,2;1,0,1,2;1,1,2,2;1,2,0,0";
				case 570: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1";
				case 571: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1";
				case 572: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,2,1,1;1,2,2,0;1,0,1,1;1,1,2,0;1,1,1,0;1,1,2,2";
				case 573: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1";
				case 574: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1";
				case 575: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0";
				case 576: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0";
				case 577: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,2,1,0;1,2,2,2;1,0,1,1;1,1,2,1;1,1,1,1;1,1,2,0";
				case 578: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,2;1,2,1,1;1,2,2,1;1,0,1,2;1,1,2,0;1,1,1,2;1,1,2,2";
				case 579: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,2,1,2;1,2,2,0;1,0,1,0;1,1,2,2;1,1,1,0;1,1,2,1";
				case 580: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0";
				case 581: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0";
				case 582: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0";
				case 583: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,2,0,2;1,2,0,0;1,0,2,1;1,1,1,1;1,1,0,0;1,1,0,1";
				case 584: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,2,0,2;1,2,0,0;1,0,2,0;1,1,1,2;1,1,0,0;1,1,0,1";
				case 585: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,0,1;1,2,1,0;1,2,2,1;1,0,0,1;1,1,0,0;1,1,1,2;1,1,2,0";
				case 586: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,0,1;1,2,1,1;1,2,2,0;1,0,0,1;1,1,0,0;1,1,1,0;1,1,2,2";
				case 587: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1";
				case 588: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,0,1,1;1,1,0,0;1,1,2,0;1,1,0,2";
				case 589: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,1,0;1,2,0,2;1,2,1,2;1,0,1,2;1,1,0,2;1,1,2,1;1,1,0,1";
				case 590: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0";
				case 591: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0";
				case 592: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0";
				case 593: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0";
				case 594: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,2,0,1;1,2,1,0;1,0,1,0;1,1,0,1;1,1,2,0;1,1,0,2";
				case 595: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,2;1,0,1,1;1,1,0,0;1,1,2,1;1,1,0,1";
				case 596: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0";
				case 597: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0";
				case 598: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,0,1,2;1,1,0,0;1,1,2,2;1,1,0,2";
				case 599: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,1,2;1,2,0,2;1,2,1,0;1,0,1,2;1,1,0,0;1,1,2,0;1,1,0,1";
				case 600: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,2,0,0;1,2,1,2;1,0,1,0;1,1,0,2;1,1,2,1;1,1,0,0";
				case 601: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2";
				case 602: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2";
				case 603: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,0,1;1,2,2,0;1,2,2,1;1,0,2,1;1,1,2,0;1,1,1,2;1,1,1,0";
				case 604: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2";
				case 605: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2";
				case 606: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 607: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0";
				case 608: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1";
				case 609: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1";
				case 610: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,0,2,2;1,1,2,0;1,1,1,1;1,1,1,0";
				case 611: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,2,2,2;1,2,2,0;1,0,2,0;1,1,2,2;1,1,1,0;1,1,1,1";
				case 612: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,2,1;1,2,0,0;1,2,1,1;1,0,0,1;1,1,1,0;1,1,2,2;1,1,0,0";
				case 613: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2";
				case 614: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2";
				case 615: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2";
				case 616: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2";
				case 617: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1";
				case 618: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1";
				case 619: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,2,0,0;1,2,1,1;1,0,0,2;1,1,1,2;1,1,2,2;1,1,0,0";
				case 620: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,2,0,2;1,2,1,2;1,0,0,1;1,1,1,0;1,1,2,1;1,1,0,1";
				case 621: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2";
				case 622: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2";
				case 623: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,1,2,0;1,0,1,2;1,1,2,2;1,1,1,2;1,0,2,2;1,2,1,1;1,0,2,1";
				case 624: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0";
				case 625: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,1,1,2;1,0,2,2;1,2,1,2;1,0,2,0";
				case 626: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,1;1,1,2,0;1,1,1,0;1,0,2,1;1,2,1,0;1,0,2,2";
				case 627: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 628: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 629: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 630: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,1,1,1;1,0,2,1;1,2,1,1;1,0,2,0";
				case 631: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2";
				case 632: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2";
				case 633: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,2;1,1,2,0;1,1,1,0;1,0,2,2;1,2,1,0;1,0,2,1";
				case 634: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,2;1,1,2,0;1,1,1,2;1,0,2,0;1,2,1,0;1,0,2,1";
				case 635: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,0;1,1,2,2;1,1,1,0;1,0,2,2;1,2,1,1;1,0,2,0";
				case 636: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2";
				case 637: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2";
				case 638: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2";
				case 639: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2";
				case 640: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,1,1,0;1,0,2,1;1,2,2,2;1,0,1,0";
				case 641: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 642: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 643: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1";
				case 644: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1";
				case 645: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2";
				case 646: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2";
				case 647: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0";
				case 648: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0";
				case 649: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2";
				case 650: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2";
				case 651: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2";
				case 652: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2";
				case 653: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2";
				case 654: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2";
				case 655: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,0,2;1,1,0,2;1,1,2,1;1,0,1,0;1,2,0,1;1,0,0,1";
				case 656: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1";
				case 657: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1";
				case 658: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2";
				case 659: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2";
				case 660: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1";
				case 661: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1";
				case 662: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,2;1,0,0,2;1,1,0,0;1,1,2,2;1,0,1,0;1,2,0,0;1,0,0,1";
				case 663: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2";
				case 664: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2";
				case 665: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,0;1,0,1,0;1,1,2,1;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,0";
				case 666: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,1,2,0;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,2";
				case 667: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1";
				case 668: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1";
				case 669: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,1,2,0;1,1,0,0;1,0,0,2;1,2,1,0;1,0,2,1";
				case 670: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0";
				case 671: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0";
				case 672: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,0,0;1,0,1,1;1,1,2,1;1,1,0,1;1,0,0,1;1,2,1,2;1,0,2,2";
				case 673: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2";
				case 674: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2";
				case 675: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,2,2;1,0,2,0;1,1,2,1;1,1,0,0;1,0,1,1;1,2,1,2;1,0,1,0";
				case 676: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2";
				case 677: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2";
				case 678: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1";
				case 679: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1";
				case 680: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,2,1;1,1,2,1;1,1,0,2;1,0,1,0;1,2,1,2;1,0,1,2";
				case 681: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1";
				case 682: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1";
				case 683: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0";
				case 684: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0";
				case 685: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1";
				case 686: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1";
				case 687: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,1,0,1;1,1,2,0;1,0,2,1;1,2,0,2;1,0,2,0";
				case 688: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0";
				case 689: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0";
				case 690: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2";
				case 691: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,1;1,0,1,2;1,1,0,2;1,1,2,1;1,0,2,0;1,2,0,1;1,0,2,1";
				case 692: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,0;1,1,0,2;1,1,2,1;1,0,2,1;1,2,0,1;1,0,2,0";
				case 693: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2";
				case 694: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2";
				case 695: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,1,0,0;1,1,2,0;1,0,2,2;1,2,0,0;1,0,2,1";
				case 696: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,1,2;1,1,0,0;1,1,2,2;1,0,2,0;1,2,0,0;1,0,2,1";
				case 697: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,1;1,1,0,1;1,1,2,1;1,0,2,1;1,2,0,2;1,0,2,2";
				case 698: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,1,1;1,1,0,0;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,2";
				case 699: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1";
				case 700: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0";
				case 701: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0";
				case 702: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,2";
				case 703: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,1,2;1,1,0,0;1,1,1,1;1,0,0,1;1,2,0,0;1,0,2,1";
				case 704: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,1,2;1,1,0,0;1,1,1,0;1,0,0,2;1,2,0,0;1,0,2,1";
				case 705: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0";
				case 706: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0";
				case 707: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,1,2,0;1,1,2,2;1,0,2,2;1,2,1,0;1,0,1,2";
				case 708: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2";
				case 709: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2";
				case 710: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 711: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,1,2,1;1,0,2,1;1,2,1,0;1,0,1,1";
				case 712: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0";
				case 713: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0";
				case 714: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,1;1,1,2,1;1,1,2,2;1,0,2,0;1,2,1,2;1,0,1,2";
				case 715: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,2;1,0,2,2;1,1,2,0;1,1,2,2;1,0,2,0;1,2,1,0;1,0,1,1";
				case 716: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,1,0,2;1,0,1,2;1,2,2,0;1,0,0,2";
				case 717: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,1,1,2;1,1,0,2;1,0,1,2;1,2,2,1;1,0,0,1";
				case 718: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 719: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1";
				case 720: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1";
				case 721: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,0;1,1,0,1;1,0,1,1;1,2,2,0;1,0,0,1";
				case 722: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2";
				case 723: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2";
				case 724: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,2;1,1,1,0;1,1,0,0;1,0,1,2;1,2,2,0;1,0,0,1";
				case 725: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,2;1,1,1,0;1,1,0,2;1,0,1,0;1,2,2,0;1,0,0,1";
				case 726: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2";
				case 727: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2";
				case 728: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,0,0;1,0,0,2;1,1,1,2;1,1,2,2;1,0,2,2;1,2,2,1;1,0,0,1";
				case 729: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,0,1;1,1,1,0;1,1,2,0;1,0,2,1;1,2,2,0;1,0,0,2";
				case 730: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1";
				case 731: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1";
				case 732: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2";
				case 733: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2";
				case 734: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,0,2;1,1,1,0;1,1,2,0;1,0,2,2;1,2,2,0;1,0,0,1";
				case 735: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2";
				case 736: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2";
				case 737: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,2;1,0,1,0;1,1,0,1;1,1,0,0;1,0,1,1;1,2,0,2;1,0,2,0";
				case 738: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,0;1,1,0,1;1,1,0,2;1,0,1,2;1,2,0,2;1,0,2,0";
				case 739: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1";
				case 740: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,2;1,0,1,1;1,1,0,1;1,1,0,2;1,0,1,0;1,2,0,2;1,0,2,2";
				case 741: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,0;1,1,0,2;1,1,0,0;1,0,1,2;1,2,0,1;1,0,2,0";
				case 742: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1";
				case 743: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1";
				case 744: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,2;1,0,2,0;1,1,2,1;1,1,1,0;1,0,0,1;1,2,1,2;1,0,1,0";
				case 745: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2";
				case 746: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2";
				case 747: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1";
				case 748: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1";
				case 749: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2";
				case 750: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2";
				case 751: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,2,1,0;1,2,2,1;1,1,1,0;1,1,2,2";
				case 752: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 753: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 754: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1";
				case 755: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 756: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 757: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 758: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2";
				case 759: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,2,1,0;1,2,2,2;1,1,1,0;1,1,2,1";
				case 760: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0";
				case 761: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0";
				case 762: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,0,0;1,2,2,0;1,2,1,2;1,1,0,0;1,1,0,1";
				case 763: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,2,1;1,2,0,0;1,2,0,1;1,1,1,2;1,1,2,0";
				case 764: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2";
				case 765: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2";
				case 766: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 767: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 768: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 769: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0";
				case 770: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0";
				case 771: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,2,2;1,2,2,0;1,2,0,0;1,2,1,2;1,1,1,0;1,1,1,1";
				case 772: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0";
				case 773: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 774: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 775: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 776: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 777: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 778: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2";
				case 779: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0";
				case 780: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0";
				case 781: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,0,1;1,2,2,0;1,2,2,1;1,1,0,2;1,1,2,0";
				case 782: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2";
				case 783: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2";
				case 784: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1";
				case 785: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1";
				case 786: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,0,1;1,2,1,0;1,2,0,2;1,2,2,0;1,2,2,2;1,1,0,1;1,1,2,0";
				case 787: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 788: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 789: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 790: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 791: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1";
				case 792: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1";
				case 793: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1";
				case 794: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,0;1,2,2,1;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,0";
				case 795: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,1;1,2,2,2;1,2,2,0;1,2,1,0;1,2,0,2;1,1,1,0;1,1,1,1";
				case 796: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 797: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 798: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 799: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1";
				case 800: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1";
				case 801: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,2;1,0,0,1;1,1,0,0;1,0,2,0;1,1,1,1;1,2,0,0;1,0,0,2";
				case 802: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				case 803: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				case 804: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1";
				case 805: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,1,1;1,0,0,2;1,1,1,0;1,0,1,0;1,1,0,2;1,2,2,0;1,0,0,1";
				default: return null;
				}
			case "826":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,1;1,2,2,2;1,0,0,1;1,2,1,0";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,2;1,0,0,2;1,2,1,0;1,2,2,1;1,0,0,1;1,2,1,2";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,2;1,2,1,1;1,0,0,1;1,2,0,1";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,1;1,2,1,0;1,0,0,1;1,2,0,0";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,0;1,2,1,2;1,0,0,1;1,2,0,2";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,1;1,2,1,2;1,0,0,1;1,2,0,0";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,2;1,2,1,0;1,0,0,1;1,2,0,1";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,2,2;1,0,2,1;1,2,2,1;1,2,1,0;1,0,1,2;1,2,1,2";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,1,2;1,2,0,1;1,0,1,2;1,2,0,0";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,2;1,0,2,1;1,2,1,1;1,2,0,0;1,0,1,2;1,2,0,2";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,1;1,0,2,1;1,2,0,1;1,2,0,2;1,0,1,2;1,2,2,2";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,0,0;1,2,0,1;1,0,1,2;1,2,2,1";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,0,2;1,2,0,1;1,0,1,2;1,2,2,0";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,2;1,0,2,1;1,2,0,1;1,2,0,0;1,0,1,2;1,2,2,2";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,1;1,0,2,1;1,2,2,1;1,2,2,2;1,0,1,2;1,2,1,2";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,0;1,0,2,1;1,2,2,0;1,2,2,1;1,0,1,2;1,2,1,1";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,2;1,0,2,1;1,2,2,2;1,2,2,0;1,0,1,2;1,2,1,0";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,0;1,0,2,1;1,2,2,2;1,2,2,1;1,0,1,2;1,2,1,0";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,2;1,0,2,1;1,2,2,1;1,2,2,0;1,0,1,2;1,2,1,2";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,1;1,0,2,1;1,2,2,0;1,2,2,2;1,0,1,2;1,2,1,1";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,2,2;1,0,0,2;1,1,2,2;1,2,2,1;1,0,0,1;1,1,2,1";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,0,0,2;1,1,2,2;1,2,2,2;1,0,0,1;1,1,2,1";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,2,2,2;1,0,0,2;1,1,2,0;1,2,2,1;1,0,0,1;1,1,2,2";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,1;1,0,2,2;1,1,2,1;1,2,1,0;1,0,1,1;1,1,1,0";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,1,2;1,0,2,2;1,1,1,2;1,2,0,1;1,0,1,1;1,1,0,1";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1:1,2,1,1;1,0,2,2;1,1,1,0;1,2,0,0;1,0,1,1;1,1,0,2";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2:1,2,1,2;1,0,2,2;1,1,1,1;1,2,0,1;1,0,1,1;1,1,0,0";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,1,1;1,2,0,2;1,0,1,1;1,1,0,0";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,2,1,1;1,0,2,2;1,1,1,2;1,2,0,0;1,0,1,1;1,1,0,1";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,2,1,1;1,0,2,2;1,1,0,1;1,2,0,0;1,0,1,1;1,1,2,0";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,0,0;1,2,0,2;1,0,1,1;1,1,2,2";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,2,1;1,2,0,2;1,2,2,0;1,1,2,0;1,1,0,1;1,1,2,2";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,2,0,2;1,2,2,2;1,1,2,2;1,1,0,1;1,1,2,1";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,2,0,1;1,2,2,1;1,1,2,0;1,1,0,2;1,1,2,2";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,2,1;1,2,0,2;1,2,1,1;1,1,2,0;1,1,0,1;1,1,1,0";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,1,1;1,2,2,2;1,2,1,0;1,1,0,0;1,1,1,1;1,1,0,2";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,2,2,2;1,2,1,2;1,1,0,2;1,1,1,1;1,1,0,1";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1;1,1,1,1;1,1,0,0";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1;1,1,1,2;1,1,0,0";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0;1,1,1,2;1,1,0,2";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,1,2;1,1,0,1";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,1,1;1,2,2,2;1,2,0,1;1,1,0,0;1,1,1,1;1,1,2,0";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,1,0;1,2,2,2;1,2,0,0;1,1,0,2;1,1,1,1;1,1,2,2";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,0:1,1,2,1;1,2,0,2;1,1,2,0;1,0,2,0;1,1,0,1;1,0,2,2";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,2,2;1,0,2,2;1,1,0,1;1,0,2,1";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,2;1,2,0,2;1,1,2,1;1,0,2,1;1,1,0,1;1,0,2,0";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,0:1,1,2,0;1,2,0,2;1,1,1,1;1,0,2,2;1,1,0,1;1,0,1,0";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,2:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2:1,1,1,2;1,2,0,1;1,1,0,0;1,0,1,0;1,1,0,2;1,0,0,1";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2:1,1,2,0;1,2,2,1;1,1,2,2;1,0,1,1;1,1,1,2;1,0,1,0";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,0,2;1,0,2,2;1,1,1,1;1,0,2,1";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2";
				case 219: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2";
				case 220: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2";
				case 221: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2";
				case 222: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2";
				case 223: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1;0,2,2,2:1,1,1,0;1,2,2,2;1,1,0,2;1,0,0,2;1,1,1,1;1,0,2,1";
				case 224: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,2,2,2;1,1,0,1;1,0,0,1;1,1,1,1;1,0,2,0";
				case 225: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 226: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0;0,2,2,2:1,1,1,0;1,2,2,1;1,1,0,2;1,0,0,1;1,1,1,2;1,0,2,0";
				case 227: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,1;1,2,2,1;1,1,0,0;1,0,0,2;1,1,1,2;1,0,2,1";
				case 228: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2";
				case 229: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2";
				case 230: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2";
				case 231: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2";
				case 232: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2";
				case 233: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2";
				case 234: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,1,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1";
				case 235: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1";
				case 236: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2;0,2,2,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1";
				case 237: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1";
				case 238: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1";
				case 239: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1";
				case 240: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0";
				case 241: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0";
				case 242: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0";
				case 243: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2;1,1,1,1;1,0,0,1";
				case 244: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,0:1,1,2,2;1,2,2,1;1,1,1,0;1,0,1,0;1,1,1,2;1,0,0,1";
				case 245: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2";
				case 246: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2";
				case 247: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2";
				case 248: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0";
				case 249: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0";
				case 250: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0";
				case 251: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 252: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 253: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 254: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 255: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 256: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 257: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 258: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 259: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 260: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0";
				case 261: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,1,1";
				case 262: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,2";
				case 263: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,1,2";
				case 264: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,1,0";
				case 265: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1";
				case 266: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1";
				case 267: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1";
				case 268: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2";
				case 269: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2";
				case 270: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2";
				case 271: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2;1,2,2,1;1,1,1,0";
				case 272: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2;1,2,2,1;1,1,1,0";
				case 273: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,1";
				case 274: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1;1,2,2,2;1,1,1,2";
				case 275: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1";
				case 276: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1";
				case 277: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1";
				case 278: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,2";
				case 279: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,2,2";
				case 280: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,2,0";
				case 281: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1";
				case 282: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,2,2";
				case 283: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,0";
				case 284: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,0";
				case 285: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,1";
				case 286: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,2,2";
				case 287: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,1";
				case 288: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,0;1,1,0,2";
				case 289: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,0;1,1,0,2";
				case 290: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,0,0";
				case 291: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,0,1";
				case 292: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,0,1;1,1,1,1;1,2,2,1;1,1,0,1;1,2,0,2;1,1,0,2";
				case 293: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,0,0;1,1,1,2;1,2,2,0;1,1,0,2;1,2,0,1;1,1,0,0";
				case 294: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0";
				case 295: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0";
				case 296: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0";
				case 297: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,2,0,2;1,1,1,1;1,2,2,1;1,1,0,0;1,2,0,0;1,1,0,1";
				case 298: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,1;1,1,1,2;1,2,2,0;1,1,0,1;1,2,0,2;1,1,0,2";
				case 299: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,2;1,1,2,2;1,2,2,1;1,1,2,1;1,2,1,2;1,1,1,1";
				case 300: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,2,1,1;1,1,1,2";
				case 301: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0";
				case 302: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0";
				case 303: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0";
				case 304: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,2,1;1,1,2,1;1,2,2,2;1,1,2,2;1,2,1,1;1,1,1,2";
				case 305: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0";
				case 306: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0";
				case 307: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0";
				case 308: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,2,2;1,1,2,0;1,2,2,0;1,1,2,1;1,2,1,2;1,1,1,1";
				case 309: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,2,1,0;1,1,1,2";
				case 310: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0";
				case 311: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0";
				case 312: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0";
				case 313: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,1,1,1";
				case 314: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,2,0;1,2,2,1;1,1,2,1;1,2,1,2;1,1,1,0";
				case 315: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,2,1;1,2,2,0;1,1,2,2;1,2,1,1;1,1,1,1";
				case 316: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,2,2;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,2";
				case 317: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,1";
				case 318: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,1,1;1,1,0,0;1,2,1,0;1,1,0,2;1,2,0,1;1,1,2,2";
				case 319: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,2,1,0;1,1,0,1;1,2,1,2;1,1,0,0;1,2,0,0;1,1,2,0";
				case 320: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,1,1;1,1,0,1;1,2,1,2;1,1,0,2;1,2,0,1;1,1,2,2";
				case 321: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,1,0;1,1,0,2;1,2,1,1;1,1,0,0;1,2,0,0;1,1,2,0";
				case 322: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,1,2;1,1,0,0;1,2,1,0;1,1,0,1;1,2,0,2;1,1,2,1";
				case 323: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,1;1,1,0,1;1,2,1,0;1,1,0,0;1,2,0,0;1,1,2,2";
				case 324: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,2,0,2;1,1,2,0";
				case 325: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,1,2,1";
				case 326: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0";
				case 327: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0";
				case 328: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0";
				case 329: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,0,1;1,2,1,0;1,1,0,2;1,2,0,1;1,1,2,1";
				case 330: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,1,2;1,1,0,0;1,2,0,0;1,1,2,2";
				case 331: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,2,0,1;1,1,2,0";
				case 332: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,0,0;1,2,0,0;1,1,2,1";
				case 333: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,0,1;1,2,0,2;1,1,2,2";
				case 334: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,0,0;1,2,0,0;1,1,2,1";
				case 335: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,1,2,2";
				case 336: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,0,2;1,2,0,1;1,1,2,0";
				case 337: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,2";
				case 338: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,0";
				case 339: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,2,1,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,0";
				case 340: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,1";
				case 341: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,2,0,1;1,1,2,1";
				case 342: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,2";
				case 343: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,0";
				case 344: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,0";
				case 345: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1";
				case 346: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1";
				case 347: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1";
				case 348: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,2";
				case 349: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2";
				case 350: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2";
				case 351: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2";
				case 352: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,1,0;1,1,1,2;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,0";
				case 353: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,2;1,1,1,0;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,1";
				case 354: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,2;1,1,0,2;1,2,0,1;1,1,2,0";
				case 355: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,1";
				case 356: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,1:1,2,1,1;1,1,1,2;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,2";
				case 357: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,1";
				case 358: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,2";
				case 359: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0";
				case 360: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0";
				case 361: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0";
				case 362: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,2";
				case 363: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0";
				case 364: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0";
				case 365: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0";
				case 366: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,1";
				case 367: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1";
				case 368: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1";
				case 369: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1";
				case 370: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,2";
				case 371: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,0";
				case 372: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,0";
				case 373: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,1";
				case 374: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,2";
				case 375: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,2";
				case 376: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,0";
				case 377: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,1";
				case 378: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,0";
				case 379: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,0:1,2,0,2;1,1,2,1;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,1";
				case 380: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,2";
				case 381: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,1";
				case 382: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,2";
				case 383: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,2,2,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,0";
				case 384: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,2,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,2";
				case 385: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,2,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,0";
				case 386: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,1";
				case 387: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1:1,2,2,2;1,1,0,2;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,1";
				case 388: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2:1,2,2,1;1,1,0,0;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,2";
				case 389: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,0:1,2,2,0;1,1,0,1;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,0";
				case 390: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,0";
				case 391: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,1";
				case 392: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,2";
				case 393: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,2:1,2,2,1;1,1,0,1;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,2";
				case 394: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0:1,2,2,0;1,1,0,2;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,0";
				case 395: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,2;1,1,0,0;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,1";
				case 396: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,2,2,0;1,1,0,0;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,0";
				case 397: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1";
				case 398: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1";
				case 399: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1";
				case 400: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1:1,2,2,1;1,1,0,2;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,2";
				case 401: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1";
				case 402: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1";
				case 403: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1";
				case 404: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 405: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 406: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 407: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1";
				case 408: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2";
				case 409: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2";
				case 410: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2";
				case 411: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2";
				case 412: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2";
				case 413: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2";
				case 414: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1";
				case 415: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2";
				case 416: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2";
				case 417: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2";
				case 418: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0";
				case 419: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 420: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 421: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 422: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,2,1,2";
				case 423: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 424: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 425: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1";
				case 426: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 427: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 428: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 429: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 430: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 431: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0";
				case 432: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 433: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 434: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 435: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 436: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 437: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0";
				case 438: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1";
				case 439: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1";
				case 440: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1";
				case 441: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0";
				case 442: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0";
				case 443: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0";
				case 444: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2";
				case 445: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2";
				case 446: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2";
				case 447: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0";
				case 448: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0";
				case 449: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0";
				case 450: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1";
				case 451: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1";
				case 452: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1";
				case 453: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2";
				case 454: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2";
				case 455: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2";
				case 456: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,0";
				case 457: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,2;1,0,0,1;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,1";
				case 458: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,2";
				case 459: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,1,0,1;1,2,2,0";
				case 460: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0";
				case 461: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0";
				case 462: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0";
				case 463: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,2,0,2";
				case 464: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0";
				case 465: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0";
				case 466: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0";
				case 467: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,1,2,1;1,2,0,0";
				case 468: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 469: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 470: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 471: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 472: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 473: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0";
				case 474: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,1,1,1;1,2,1,1";
				case 475: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,2,1,0";
				case 476: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,2,1,2";
				case 477: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0";
				case 478: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0";
				case 479: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0";
				case 480: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,2";
				case 481: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 482: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 483: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 484: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 485: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 486: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1";
				case 487: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,2";
				case 488: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 489: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 490: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 491: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 492: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 493: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 494: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 495: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 496: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 497: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 498: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 499: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 500: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0";
				case 501: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 502: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 503: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 504: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 505: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 506: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 507: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2";
				case 508: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0";
				case 509: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0";
				case 510: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0";
				case 511: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0";
				case 512: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0";
				case 513: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0";
				case 514: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 515: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 516: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 517: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 518: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 519: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1";
				case 520: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,1;1,1,1,2;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,2";
				case 521: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1";
				case 522: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1";
				case 523: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1";
				case 524: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 525: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 526: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 527: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 528: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 529: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2";
				case 530: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2";
				case 531: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2";
				case 532: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2";
				case 533: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0";
				case 534: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0";
				case 535: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0";
				case 536: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 537: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 538: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 539: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 540: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 541: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 542: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 543: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 544: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 545: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 546: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 547: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 548: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 549: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 550: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 551: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 552: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 553: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 554: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 555: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 556: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 557: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 558: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 559: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1";
				case 560: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0";
				case 561: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 562: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 563: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 564: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 565: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 566: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0";
				case 567: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,1";
				case 568: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,0";
				case 569: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,0,2;1,0,0,1;1,0,2,1";
				case 570: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 571: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 572: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 573: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 574: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 575: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2";
				case 576: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,0;1,1,0,2;1,2,1,0;1,0,0,2;1,0,0,1;1,0,2,0";
				case 577: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,0";
				case 578: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,2";
				case 579: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,1,1;1,1,0,0;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,2";
				case 580: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 581: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 582: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 583: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 584: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 585: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0";
				case 586: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1";
				case 587: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1";
				case 588: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1";
				case 589: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2";
				case 590: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2";
				case 591: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2";
				case 592: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2";
				case 593: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2";
				case 594: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2";
				case 595: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1";
				case 596: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1";
				case 597: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1";
				case 598: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1";
				case 599: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1";
				case 600: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1";
				case 601: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 602: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 603: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2";
				case 604: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 605: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 606: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2";
				case 607: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 608: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 609: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0";
				case 610: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 611: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 612: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 613: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 614: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 615: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0";
				case 616: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,2,0;1,1,0,2;1,2,1,0;1,0,2,2;1,0,1,1;1,0,1,0";
				case 617: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1";
				case 618: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1";
				case 619: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1";
				case 620: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 621: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 622: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 623: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 624: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 625: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1";
				case 626: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2";
				case 627: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 628: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 629: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 630: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 631: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 632: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 633: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 634: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 635: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 636: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 637: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 638: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 639: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0";
				case 640: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0";
				case 641: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0";
				case 642: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1";
				case 643: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1";
				case 644: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1";
				case 645: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2";
				case 646: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2";
				case 647: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2";
				case 648: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2";
				case 649: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2";
				case 650: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2";
				case 651: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,1,2;1,1,2,0";
				case 652: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 653: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 654: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 655: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,1;1,2,1,0;1,2,2,1;1,2,0,0;1,1,0,0;1,1,0,2";
				case 656: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,0;1,2,1,1;1,2,2,0;1,2,0,1;1,1,0,2;1,1,0,0";
				case 657: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,0;1,2,1,2;1,2,2,2;1,2,0,1;1,1,0,2;1,1,0,0";
				case 658: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,2";
				case 659: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0";
				case 660: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0";
				case 661: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0";
				case 662: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 663: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 664: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 665: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 666: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 667: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1";
				case 668: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 669: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 670: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 671: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1";
				case 672: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1";
				case 673: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1";
				case 674: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2";
				case 675: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2";
				case 676: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2";
				case 677: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,0,1;1,1,2,0";
				case 678: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1";
				case 679: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1";
				case 680: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1";
				case 681: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 682: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 683: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 684: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 685: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 686: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 687: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1";
				case 688: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1";
				case 689: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1";
				case 690: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2";
				case 691: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2";
				case 692: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2";
				case 693: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0";
				case 694: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0";
				case 695: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0";
				case 696: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2";
				case 697: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2";
				case 698: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2";
				case 699: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,0";
				case 700: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 701: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 702: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 703: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0";
				case 704: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0";
				case 705: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0";
				case 706: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,2,0;1,1,0,1";
				case 707: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2";
				case 708: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2";
				case 709: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2";
				case 710: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,1;1,2,0,0;1,2,1,1;1,2,2,0;1,1,1,0;1,1,1,2";
				case 711: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,2,0,1;1,2,1,0;1,2,2,1;1,1,1,2;1,1,1,0";
				case 712: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,2,0,2;1,2,1,2;1,2,2,1;1,1,1,2;1,1,1,0";
				case 713: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,0;1,2,0,2;1,2,1,0;1,2,2,2;1,1,1,1;1,1,1,0";
				case 714: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,2;1,2,0,0;1,2,1,2;1,2,2,0;1,1,1,0;1,1,1,1";
				case 715: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,2;1,2,0,1;1,2,1,1;1,2,2,0;1,1,1,0;1,1,1,1";
				case 716: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,1,2";
				case 717: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,0";
				case 718: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 719: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 720: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 721: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 722: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 723: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 724: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0";
				case 725: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0";
				case 726: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0";
				case 727: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,1,1;1,1,2,1;1,0,1,0;1,0,2,0;1,2,1,1";
				case 728: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,1,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,2";
				case 729: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0";
				case 730: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0";
				case 731: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0";
				case 732: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0";
				case 733: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0";
				case 734: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0";
				case 735: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 736: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 737: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 738: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,1,2";
				case 739: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,1,1";
				case 740: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2";
				case 741: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2";
				case 742: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2";
				case 743: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0";
				case 744: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0";
				case 745: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0";
				case 746: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,0,1,0;1,2,2,2";
				case 747: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0";
				case 748: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0";
				case 749: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0";
				case 750: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1";
				case 751: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1";
				case 752: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1";
				case 753: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,1,1;1,0,0,2;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,2";
				case 754: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,0,1,1;1,2,2,0";
				case 755: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 756: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 757: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 758: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 759: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 760: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0";
				case 761: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0";
				case 762: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0";
				case 763: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0";
				case 764: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,1,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,1";
				case 765: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0";
				case 766: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0";
				case 767: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0";
				case 768: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,2;1,0,1,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,0,1";
				case 769: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,2;1,0,0,2;1,0,0,1;1,2,0,0";
				case 770: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2";
				case 771: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2";
				case 772: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2";
				case 773: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2";
				case 774: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2";
				case 775: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2";
				case 776: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0";
				case 777: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0";
				case 778: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0";
				case 779: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,0,1,2;1,2,1,0";
				case 780: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,2,0;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,1";
				case 781: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 782: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 783: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 784: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,2,0;1,1,2,2;1,0,2,2;1,0,1,1;1,2,1,0";
				case 785: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1";
				case 786: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1";
				case 787: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1";
				case 788: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,2,0;1,1,2,2;1,0,2,1;1,0,1,2;1,2,1,2";
				case 789: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 790: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 791: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 792: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 793: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 794: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 795: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 796: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,0;1,0,1,0;1,1,0,2;1,0,1,2;1,0,2,1;1,2,0,0";
				case 797: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,1,0,2;1,0,1,1;1,1,0,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 798: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 799: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 800: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 801: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1";
				case 802: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1";
				case 803: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1";
				case 804: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0";
				case 805: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0";
				case 806: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0";
				case 807: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0";
				case 808: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 809: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 810: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 811: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 812: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0";
				case 813: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0";
				case 814: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0";
				case 815: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,1,1;1,0,1,2;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,2";
				case 816: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,2";
				case 817: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0";
				case 818: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0";
				case 819: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0";
				case 820: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 821: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 822: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 823: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 824: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,0,0";
				case 825: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 826: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 827: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 828: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0";
				case 829: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0";
				case 830: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0";
				case 831: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,0,0";
				case 832: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,1;1,1,2,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 833: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2";
				case 834: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2";
				case 835: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2";
				case 836: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 837: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 838: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 839: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 840: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 841: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0";
				case 842: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,0,1;1,1,1,0;1,0,2,0;1,0,1,0;1,2,1,2";
				case 843: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0";
				case 844: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0";
				case 845: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0";
				case 846: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,1";
				case 847: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,0,1,0;1,2,1,2";
				case 848: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 849: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 850: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 851: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 852: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 853: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0";
				case 854: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2";
				case 855: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2";
				case 856: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2";
				case 857: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0:1,1,2,2;1,0,0,2;1,1,1,0;1,0,2,0;1,0,1,0;1,2,1,1";
				case 858: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 859: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 860: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0";
				case 861: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 862: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 863: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 864: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 865: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 866: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 867: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1";
				case 868: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 869: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 870: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2";
				case 871: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,1,2,2;1,0,1,0;1,1,0,1;1,0,2,2;1,0,1,1;1,2,1,1";
				case 872: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 873: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 874: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 875: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2";
				case 876: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,1,0;1,1,0,2;1,0,2,1;1,0,1,2;1,2,1,2";
				case 877: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,1,0;1,0,2,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,2,0";
				case 878: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 879: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 880: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1";
				case 881: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 882: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 883: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 884: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,1,1;1,0,2,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,2,2";
				case 885: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,1,1;1,0,2,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,2,2";
				case 886: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,2,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,0";
				case 887: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 888: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 889: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 890: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2";
				case 891: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2";
				case 892: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2";
				case 893: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2";
				case 894: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2";
				case 895: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2";
				case 896: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 897: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,0,1,1;1,2,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,0,2,2";
				case 898: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2";
				case 899: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2";
				case 900: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2";
				case 901: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1";
				case 902: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1";
				case 903: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1";
				case 904: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2";
				case 905: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2";
				case 906: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2";
				case 907: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,0,2,1";
				case 908: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2";
				case 909: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2";
				case 910: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2";
				case 911: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1";
				case 912: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1";
				case 913: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1";
				case 914: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1";
				case 915: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1";
				case 916: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1";
				case 917: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,0,0;1,1,1,1;1,2,2,2;1,0,0,2";
				case 918: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2:1,0,0,1;1,2,1,0;1,2,0,2;1,1,1,1;1,2,2,2;1,0,0,2";
				case 919: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1";
				case 920: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1";
				case 921: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1";
				case 922: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,1,1;1,2,2,2;1,2,2,0;1,1,0,1;1,2,0,2;1,0,2,2";
				case 923: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,1";
				case 924: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1";
				case 925: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,1,0;1,2,0,2;1,1,0,1;1,1,2,1";
				case 926: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,1,0;1,2,0,1;1,1,0,2;1,1,2,2";
				case 927: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 928: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,0,1;1,0,2,2;1,1,2,0;1,2,1,1;1,1,2,2;1,1,0,2";
				case 929: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 930: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 931: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1";
				case 932: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 933: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 934: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 935: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1";
				case 936: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1";
				case 937: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1";
				case 938: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1";
				case 939: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1";
				case 940: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1";
				case 941: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 942: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 943: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 944: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 945: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 946: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1";
				case 947: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 948: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 949: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 950: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 951: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 952: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 953: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 954: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,0,2;1,0,2,2;1,2,2,2;1,1,1,1;1,0,1,1;1,0,0,1";
				case 955: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,2;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,0,1";
				case 956: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0";
				case 957: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0";
				case 958: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0";
				case 959: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 960: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 961: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1";
				case 962: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1";
				case 963: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1";
				case 964: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1";
				case 965: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 966: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 967: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 968: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 969: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 970: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 971: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 972: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 973: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 974: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0";
				case 975: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,0;1,0,2,2;1,2,2,2;1,1,1,1;1,0,1,1;1,0,1,0";
				case 976: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0";
				case 977: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0";
				case 978: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0";
				case 979: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 980: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 981: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 982: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 983: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 984: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1";
				case 985: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,2;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,1";
				case 986: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1";
				case 987: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1";
				case 988: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1";
				case 989: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,0,2;1,2,2,2;1,1,1,1;1,1,0,1;1,0,0,1";
				case 990: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,0,0,2;1,2,0,2;1,2,2,1;1,1,1,2;1,1,0,1;1,0,0,1";
				case 991: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1";
				case 992: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,2:1,0,0,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,1;1,0,0,1";
				case 993: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,2,2;1,2,0,2;1,2,0,1;1,1,0,2;1,1,0,1;1,0,1,1";
				case 994: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,0,2,0;1,2,0,2;1,2,2,1;1,1,1,2;1,1,0,1;1,0,1,0";
				case 995: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,0,2,2;1,2,0,2;1,2,2,0;1,1,1,0;1,1,0,1;1,0,1,1";
				case 996: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,0,2,2;1,2,0,2;1,2,2,2;1,1,1,1;1,1,0,1;1,0,1,1";
				case 997: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,0,2,2;1,2,0,1;1,2,2,2;1,1,1,1;1,1,0,2;1,0,1,1";
				case 998: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,2,1;1,1,1,2;1,1,0,2;1,0,1,1";
				case 999: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1";
				case 1000: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1";
				case 1001: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1";
				case 1002: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,2;1,2,2,2;1,2,2,1;1,1,1,2;1,1,1,1;1,0,1,1";
				case 1003: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,0,2,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,1,1";
				case 1004: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1";
				case 1005: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1";
				case 1006: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1";
				case 1007: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,2,0,1;1,2,2,2;1,1,1,1;1,1,0,2;1,1,0,1";
				case 1008: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,0,2;1,2,2,2;1,2,2,1;1,1,1,2;1,1,1,1;1,1,0,1";
				case 1009: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,0,2;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,2;1,1,0,1";
				case 1010: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,1,1,1";
				default: return null;
				}
			case "835":
				switch(code)
				{
				case 0: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 1: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 2: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 3: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 4: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 5: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 6: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 7: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1";
				case 8: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,1,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 9: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,2,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 10: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 11: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2;0,2,2,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,0,0,1";
				case 12: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,2;0,2,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1";
				case 13: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1";
				case 14: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 15: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 16: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 17: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 18: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 19: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 20: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 21: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1";
				case 22: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1";
				case 23: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,2,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1";
				case 24: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1";
				case 25: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 26: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 27: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 28: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 29: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,1,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 30: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 31: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 32: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1";
				case 33: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,0,0,1";
				case 34: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 35: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 36: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 37: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 38: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 39: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 40: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 41: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2";
				case 42: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2";
				case 43: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2";
				case 44: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2";
				case 45: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2";
				case 46: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,0,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2";
				case 47: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1;0,2,0,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2";
				case 48: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,1:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,0,0,2";
				case 49: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2";
				case 50: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2";
				case 51: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2";
				case 52: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2";
				case 53: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,1,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 54: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 55: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 56: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 57: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 58: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 59: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 60: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 61: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0";
				case 62: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0";
				case 63: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,0,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,0,1,1";
				case 64: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,2,1;1,1,2,2;1,0,1,1";
				case 65: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,1,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,0,1;1,0,1,0";
				case 66: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,2,1,0:1,2,1,0;1,1,0,1;1,2,1,2;1,1,0,0;1,0,1,0";
				case 67: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,0,1;1,2,1,0;1,1,0,0;1,0,1,1";
				case 68: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1";
				case 69: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1";
				case 70: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1";
				case 71: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1";
				case 72: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2";
				case 73: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,2,0,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2";
				case 74: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1;0,2,0,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2";
				case 75: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,0,1;1,0,1,2";
				case 76: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,0,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0";
				case 77: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0";
				case 78: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0;0,2,1,1:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0";
				case 79: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0";
				case 80: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0";
				case 81: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0";
				case 82: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0";
				case 83: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 84: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 85: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 86: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 87: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 88: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 89: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 90: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1";
				case 91: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1";
				case 92: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1";
				case 93: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1";
				case 94: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1";
				case 95: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1";
				case 96: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1";
				case 97: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1";
				case 98: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1";
				case 99: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1";
				case 100: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1";
				case 101: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,0,1,1";
				case 102: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1";
				case 103: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1";
				case 104: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1";
				case 105: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1";
				case 106: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,0:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,0,1,0";
				case 107: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0";
				case 108: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0";
				case 109: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0";
				case 110: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0";
				case 111: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0";
				case 112: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0";
				case 113: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0";
				case 114: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0";
				case 115: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0";
				case 116: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,0,1,0";
				case 117: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,2,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,0,1,0";
				case 118: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 119: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 120: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 121: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 122: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 123: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 124: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 125: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1";
				case 126: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1";
				case 127: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1";
				case 128: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1";
				case 129: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1";
				case 130: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1";
				case 131: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1";
				case 132: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1";
				case 133: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,2:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,0,1,1";
				case 134: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,2,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,0,1,1";
				case 135: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 136: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 137: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 138: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 139: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 140: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 141: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 142: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2";
				case 143: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2";
				case 144: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2";
				case 145: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2";
				case 146: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1;0,2,1,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2";
				case 147: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2";
				case 148: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2";
				case 149: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,0:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2";
				case 150: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2";
				case 151: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2";
				case 152: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1;0,2,1,2:1,2,0,2;1,1,2,1;1,2,2,1;1,1,1,0;1,0,1,2";
				case 153: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2";
				case 154: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2";
				case 155: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2";
				case 156: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2";
				case 157: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 158: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 159: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 160: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 161: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 162: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 163: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 164: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 165: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 166: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 167: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 168: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 169: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 170: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 171: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 172: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 173: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 174: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1";
				case 175: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,1,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,0,0,1";
				case 176: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 177: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,1,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1";
				case 178: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 179: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 180: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 181: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 182: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 183: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 184: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 185: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 186: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 187: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 188: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 189: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 190: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 191: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 192: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 193: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 194: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 195: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 196: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 197: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 198: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 199: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 200: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 201: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 202: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 203: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 204: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2";
				case 205: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,1:1,1,2,0;1,0,1,2;1,0,2,0;1,2,1,2;1,0,0,2";
				case 206: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2";
				case 207: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2";
				case 208: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,1,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2";
				case 209: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 210: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 211: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 212: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 213: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 214: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 215: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 216: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 217: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2";
				case 218: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 219: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 220: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 221: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 222: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 223: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 224: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 225: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1";
				case 226: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 227: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 228: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 229: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 230: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 231: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 232: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 233: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 234: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 235: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 236: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 237: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 238: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1";
				case 239: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 240: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 241: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 242: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 243: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 244: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 245: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 246: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 247: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 248: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 249: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 250: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0";
				case 251: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 252: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 253: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 254: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1";
				case 255: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 256: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 257: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 258: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1";
				case 259: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 260: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 261: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 262: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 263: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 264: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 265: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 266: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 267: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1";
				case 268: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 269: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 270: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 271: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 272: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 273: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 274: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 275: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 276: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 277: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 278: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 279: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 280: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 281: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 282: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 283: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 284: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 285: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0";
				case 286: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 287: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 288: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 289: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 290: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 291: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 292: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 293: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 294: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0";
				case 295: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 296: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 297: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 298: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 299: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 300: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 301: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 302: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 303: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 304: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 305: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 306: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 307: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 308: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 309: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 310: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 311: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 312: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1";
				case 313: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,0,1,1";
				case 314: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,0,1,1";
				case 315: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,0,1,1";
				case 316: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 317: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 318: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 319: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 320: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 321: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 322: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 323: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 324: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1";
				case 325: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 326: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 327: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 328: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 329: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 330: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 331: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 332: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 333: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 334: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 335: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 336: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 337: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 338: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 339: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 340: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 341: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 342: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2";
				case 343: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,1,1:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,0,1,2";
				case 344: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 345: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 346: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 347: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 348: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 349: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 350: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 351: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 352: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2";
				case 353: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2";
				case 354: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2";
				case 355: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1;0,2,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2";
				case 356: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2";
				case 357: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2";
				case 358: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2";
				case 359: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2";
				case 360: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0";
				case 361: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0";
				case 362: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0";
				case 363: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,0,1,1";
				case 364: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 365: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1";
				case 366: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1";
				case 367: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1";
				case 368: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2";
				case 369: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,0,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2";
				case 370: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,0,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2";
				case 371: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2";
				case 372: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,0,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2";
				case 373: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,1;0,2,0,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2";
				case 374: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2";
				case 375: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2";
				case 376: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2";
				case 377: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 378: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 379: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 380: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 381: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 382: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 383: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 384: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1";
				case 385: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1";
				case 386: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1";
				case 387: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1";
				case 388: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1";
				case 389: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 390: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 391: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 392: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 393: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 394: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 395: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 396: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 397: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1";
				case 398: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1";
				case 399: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1";
				case 400: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1";
				case 401: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1";
				case 402: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,0,1,1";
				case 403: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 404: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 405: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 406: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 407: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 408: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 409: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 410: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 411: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 412: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 413: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 414: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 415: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 416: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 417: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 418: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1";
				case 419: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 420: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 421: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 422: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 423: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 424: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 425: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 426: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 427: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 428: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 429: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 430: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 431: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 432: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 433: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 434: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 435: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 436: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1";
				case 437: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 438: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 439: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 440: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 441: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 442: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 443: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 444: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 445: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 446: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 447: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 448: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 449: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 450: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 451: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 452: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1";
				case 453: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 454: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 455: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 456: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 457: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 458: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 459: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 460: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 461: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 462: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 463: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 464: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 465: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 466: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 467: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 468: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 469: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 470: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 471: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 472: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 473: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 474: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 475: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 476: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 477: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 478: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 479: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 480: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 481: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 482: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 483: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 484: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 485: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 486: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 487: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 488: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 489: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 490: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 491: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 492: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 493: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 494: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 495: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 496: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 497: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 498: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 499: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 500: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 501: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 502: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 503: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 504: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1";
				case 505: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 506: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 507: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 508: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 509: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 510: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 511: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 512: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2";
				case 513: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 514: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 515: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 516: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 517: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 518: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 519: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 520: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2";
				case 521: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 522: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 523: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 524: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 525: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 526: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 527: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 528: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 529: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 530: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 531: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 532: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 533: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 534: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 535: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 536: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 537: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 538: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2";
				case 539: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 540: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 541: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 542: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 543: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 544: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 545: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 546: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1";
				case 547: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 548: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 549: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 550: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 551: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 552: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 553: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 554: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1";
				case 555: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 556: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 557: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 558: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 559: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 560: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 561: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 562: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 563: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 564: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 565: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 566: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 567: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 568: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 569: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 570: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2";
				case 571: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 572: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 573: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 574: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 575: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 576: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 577: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 578: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2";
				case 579: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 580: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 581: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 582: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 583: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 584: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 585: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 586: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2";
				case 587: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,0:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1";
				case 588: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,1,2:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,1,0,1";
				case 589: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0;0,2,1,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1";
				case 590: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2";
				case 591: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0;0,2,1,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2";
				case 592: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2";
				case 593: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2;0,2,1,0:1,1,2,2;1,0,1,1;1,1,2,1;1,0,1,0;1,1,0,2";
				case 594: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1;0,2,1,2:1,1,2,1;1,0,1,2;1,1,2,0;1,0,1,1;1,1,0,2";
				case 595: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 596: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 597: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 598: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 599: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 600: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 601: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 602: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,1:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1";
				case 603: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1";
				case 604: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1";
				case 605: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1";
				case 606: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1";
				case 607: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1";
				case 608: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0;0,2,2,2:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,1,0,1";
				case 609: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,2,1;0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,1,0,1";
				case 610: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1";
				case 611: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1";
				case 612: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1";
				case 613: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,1;0,2,1,0:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1";
				case 614: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,1;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1";
				case 615: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1";
				case 616: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0;0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,1,0,2";
				case 617: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,0;1,0,2,1;1,1,0,2";
				case 618: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 619: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 620: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 621: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 622: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 623: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 624: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 625: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2";
				case 626: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2";
				case 627: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,2,0:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2";
				case 628: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,2,0:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2";
				case 629: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,2,2:1,1,2,1;1,0,2,1;1,1,2,0;1,0,2,0;1,1,1,1";
				case 630: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1";
				case 631: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1";
				case 632: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1";
				case 633: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,2,0:1,1,2,2;1,0,2,0;1,1,2,1;1,0,2,2;1,1,1,1";
				case 634: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,0:1,1,2,0;1,0,2,0;1,1,2,2;1,0,2,2;1,1,1,2";
				case 635: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,1,1,2";
				case 636: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,1:1,1,2,1;1,0,2,2;1,1,2,0;1,0,2,1;1,1,1,2";
				case 637: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1";
				case 638: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1";
				case 639: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1";
				case 640: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,2:1,1,0,0;1,0,1,2;1,1,0,2;1,0,1,1;1,1,1,1";
				case 641: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,1,1,1";
				case 642: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,0,2;1,0,1,2;1,1,1,2";
				case 643: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,1,0:1,1,0,2;1,0,1,1;1,1,0,1;1,0,1,0;1,1,1,2";
				case 644: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,2:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,1,1,2";
				case 645: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1";
				case 646: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1";
				case 647: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1";
				case 648: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 649: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 650: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 651: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 652: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 653: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 654: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 655: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 656: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 657: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 658: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 659: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 660: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 661: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 662: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 663: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2";
				case 664: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2";
				case 665: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2";
				case 666: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1;0,2,1,2:1,1,1,1;1,0,1,2;1,1,0,0;1,0,0,1;1,1,1,2";
				case 667: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2;0,2,1,1:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2";
				case 668: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2;0,2,2,0:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2";
				case 669: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1;0,2,2,0:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2";
				case 670: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 671: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 672: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 673: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 674: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 675: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 676: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 677: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 678: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2";
				case 679: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1";
				case 680: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1";
				case 681: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1";
				case 682: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,0,2:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,1,1,1";
				case 683: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,0,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1";
				case 684: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,1,0:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1";
				case 685: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,2,2:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1";
				case 686: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,0;0,2,2,2:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1";
				case 687: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,1,1:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1";
				case 688: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1";
				case 689: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1";
				case 690: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2";
				case 691: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2";
				case 692: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2";
				case 693: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2";
				case 694: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0;0,2,0,1:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2";
				case 695: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,0;0,2,0,1:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2";
				case 696: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,1,0,2;1,0,2,1;1,1,2,1;1,0,1,0;1,1,1,2";
				case 697: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,2:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 698: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 699: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,1,1:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 700: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 701: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 702: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,1,1:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 703: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 704: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2";
				case 705: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,1,0:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2";
				case 706: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2";
				case 707: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,0;0,2,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2";
				case 708: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1";
				case 709: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1";
				case 710: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1";
				case 711: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1";
				case 712: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1";
				case 713: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1";
				case 714: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1;0,2,2,0:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1";
				case 715: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 716: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 717: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 718: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,0;0,2,2,2:1,1,2,2;1,0,0,1;1,1,1,1;1,0,2,0;1,1,1,2";
				case 719: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,1,1,2";
				case 720: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,1:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2";
				case 721: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,0:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2";
				case 722: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,0:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2";
				case 723: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1";
				case 724: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1";
				case 725: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2";
				case 726: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2";
				case 727: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2";
				case 728: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2";
				case 729: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 730: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 731: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 732: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 733: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 734: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 735: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 736: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 737: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1";
				case 738: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,0:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2";
				case 739: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2";
				case 740: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2";
				case 741: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2";
				case 742: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,1,1,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 743: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 744: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 745: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 746: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 747: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 748: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 749: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 750: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1";
				case 751: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1:1,0,1,1;1,2,0,2;1,2,1,2;1,1,0,0;1,1,1,1";
				case 752: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2";
				case 753: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2";
				case 754: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2";
				case 755: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2";
				case 756: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 757: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 758: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 759: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1";
				case 760: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 761: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2";
				case 762: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2";
				case 763: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2";
				case 764: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2";
				case 765: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,0,0:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,0;1,1,1,2";
				case 766: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,1,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 767: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 768: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2";
				case 769: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0";
				case 770: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0";
				case 771: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0";
				case 772: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2";
				case 773: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2";
				case 774: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2";
				case 775: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2";
				case 776: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 777: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 778: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 779: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 780: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 781: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 782: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 783: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 784: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 785: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0";
				case 786: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0";
				case 787: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0";
				case 788: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0";
				case 789: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,2;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,0;1,1,1,1";
				case 790: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,2;0,2,1,2:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,1";
				case 791: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 792: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 793: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 794: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2";
				case 795: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 796: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 797: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 798: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 799: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 800: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 801: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 802: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 803: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 804: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,1,2,2:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0";
				case 805: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0";
				case 806: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0";
				case 807: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0";
				case 808: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,1;1,1,2,1";
				case 809: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2";
				case 810: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2";
				case 811: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2";
				case 812: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2";
				case 813: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,0,0:1,1,0,2;1,2,0,0;1,0,0,0;1,2,1,1;1,1,2,0";
				case 814: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 815: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 816: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 817: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,1,2,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 818: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 819: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 820: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 821: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 822: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0";
				case 823: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2;0,2,1,0:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1";
				case 824: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,2:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1";
				case 825: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0;0,2,1,2:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1";
				case 826: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,2,1,0:1,1,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,1,2,2";
				case 827: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,1,0;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,2";
				case 828: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 829: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 830: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 831: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 832: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 833: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 834: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 835: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 836: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0";
				case 837: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,1,1,1;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,1";
				case 838: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,2;1,1,0,1";
				case 839: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,2,0:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,1;1,1,0,2";
				case 840: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0";
				case 841: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0";
				case 842: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0";
				case 843: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0";
				case 844: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0";
				case 845: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0";
				case 846: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0";
				case 847: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0";
				case 848: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1";
				case 849: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1";
				case 850: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1";
				case 851: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1";
				case 852: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,2;0,2,2,0:1,1,2,1;1,2,2,0;1,0,0,0;1,2,2,1;1,1,0,1";
				case 853: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,0:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2";
				case 854: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,1:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2";
				case 855: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,1:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2";
				case 856: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2";
				case 857: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2";
				case 858: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2";
				case 859: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2";
				case 860: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2";
				case 861: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0";
				case 862: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 863: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 864: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 865: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 866: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 867: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 868: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 869: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 870: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 871: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,0";
				case 872: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0";
				case 873: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0";
				case 874: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0";
				case 875: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0";
				case 876: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,2,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1";
				case 877: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,1,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1";
				case 878: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1";
				case 879: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2";
				case 880: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2";
				case 881: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2";
				case 882: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 883: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 884: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 885: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2";
				case 886: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2";
				case 887: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2";
				case 888: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2";
				case 889: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2";
				case 890: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 891: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 892: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 893: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0";
				case 894: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1";
				case 895: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1";
				case 896: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1";
				case 897: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1";
				case 898: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1";
				case 899: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1";
				case 900: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 901: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 902: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 903: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 904: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 905: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 906: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 907: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 908: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0";
				case 909: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,0;1,2,2,2";
				case 910: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0";
				case 911: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0";
				case 912: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0";
				case 913: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,1:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 914: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 915: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 916: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 917: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 918: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,0,2,2:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 919: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 920: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 921: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1";
				case 922: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,2";
				case 923: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,1,2:1,0,0,1;1,0,1,1;1,0,0,0;1,1,0,0;1,2,2,1";
				case 924: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,0:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2";
				case 925: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,1:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2";
				case 926: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,1:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2";
				case 927: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,0;1,2,2,1";
				case 928: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,2,2:1,0,0,1;1,0,1,1;1,0,0,0;1,1,0,1;1,2,2,0";
				case 929: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 930: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 931: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 932: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 933: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 934: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 935: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 936: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 937: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0";
				case 938: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,0,2";
				case 939: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0";
				case 940: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0";
				case 941: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0";
				case 942: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0";
				case 943: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1";
				case 944: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,0,2,2:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1";
				case 945: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,2:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1";
				case 946: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,0,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0";
				case 947: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0";
				case 948: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0";
				case 949: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0";
				case 950: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,1";
				case 951: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 952: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 953: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 954: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 955: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 956: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 957: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 958: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 959: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2";
				case 960: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0";
				case 961: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0";
				case 962: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0";
				case 963: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0";
				case 964: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1";
				case 965: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1";
				case 966: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1";
				case 967: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 968: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 969: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 970: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 971: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 972: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 973: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 974: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 975: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2";
				case 976: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,1,1,1:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1";
				case 977: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,1,2,2:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1";
				case 978: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1;0,1,2,2:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1";
				case 979: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,0;0,1,2,2:1,2,0,0;1,2,0,1;1,0,0,0;1,2,1,1;1,0,2,1";
				case 980: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,1,1,1:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2";
				case 981: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,1,2,2:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2";
				case 982: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,2:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2";
				case 983: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0:1,2,1,2;1,2,2,2;1,0,0,0;1,2,0,0;1,0,0,2";
				case 984: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,1:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 985: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,2,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 986: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 987: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,1;0,1,2,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 988: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 989: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 990: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 991: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1";
				case 992: return "2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,1:1,2,0,2;1,2,1,2;1,0,0,0;1,2,1,0;1,0,1,2";
				default: return null;
				}
			default:
				return null;
		}
	}
	public static Mod3Vector[] mapRSC(Mod3Vector[] origCap, int pwr)
	{
		int i, j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						((2 * oldCap[i].component(2)) % 3,
						(2 * oldCap[i].component(1)) % 3,
						oldCap[i].component(0));
		}
		return newCap;
	}
	public static Mod3Vector[] mapMSC(Mod3Vector[] origCap, int pwr)
	{
		int i, j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						(oldCap[i].component(2),
						oldCap[i].component(1),
						oldCap[i].component(0));
		}
		return newCap;
	}
	public static boolean hasExclPtCount
			(Mod3Vector[] cap22, Mod3Vector[] cap20, Mod3Vector[] cap21,
			Mod3Vector[] cap02, Mod3Vector[] cap00, Mod3Vector[] cap01,
			Mod3Vector[] cap12, Mod3Vector[] cap10, Mod3Vector[] cap11,
			String[] ascExclPtCounts)
	{
		int i, coord1, coord2, codeLast3Coords, dotProd;
		int[] count = new int[3];
		boolean answer = false;
		boolean excl;
		String strPtCount;
		int ascExclPtCountsLength = ascExclPtCounts.length;
		for(coord1 = 0; coord1 <= 2; coord1++)
		{
			for(coord2 = 0; coord2 <= 2; coord2++)
			{
				for(codeLast3Coords = 14; codeLast3Coords <= 26;
						codeLast3Coords++)
				{
					count[0] = 0; count[1] = 0; count[2] = 0;
					for(i = 0; i < cap22.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap22[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap22[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap22[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap20.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap20[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap20[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap20[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap21.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap21[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap21[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap21[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap02.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap02[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap02[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap02[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap00.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap00[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap00[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap00[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap01.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap01[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap01[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap01[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap12.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap12[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap12[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap12[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap10.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap10[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap10[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap10[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap11.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap11[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap11[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap11[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					Arrays.parallelSort(count);
					strPtCount = Integer.toString(count[0])
							.concat(",").concat(Integer.toString(count[1]))
							.concat(",").concat(Integer.toString(count[2]));
					excl = false;
					for(i = 0; i < ascExclPtCountsLength; i++)
					{
						if(strPtCount.equals(ascExclPtCounts[i]))
							excl = true;
						if(excl) break;
					}
					if(excl) answer = true;
					if(answer) break;
				}
				if(answer) break;
			}
			if(answer) break;
		}
		return answer;
	}
	public static int[] nextComb(int[] oldComb, int n, int r)
	{
		int i;
		int[] newComb = new int[r];
		for(i = 0; i < r; i++)
			newComb[i] = oldComb[i];
		int index = r - 1;
		while(index >= 0 && newComb[index] == index + n - r)
			index--;
		if(index == -1)
			return null;
		newComb[index] = newComb[index] + 1;
		for(i = index + 1; i < r; i++)
			newComb[i] = newComb[i - 1] + 1;
		return newComb;
	}
	public static String strArray(Mod3Vector[] array)
	{
		int len = array.length;
		if(len == 0) return "";
		String ans = Integer.toString(array[0].base3IndexUncentred());
		for(int i = 1; i < len; i++)
			ans = ans.concat(",").concat(Integer.toString
					(array[i].base3IndexUncentred()));
		return ans;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_9General/Mod3Vector.java <==
package setDim5Cap43_9General;
import java.util.Arrays;
public class Mod3Vector
{
	int dimension;
	int[] vec;
	public Mod3Vector()
	{
		dimension = 0;
		vec = new int[0];
	}
	public Mod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public Mod3Vector(int x1, int x2, int x3)
	{
		dimension = 3;
		vec = new int[3];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4)
	{
		dimension = 4;
		vec = new int[4];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
	}
	public Mod3Vector(int x1, int x2, int x3, int x4, int x5)
	{
		dimension = 5;
		vec = new int[5];
		vec[0] = x1 % 3;
		vec[1] = x2 % 3;
		vec[2] = x3 % 3;
		vec[3] = x4 % 3;
		vec[4] = x5 % 3;
	}
	//Direction: starting with dir, add (3^dim - 1)/2, use base 3,
	//minus 1 modulo 3 from each digit
	public Mod3Vector(int dir)
	{
		int i;
		dimension = 5;
		vec = new int[5];
		int[] pwrsOf3 = new int[5];
		pwrsOf3[0] = 1;
		for(i = 1; i < 5; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = ((pwrsOf3[4] * 3) - 1) / 2;
		for(i = 0; i < 5; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[4 - i]) + 2) % 3;
	}
	public Mod3Vector(int dir, int dim, boolean centred)
	{
		int i;
		dimension = dim;
		vec = new int[dim];
		int[] pwrsOf3 = new int[dim];
		pwrsOf3[0] = 1;
		for(i = 1; i < dim; i++)
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
		int numOfDirs = centred ? ((pwrsOf3[dim - 1] * 3) - 1) / 2 : 0;
		int c = centred ? 2 : 0;
		for(i = 0; i < dim; i++)
			vec[i] = (((dir + numOfDirs) / pwrsOf3[dim - 1 - i]) + c) % 3;
	}
	public int dimension()
	{
		return dimension;
	}
	public int component(int i)
	{
		if(i < 0) return -999999;
		if(i >= dimension) return -999999;
		return vec[i];
	}
	public void print()
	{
		if(dimension >= 1)
			System.out.print(vec[0]);
		for(int i = 1; i < dimension; i++)
			System.out.print("," + vec[i]);
	}
	public void setMod3Vector(int[] array)
	{
		dimension = array.length;
		vec = new int[dimension];
		for(int i = 0; i < dimension; i++)
		{
			vec[i] = array[i] % 3;
		}
	}
	public void setToUnitVector(int dim, int i)
	{
		int[] array = new int[dim];
		Arrays.fill(array, 0);
		array[i] = 1;
		setMod3Vector(array);
	}
	public int base3IndexUncentred()
	{
		int answer = vec[dimension - 1];
		int[] pwrsOf3 = new int[dimension];
		pwrsOf3[0] = 1;
		for(int i = 1; i < dimension; i++)
		{
			pwrsOf3[i] = pwrsOf3[i - 1] * 3;
			answer = answer + (vec[dimension - 1 - i] * pwrsOf3[i]);
		}
		return answer;
	}
	public boolean equals(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return false;
		for(int i = 0; i < dimension; i++)
			if(vec[i] != a.component(i))
				return false;
		return true;
	}
	public Mod3Vector plus(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return null;
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (vec[i] + a.component(i)) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public Mod3Vector minus(Mod3Vector a)
	{
		return this.plus(a.scalarTimes(2));
	}
	public Mod3Vector scalarTimes(int c)
	{
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
	public int dot(Mod3Vector a)
	{
		if(dimension != a.dimension)
			return -999999;
		int answer = 0;
		for(int i = 0; i < dimension; i++)
			answer = answer + (vec[i] * a.component(i));
		return answer % 3;
	}
	public Mod3Vector multipleWith1stNon0Comp1()
	{
		int index = 0;
		while(index < dimension && vec[index] == 0)
			index++;
		if(index == dimension)
			return this;
		int c = vec[index];
		int[] array = new int[dimension];
		for(int i = 0; i < dimension; i++)
			array[i] = (c * vec[i]) % 3;
		Mod3Vector answer = new Mod3Vector(array);
		return answer;
	}
}

==> anc/JavaPrograms/SetDim5Cap43Flats3/src/setDim5Cap43_9General/SetDim5Cap43_9General_ExclPtCounts.java <==
package setDim5Cap43_9General;
import java.util.*;
import javax.swing.*;
public class SetDim5Cap43_9General_ExclPtCounts
{
	public static void main(String[] args)
	{
		int i,j,k;
		
		Mod3Vector zero = new Mod3Vector(0,0,0);
		
		String[] codeLeftCol = new String[1];
		int numOfCodesLeftCol = 0;
		String[] codeBottomRow = new String[1];
		int numOfCodesBottomRow = 0;
		int[] n = new int[9];
		n[8] = 9;
		
		//Ask user for desired 3-flat point count for which to search
		String ptCountLeftCol = JOptionPane.showInputDialog(null,
				"3-flat point count for x_1 = -1 (left column)\n"
				+ "(choose 929, 919, 909, 928, 918,\n"
				+ "972, 963, 954, 917, 926 or 935):");
		String ptCountBottomRow = JOptionPane.showInputDialog(null,
				"3-flat point count for x_2 = -1 (bottom row)\n"
				+ "(choose 929, 919, 909, 928, 918,\n"
				+ "972, 963, 954, 917, 926 or 935):");
		String[] strArrayN0011 = JOptionPane.showInputDialog(null,
				"3-flat point count -- choose n00, n01, n10, n11:")
				.split(",");
		n[0] = Integer.parseInt(strArrayN0011[0]);
		n[1] = Integer.parseInt(strArrayN0011[1]);
		n[3] = Integer.parseInt(strArrayN0011[2]);
		n[4] = Integer.parseInt(strArrayN0011[3]);
		
		//Get codes for left column
		if(ptCountLeftCol.equals("929"))
		{
			n[6] = 2; n[7] = 9; numOfCodesLeftCol = 1;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "929";
		}
		else if(ptCountLeftCol.equals("919"))
		{
			n[6] = 1; n[7] = 9; numOfCodesLeftCol = 1;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "919";
		}
		else if(ptCountLeftCol.equals("909"))
		{
			n[6] = 0; n[7] = 9; numOfCodesLeftCol = 4;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "990A1";
			codeLeftCol[1] = "990A2";
			codeLeftCol[2] = "990A3";
			codeLeftCol[3] = "990B";
		}
		else if(ptCountLeftCol.equals("928"))
		{
			n[6] = 2; n[7] = 8; numOfCodesLeftCol = 1;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "928";
		}
		else if(ptCountLeftCol.equals("918"))
		{
			n[6] = 1; n[7] = 8; numOfCodesLeftCol = 10;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "981A";
			codeLeftCol[1] = "981B";
			codeLeftCol[2] = "981C";
			codeLeftCol[3] = "981D";
			codeLeftCol[4] = "981E";
			codeLeftCol[5] = "981F";
			codeLeftCol[6] = "981G";
			codeLeftCol[7] = "981H";
			codeLeftCol[8] = "981I";
			codeLeftCol[9] = "981J";
		}
		else if(ptCountLeftCol.equals("972"))
		{
			n[6] = 7; n[7] = 2; numOfCodesLeftCol = 4;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "981B";
			codeLeftCol[1] = "981D";
			codeLeftCol[2] = "981I";
			codeLeftCol[3] = "972A";
		}
		else if(ptCountLeftCol.equals("963"))
		{
			n[6] = 6; n[7] = 3; numOfCodesLeftCol = 4;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "981F";
			codeLeftCol[1] = "981G";
			codeLeftCol[2] = "963A";
			codeLeftCol[3] = "963B";
		}
		else if(ptCountLeftCol.equals("954"))
		{
			n[6] = 5; n[7] = 4; numOfCodesLeftCol = 3;
			codeLeftCol = new String[numOfCodesLeftCol];
			codeLeftCol[0] = "981A";
			codeLeftCol[1] = "972A";
			codeLeftCol[2] = "954A";
		}
		else if(ptCountLeftCol.equals("917"))
		{
			n[6] = 1; n[7] = 7; numOfCodesLeftCol = 231;
			codeLeftCol = new String[numOfCodesLeftCol];
			for(i = 0; i < numOfCodesLeftCol; i++)
				codeLeftCol[i] = "917:" + i;
		}
		else if(ptCountLeftCol.equals("926"))
		{
			n[6] = 2; n[7] = 6; numOfCodesLeftCol = 171;
			codeLeftCol = new String[numOfCodesLeftCol];
			for(i = 0; i < numOfCodesLeftCol; i++)
				codeLeftCol[i] = "926:" + i;
		}
		else if(ptCountLeftCol.equals("935"))
		{
			n[6] = 3; n[7] = 5; numOfCodesLeftCol = 145;
			codeLeftCol = new String[numOfCodesLeftCol];
			for(i = 0; i < numOfCodesLeftCol; i++)
				codeLeftCol[i] = "935:" + i;
		}
		
		//Get codes for bottom row
		if(ptCountBottomRow.equals("929"))
		{
			n[2] = 2; n[5] = 9; numOfCodesBottomRow = 1;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "929";
		}
		else if(ptCountBottomRow.equals("919"))
		{
			n[2] = 1; n[5] = 9; numOfCodesBottomRow = 1;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "919";
		}
		else if(ptCountBottomRow.equals("909"))
		{
			n[2] = 0; n[5] = 9; numOfCodesBottomRow = 4;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "990A1";
			codeBottomRow[1] = "990A2";
			codeBottomRow[2] = "990A3";
			codeBottomRow[3] = "990B";
		}
		else if(ptCountBottomRow.equals("928"))
		{
			n[2] = 2; n[5] = 8; numOfCodesBottomRow = 1;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "928";
		}
		else if(ptCountBottomRow.equals("918"))
		{
			n[2] = 1; n[5] = 8; numOfCodesBottomRow = 10;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "981A";
			codeBottomRow[1] = "981B";
			codeBottomRow[2] = "981C";
			codeBottomRow[3] = "981D";
			codeBottomRow[4] = "981E";
			codeBottomRow[5] = "981F";
			codeBottomRow[6] = "981G";
			codeBottomRow[7] = "981H";
			codeBottomRow[8] = "981I";
			codeBottomRow[9] = "981J";
		}
		else if(ptCountBottomRow.equals("972"))
		{
			n[2] = 7; n[5] = 2; numOfCodesBottomRow = 4;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "981B";
			codeBottomRow[1] = "981D";
			codeBottomRow[2] = "981I";
			codeBottomRow[3] = "972A";
		}
		else if(ptCountBottomRow.equals("963"))
		{
			n[2] = 6; n[5] = 3; numOfCodesBottomRow = 4;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "981F";
			codeBottomRow[1] = "981G";
			codeBottomRow[2] = "963A";
			codeBottomRow[3] = "963B";
		}
		else if(ptCountBottomRow.equals("954"))
		{
			n[2] = 5; n[5] = 4; numOfCodesBottomRow = 3;
			codeBottomRow = new String[numOfCodesBottomRow];
			codeBottomRow[0] = "981A";
			codeBottomRow[1] = "972A";
			codeBottomRow[2] = "954A";
		}
		else if(ptCountBottomRow.equals("917"))
		{
			n[2] = 1; n[5] = 7; numOfCodesBottomRow = 231;
			codeBottomRow = new String[numOfCodesBottomRow];
			for(i = 0; i < numOfCodesBottomRow; i++)
				codeBottomRow[i] = "917:" + i;
		}
		else if(ptCountBottomRow.equals("926"))
		{
			n[2] = 2; n[5] = 6; numOfCodesBottomRow = 171;
			codeBottomRow = new String[numOfCodesBottomRow];
			for(i = 0; i < numOfCodesBottomRow; i++)
				codeBottomRow[i] = "926:" + i;
		}
		else if(ptCountBottomRow.equals("935"))
		{
			n[2] = 3; n[5] = 5; numOfCodesBottomRow = 145;
			codeBottomRow = new String[numOfCodesBottomRow];
			for(i = 0; i < numOfCodesBottomRow; i++)
				codeBottomRow[i] = "935:" + i;
		}
		
		System.out.println("3-flat point count: "
				+ n[8] + "," + n[6] + "," + n[7] + ";"
				+ n[2] + "," + n[0] + "," + n[1] + ";"
				+ n[5] + "," + n[3] + "," + n[4]);
		
		String strExclPtCounts = JOptionPane.showInputDialog(null,
				"Excluded point counts (put each point count in\n"
				+ "ascending order, separate the point counts with\n"
				+ "semicolons, and separate the numbers in the point\n"
				+ "counts with commas, e.g., '1,20,20;4,18,19')");
		System.out.println("Excluded point counts: " + strExclPtCounts);
		String[] ascExclPtCounts = strExclPtCounts.split(";");
		
		int codeLeftColIndex, codeBottomRowIndex;
		String[] strCapArray = new String[1];
		String[] strVecArray = new String[1];
		String[] strCompArray = new String[1];
		Mod3Vector[] origCap20, origCap21, cap22, cap20, cap21,
				cap02, cap00, cap01, cap12, cap10, cap11;
		int[] possCap00 = new int[27];
		int[] possCap01 = new int[27];
		int[] possCap10 = new int[27];
		int[] possCap11 = new int[27];
		int numLeft00 = 0;
		int numLeft01 = 0;
		int numLeft10 = 0;
		int numLeft11 = 0;
		int t1, t2, r, m;
		int capConfigs = 0;
		String strPossCap00 = "";
		String[] strArrPossCap00 = new String[1];
		int[] arrPossCap00 = new int[1];
		String strPossCap10 = "";
		String[] strArrPossCap10 = new String[1];
		int[] arrPossCap10 = new int[1];
		String strPossCap01 = "";
		String[] strArrPossCap01 = new String[1];
		int[] arrPossCap01 = new int[1];
		String strPossCap11 = "";
		String[] strArrPossCap11 = new String[1];
		int[] arrPossCap11 = new int[1];
		int[] combInd00 = new int[n[0]];
		int[] combInd10 = new int[n[3]];
		int[] combInd01 = new int[n[1]];
		int[] combInd11 = new int[n[4]];
		int ind;
		boolean isCap;
		//For each left column (x_1 = -1):
		for(codeLeftColIndex = 0;
				codeLeftColIndex < numOfCodesLeftCol; codeLeftColIndex++)
		{
			//Declare cap points
			
			//Cap in x_1 = -1
			strCapArray = cap(ptCountLeftCol,codeLeftCol[codeLeftColIndex])
					.split(":");
			//Cap in (x_1,x_2) = (-1,-1)
			strVecArray = strCapArray[0].split(";");
			cap22 = new Mod3Vector[n[8]];
			for(i = 0; i < n[8]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				cap22[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,0)
			strVecArray = strCapArray[1].split(";");
			origCap20 = new Mod3Vector[n[6]];
			for(i = 0; i < n[6]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap20[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Cap in (x_1,x_2) = (-1,1)
			strVecArray = strCapArray[2].split(";");
			origCap21 = new Mod3Vector[n[7]];
			for(i = 0; i < n[7]; i++)
			{
				strCompArray = strVecArray[i].split(",");
				origCap21[i] = new Mod3Vector
						(Integer.parseInt(strCompArray[1]),
						Integer.parseInt(strCompArray[2]),
						Integer.parseInt(strCompArray[3]));
			}
			//Apply symmetry to left column preserving
			//hyperplane direction and first 9
			for(t1 = 0; t1 < 3; t1++)
			{
				for(t2 = 0; t2 < 3; t2++)
				{
					for(r = 0; r < 8; r++)
					{
						for(m = 0; m < 2; m++)
						{
							cap20 = mapM(mapR(mapT2(mapT1
									(origCap20,t1),t2),r),m);
							cap21 = mapM(mapR(mapT2(mapT1
									(origCap21,t1),t2),r),m);
							//For each bottom row (x_2 = -1):
							for(codeBottomRowIndex = 0;
									codeBottomRowIndex < numOfCodesBottomRow;
									codeBottomRowIndex++)
							{
								//Cap in x_2 = -1
								strCapArray = cap(ptCountBottomRow,codeBottomRow
											[codeBottomRowIndex]).split(":");
								//Cap in (x_1,x_2) = (0,-1)
								strVecArray = strCapArray[1].split(";");
								cap02 = new Mod3Vector[n[2]];
								for(i = 0; i < n[2]; i++)
								{
									strCompArray = strVecArray[i].split(",");
									cap02[i] = new Mod3Vector
											(Integer.parseInt(strCompArray[1]),
											Integer.parseInt(strCompArray[2]),
											Integer.parseInt(strCompArray[3]));
								}
								//Cap in (x_1,x_2) = (1,-1)
								strVecArray = strCapArray[2].split(";");
								cap12 = new Mod3Vector[n[5]];
								for(i = 0; i < n[5]; i++)
								{
									strCompArray = strVecArray[i].split(",");
									cap12[i] = new Mod3Vector
											(Integer.parseInt(strCompArray[1]),
											Integer.parseInt(strCompArray[2]),
											Integer.parseInt(strCompArray[3]));
								}
								
								//Get possible cap points in (x_1,x_2) = (0,0)
								Arrays.fill(possCap00, 1);
								for(i = 0; i < n[7]; i++)
								{
									for(j = 0; j < n[5]; j++)
										possCap00[cap21[i].plus(cap12[j])
										          .scalarTimes(2)
										          .base3IndexUncentred()] = 0;
								}
								numLeft00 = 0;
								strPossCap00 = "";
								for(i = 0; i < 27; i++)
								{
									if(possCap00[i] == 1)
									{
										numLeft00++;
										strPossCap00 = strPossCap00
												+ Integer.toString(i) + ",";
									}
								}
								//Get possible cap points in (x_1,x_2) = (1,0)
								Arrays.fill(possCap10, 1);
								for(i = 0; i < n[7]; i++)
								{
									for(j = 0; j < n[2]; j++)
										possCap10[cap21[i].plus(cap02[j])
										          .scalarTimes(2)
										          .base3IndexUncentred()] = 0;
								}
								numLeft10 = 0;
								strPossCap10 = "";
								for(i = 0; i < 27; i++)
								{
									if(possCap10[i] == 1)
									{
										numLeft10++;
										strPossCap10 = strPossCap10
												+ Integer.toString(i) + ",";
									}
								}
								if(numLeft00 >= n[0] && numLeft10 >= n[3])
								{
									strPossCap00 = strPossCap00.substring(0,
											Math.max(0,strPossCap00.length() - 1));
									strArrPossCap00 = strPossCap00.split(",");
									arrPossCap00 = new int[numLeft00];
									for(i = 0; i < numLeft00; i++)
										arrPossCap00[i] = Integer.parseInt
												(strArrPossCap00[i]);
									
									strPossCap10 = strPossCap10.substring(0,
											Math.max(0,strPossCap10.length() - 1));
									strArrPossCap10 = strPossCap10.split(",");
									arrPossCap10 = new int[numLeft10];
									for(i = 0; i < numLeft10; i++)
										arrPossCap10[i] = Integer.parseInt
												(strArrPossCap10[i]);
									
									//For each (x_1,x_2) = (0,0) choice:
									combInd00 = new int[n[0]];
									for(i = 0; i < n[0]; i++)
										combInd00[i] = i;
									do
									{
										//Get (x_1,x_2) = (0,0) cap
										cap00 = new Mod3Vector[n[0]];
										for(i = 0; i < n[0]; i++)
										{
											ind = arrPossCap00[combInd00[i]];
											cap00[i] = new Mod3Vector
													((ind / 9) % 3,
													(ind / 3) % 3, ind % 3);
										}
										//For each (x_1,x_2) = (1,0) choice:
										combInd10 = new int[n[3]];
										for(i = 0; i < n[3]; i++)
											combInd10[i] = i;
										do
										{
											//Get (x_1,x_2) = (1,0) cap
											cap10 = new Mod3Vector[n[3]];
											for(i = 0; i < n[3]; i++)
											{
												ind = arrPossCap10[combInd10[i]];
												cap10[i] = new Mod3Vector
														((ind / 9) % 3,
														(ind / 3) % 3, ind % 3);
											}
											
											//Check if x_2 = 0 is cap
											isCap = true;
											for(i = 0; i < n[6]; i++)
											{
												for(j = 0; j < n[0]; j++)
												{
													for(k = 0; k < n[3]; k++)
													{
														if(cap20[i]
																.plus(cap00[j])
																.plus(cap10[k])
																.equals(zero))
															isCap = false;
														if(!isCap) break;
													}
													if(!isCap) break;
												}
												if(!isCap) break;
											}
											for(i = 0; i < n[0] - 2; i++)
											{
												for(j = i + 1; j < n[0] - 1; j++)
												{
													for(k = j + 1; k < n[0]; k++)
													{
														if(cap00[i]
																.plus(cap00[j])
																.plus(cap00[k])
																.equals(zero))
															isCap = false;
														if(!isCap) break;
													}
													if(!isCap) break;
												}
												if(!isCap) break;
											}
											for(i = 0; i < n[3] - 2; i++)
											{
												for(j = i + 1; j < n[3] - 1; j++)
												{
													for(k = j + 1; k < n[3]; k++)
													{
														if(cap10[i]
																.plus(cap10[j])
																.plus(cap10[k])
																.equals(zero))
															isCap = false;
														if(!isCap) break;
													}
													if(!isCap) break;
												}
												if(!isCap) break;
											}
											//If it is:
											if(isCap)
											{
												//Get possible cap points
												//in (x_1,x_2) = (0,1)
												Arrays.fill(possCap01, 1);
												for(i = 0; i < n[6]; i++)
												{
													for(j = 0; j < n[5]; j++)
														possCap01[cap20[i]
															.plus(cap12[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												for(i = 0; i < n[0]; i++)
												{
													for(j = 0; j < n[2]; j++)
														possCap01[cap00[i]
															.plus(cap02[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												for(i = 0; i < n[3]; i++)
												{
													for(j = 0; j < n[8]; j++)
														possCap01[cap10[i]
															.plus(cap22[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												numLeft01 = 0;
												strPossCap01 = "";
												for(i = 0; i < 27; i++)
												{
													if(possCap01[i] == 1)
													{
														numLeft01++;
														strPossCap01 = strPossCap01
																+ Integer.toString(i) + ",";
													}
												}
												//Get possible cap points
												//in (x_1,x_2) = (1,1)
												Arrays.fill(possCap11, 1);
												for(i = 0; i < n[6]; i++)
												{
													for(j = 0; j < n[2]; j++)
														possCap11[cap20[i]
															.plus(cap02[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												for(i = 0; i < n[0]; i++)
												{
													for(j = 0; j < n[8]; j++)
														possCap11[cap00[i]
															.plus(cap22[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												for(i = 0; i < n[3]; i++)
												{
													for(j = 0; j < n[5]; j++)
														possCap11[cap10[i]
															.plus(cap12[j])
															.scalarTimes(2)
															.base3IndexUncentred()]
															= 0;
												}
												numLeft11 = 0;
												strPossCap11 = "";
												for(i = 0; i < 27; i++)
												{
													if(possCap11[i] == 1)
													{
														numLeft11++;
														strPossCap11 = strPossCap11
																+ Integer.toString(i) + ",";
													}
												}
												if(numLeft01 >= n[1] && numLeft11 >= n[4])
												{
													strPossCap01 = strPossCap01.substring(0,
															Math.max(0,strPossCap01.length() - 1));
													strArrPossCap01 = strPossCap01.split(",");
													arrPossCap01 = new int[numLeft01];
													for(i = 0; i < numLeft01; i++)
														arrPossCap01[i] = Integer.parseInt
																(strArrPossCap01[i]);
													
													strPossCap11 = strPossCap11.substring(0,
															Math.max(0,strPossCap11.length() - 1));
													strArrPossCap11 = strPossCap11.split(",");
													arrPossCap11 = new int[numLeft11];
													for(i = 0; i < numLeft11; i++)
														arrPossCap11[i] = Integer.parseInt
																(strArrPossCap11[i]);
													
													//For each (x_1,x_2) = (0,1) choice:
													combInd01 = new int[n[1]];
													for(i = 0; i < n[1]; i++)
														combInd01[i] = i;
													do
													{
														//Get (x_1,x_2) = (0,1) cap
														cap01 = new Mod3Vector[n[1]];
														for(i = 0; i < n[1]; i++)
														{
															ind = arrPossCap01[combInd01[i]];
															cap01[i] = new Mod3Vector
																	((ind / 9) % 3,
																	(ind / 3) % 3, ind % 3);
														}
														//For each (x_1,x_2) = (1,1) choice:
														combInd11 = new int[n[4]];
														for(i = 0; i < n[4]; i++)
															combInd11[i] = i;
														do
														{
															//Get (x_1,x_2) = (1,1) cap
															cap11 = new Mod3Vector[n[4]];
															for(i = 0; i < n[4]; i++)
															{
																ind = arrPossCap11[combInd11[i]];
																cap11[i] = new Mod3Vector
																		((ind / 9) % 3,
																		(ind / 3) % 3, ind % 3);
															}
															
															//Check if x_2 = 1 is cap
															isCap = true;
															for(i = 0; i < n[7]; i++)
															{
																for(j = 0; j < n[1]; j++)
																{
																	for(k = 0; k < n[4]; k++)
																	{
																		if(cap21[i]
																				.plus(cap01[j])
																				.plus(cap11[k])
																				.equals(zero))
																			isCap = false;
																		if(!isCap) break;
																	}
																	if(!isCap) break;
																}
																if(!isCap) break;
															}
															for(i = 0; i < n[1] - 2; i++)
															{
																for(j = i + 1; j < n[1] - 1; j++)
																{
																	for(k = j + 1; k < n[1]; k++)
																	{
																		if(cap01[i]
																				.plus(cap01[j])
																				.plus(cap01[k])
																				.equals(zero))
																			isCap = false;
																		if(!isCap) break;
																	}
																	if(!isCap) break;
																}
																if(!isCap) break;
															}
															for(i = 0; i < n[4] - 2; i++)
															{
																for(j = i + 1; j < n[4] - 1; j++)
																{
																	for(k = j + 1; k < n[4]; k++)
																	{
																		if(cap11[i]
																				.plus(cap11[j])
																				.plus(cap11[k])
																				.equals(zero))
																			isCap = false;
																		if(!isCap) break;
																	}
																	if(!isCap) break;
																}
																if(!isCap) break;
															}
															//If it is, and if it has no
															//excluded point counts:
															if(isCap && !(hasExclPtCount
																	(cap22, cap20, cap21,
																	cap02, cap00, cap01,
																	cap12, cap10, cap11,
																	ascExclPtCounts)))
															{
																capConfigs++;
																System.out.println
																	(t1 + "\t" + t2
																	+ "\t" + r + "\t" + m
																	+ "\t" + ptCountLeftCol
																	+ "\t" + codeLeftCol
																	[codeLeftColIndex]
																	+ "\t" + ptCountBottomRow
																	+ "\t" + codeBottomRow
																	[codeBottomRowIndex]
																	+ "\t" + strArray(cap00)
																	+ "\t" + strArray(cap10)
																	+ "\t" + strArray(cap01)
																	+ "\t" + strArray(cap11));
															}
															combInd11 = nextComb(combInd11,
																	numLeft11,n[4]);
														}
														while(combInd11 != null);
														//End of do-while for (1,1)
														combInd01 = nextComb(combInd01,
																numLeft01,n[1]);
													}
													while(combInd01 != null);
													//End of do-while for (0,1)
												}//End of "if suff pts in (0/1,1)"
											}//End of "if x_2 = 0 is cap"
											combInd10 = nextComb(combInd10,
													numLeft10,n[3]);
										}
										while(combInd10 != null);
										//End of do-while loop over (1,0) choices
										combInd00 = nextComb(combInd00,
												numLeft00,n[0]);
									}
									while(combInd00 != null);
									//End of do-while loop over (0,0) choices
								}//End of "if suff pts in (0/1,0)"
							}//End of for loop over bottom-row codes
						}//End of for loop over 2 m values
					}//End of for loop over 8 r values
				}//End of for loop over 3 t2 values
			}//End of for loop over 3 t1 values
		}//End of for loop over left-column codes
		System.out.println("Cap configurations: " + capConfigs);
	}
	public static String cap(String ptCount, String code)
	{
		switch(ptCount)
		{
			case "929":
				if(code.equals("929"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;1,0,0,0;"
							+ "1,2,2,0;1,2,0,2;1,2,0,1;1,2,1,0";
				else return null;
			case "919":
				if(code.equals("919"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;1,0,0,0;"
							+ "1,2,2,0;1,2,0,2;1,2,0,1;1,2,1,0";
				else return null;
			case "909":
				if(code.equals("990A1"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0::"
							+ "1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,0,0,0;"
							+ "1,1,2,0;1,1,0,2;1,1,0,1;1,1,1,0";
				else if(code.equals("990A2"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0::"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;1,0,0,0;"
							+ "1,2,2,0;1,2,0,2;1,2,0,1;1,2,1,0";
				else if(code.equals("990A3"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0::"
							+ "1,2,2,0;1,2,2,1;1,2,1,2;1,2,1,0;1,0,0,0;"
							+ "1,1,2,2;1,1,0,2;1,1,0,1;1,1,1,1";
				else if(code.equals("990B"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0::"
							+ "1,2,2,2;1,2,0,0;1,2,1,2;1,0,2,0;1,0,0,1;"
							+ "1,0,1,0;1,1,2,2;1,1,0,0;1,1,1,2";
				else return null;
			case "928":
				if(code.equals("928"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,0;1,2,0,2;1,2,0,1;1,2,1,0";
				else return null;
			case "918":
				if(code.equals("981A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:"
							+ "1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;"
							+ "1,1,2,0;1,1,0,2;1,1,0,1;1,1,1,0";
				else if(code.equals("981B"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,0;1,2,0,2;1,2,0,1;1,2,1,0";
				else if(code.equals("981C"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1";
				else if(code.equals("981D"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,2;1,2,0,2;1,2,0,1;1,2,1,1";
				else if(code.equals("981E"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,2;1,2,0,1;1,2,1,2;1,2,1,1";
				else if(code.equals("981F"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,2;1,2,2,1;1,2,0,2;1,2,0,1";
				else if(code.equals("981G"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,0;1,2,2,1;1,2,0,2;1,2,0,1";
				else if(code.equals("981H"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1;"
							+ "1,2,2,1;1,2,0,1;1,2,1,2;1,2,1,0";
				else if(code.equals("981I"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,2,2,2;1,2,0,1;1,2,1,2;1,0,0,1;"
							+ "1,1,2,2;1,1,2,1;1,1,1,2;1,1,1,1";
				else if(code.equals("981J"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:"
							+ "1,2,2,1;1,2,0,2;1,2,0,1;1,2,1,2;"
							+ "1,0,0,2;1,0,0,1;1,1,2,1;1,1,1,2";
				else return null;
			case "972":
				if(code.equals("981B"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,0;0,2,0,1;0,2,1,0;"
							+ "0,1,2,2;0,1,2,1;0,1,1,2;0,1,1,1:"
							+ "1,2,0,0;1,1,0,0";
				else if(code.equals("981D"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,0,2;0,2,0,1;0,2,1,2;"
							+ "0,1,2,2;0,1,2,1;0,1,1,2;0,1,1,1:"
							+ "1,2,0,1;1,1,0,0";
				else if(code.equals("981I"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,2;0,2,0,1;0,2,1,2;"
							+ "0,1,2,2;0,1,2,1;0,1,1,2;0,1,1,1:"
							+ "1,2,0,1;1,1,0,0";
				else if(code.equals("972A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,1;0,2,1,1;0,0,0,0;"
							+ "0,1,2,0;0,1,0,2;0,1,0,1;0,1,1,0:"
							+ "1,2,2,2;1,2,1,2";
				else return null;
			case "963":
				if(code.equals("981F"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,0,2;0,2,0,1;0,1,2,2;0,1,2,1;0,1,1,2;0,1,1,1:"
							+ "1,2,0,2;1,2,0,1;1,1,0,0";
				else if(code.equals("981G"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,0,2;0,2,0,1;0,1,2,2;0,1,2,1;0,1,1,2;0,1,1,1:"
							+ "1,2,0,0;1,2,0,1;1,1,0,0";
				else if(code.equals("963A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,2;0,2,2,0;0,2,0,0;0,0,1,1;0,1,2,1;0,1,1,2:"
							+ "1,2,1,0;1,1,2,1;1,1,1,2";
				else if(code.equals("963B"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,2;0,2,2,1;0,2,1,2;0,2,1,1;0,1,0,2;0,1,0,1:"
							+ "1,0,0,0;1,1,2,0;1,1,1,0";
				else return null;
			case "954":
				if(code.equals("981A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,0,0,0;0,1,2,0;0,1,0,2;0,1,0,1;0,1,1,0:"
							+ "1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1";
				else if(code.equals("972A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,1,2;0,2,1,1;0,0,2,0;0,1,2,2;0,1,2,1:"
							+ "1,2,2,2;1,2,2,1;1,1,2,0;1,1,0,0";
				else if(code.equals("954A"))
					return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;"
							+ "2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:"
							+ "0,2,2,1;0,2,1,2;0,0,0,0;0,1,2,0;0,1,1,0:"
							+ "1,2,2,2;1,2,1,1;1,1,0,2;1,1,0,1";
				else return null;
			case "917":
				switch(Integer.parseInt(code.substring(4)))
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,0";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,2,2";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,0";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,1";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,1";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,1,1,2;1,2,2,0";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,1,1,0;1,2,2,2";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,2,2";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,2,1";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,2;1,0,2,1;1,1,2,1;1,2,1,1";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,2,1;1,1,2,0;1,2,1,1;1,0,1,0;1,0,2,0;1,1,2,2;1,2,1,0";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,2;1,2,1,2;1,0,1,1;1,0,2,2;1,1,2,1;1,2,1,1";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,0;1,2,1,1;1,0,1,1;1,0,2,2;1,1,2,2;1,2,1,0";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,1,0,1;1,2,0,1";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,1,0,0;1,2,0,2";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,2;1,1,0,2;1,2,0,0";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,1,0,0;1,2,0,2";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,1;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,0;1,1,0,1;1,2,0,1";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,1";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,0";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,1,0,2";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,1,0,0";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,1,0,0";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,0,2;1,2,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,1,2,0";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2";
				case 71: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,0,1,2;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,1";
				case 72: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,0";
				case 73: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0";
				case 74: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0";
				case 75: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,0,2,0;1,1,1,0;1,2,1,2;1,1,2,1;1,2,2,0;1,0,1,0";
				case 76: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,2,1,2;1,1,2,1;1,2,2,1;1,0,1,1";
				case 77: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,2,1;1,0,2,0;1,1,1,1;1,2,1,0;1,1,2,0;1,2,2,2;1,0,1,0";
				case 78: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,2,2,0;1,0,2,2;1,1,1,2;1,2,1,1;1,1,2,2;1,2,2,1;1,0,1,1";
				case 79: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,0,2,0;1,1,1,1;1,2,1,1;1,1,2,2;1,2,2,2;1,0,1,0";
				case 80: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,0;1,0,0,1;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,0,2";
				case 81: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,2,1,0;1,0,0,1;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,2";
				case 82: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,1;1,0,0,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,0,1";
				case 83: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,0,0;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,2;1,2,1,0;1,0,2,2";
				case 84: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,0,1;1,0,1,1;1,1,2,0;1,2,0,0;1,1,0,0;1,2,1,0;1,0,2,2";
				case 85: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,2,1,1;1,0,2,1";
				case 86: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,0,0;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,2;1,2,1,2;1,0,2,0";
				case 87: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,0,1;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,0;1,2,1,1;1,0,2,1";
				case 88: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0";
				case 89: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,0,0;1,0,2,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,1,0";
				case 90: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,1,2";
				case 91: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,2,0,2;1,0,0,1;1,1,1,0;1,2,1,2;1,1,2,1;1,2,2,0;1,0,0,2";
				case 92: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1";
				case 93: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1";
				case 94: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,0;1,1,2,0;1,2,1,2";
				case 95: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1";
				case 96: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,1;1,1,2,2;1,2,1,0";
				case 97: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1";
				case 98: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0";
				case 99: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,0;1,1,0,0;1,2,0,2";
				case 100: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1";
				case 101: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1";
				case 102: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,2;1,1,1,1;1,2,2,1";
				case 103: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,1,2,0;1,2,2,1;1,1,0,0;1,2,1,1;1,1,1,2;1,2,1,0";
				case 104: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,0,0;1,1,2,0;1,2,0,2";
				case 105: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,0,2;1,2,1,2;1,1,1,2;1,2,0,2;1,1,2,1;1,2,0,1";
				case 106: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,1,2;1,1,0,0;1,2,1,1;1,1,1,0;1,2,0,1;1,1,2,2;1,2,0,0";
				case 107: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1";
				case 108: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0";
				case 109: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0";
				case 110: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2";
				case 111: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1";
				case 112: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2";
				case 113: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1";
				case 114: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2";
				case 115: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2";
				case 116: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,1;1,0,1,1;1,0,2,1";
				case 117: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0";
				case 118: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1";
				case 119: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0";
				case 120: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 121: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1";
				case 122: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0";
				case 123: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1";
				case 124: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0";
				case 125: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 126: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2";
				case 127: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2";
				case 128: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1";
				case 129: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0";
				case 130: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2";
				case 131: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2";
				case 132: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1";
				case 133: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,0;1,1,1,2;1,2,2,0";
				case 134: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1";
				case 135: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0";
				case 136: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1";
				case 137: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1";
				case 138: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,2,1;1,1,2,0;1,2,1,1;1,0,1,1;1,0,2,0;1,1,2,2;1,2,1,0";
				case 139: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,0,2,2;1,1,2,0;1,2,1,1;1,0,1,0;1,0,2,1;1,1,2,2;1,2,1,0";
				case 140: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,1;1,1,0,1;1,2,0,1";
				case 141: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,0;1,1,0,2;1,2,0,0";
				case 142: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,0;1,2,0,2";
				case 143: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,2,1,0;1,2,2,0;1,0,1,2;1,1,2,1;1,1,1,0;1,1,2,0";
				case 144: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,1;1,2,1,1;1,2,2,0;1,0,1,1;1,1,2,0;1,1,1,0;1,1,2,2";
				case 145: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0";
				case 146: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,2;1,2,1,1;1,2,2,0;1,0,1,0;1,1,2,1;1,1,1,0;1,1,2,2";
				case 147: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,1;1,2,1,2;1,2,2,2;1,0,1,1;1,1,2,0;1,1,1,1;1,1,2,1";
				case 148: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0";
				case 149: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,0;1,0,2,2;1,1,1,2;1,1,0,0;1,1,0,2";
				case 150: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,1;1,2,1,0;1,2,2,1;1,0,0,1;1,1,0,0;1,1,1,2;1,1,2,0";
				case 151: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1";
				case 152: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,2,1,2;1,2,2,2;1,0,0,1;1,1,0,0;1,1,1,1;1,1,2,1";
				case 153: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,1,2,0;1,1,1,2;1,0,2,1;1,2,1,0;1,0,2,0";
				case 154: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,2,0;1,0,1,1;1,1,2,2;1,1,1,0;1,0,2,0;1,2,1,1;1,0,2,2";
				case 155: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2";
				case 156: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0";
				case 157: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,2;1,0,1,1;1,1,2,0;1,1,1,0;1,0,2,1;1,2,1,0;1,0,2,2";
				case 158: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1";
				case 159: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,0;1,1,1,0;1,1,1,2;1,0,2,1;1,2,2,0;1,0,1,0";
				case 160: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,2;1,1,1,0;1,0,2,0;1,2,2,1;1,0,1,2";
				case 161: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,2,2;1,0,2,2;1,1,1,2;1,1,1,0;1,0,2,1;1,2,2,1;1,0,1,1";
				case 162: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2";
				case 163: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,1;1,1,1,0;1,1,1,1;1,0,2,0;1,2,2,0;1,0,1,2";
				case 164: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,1,1,0;1,0,2,1;1,2,2,2;1,0,1,0";
				case 165: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,1,2,0;1,0,2,0;1,1,1,1;1,1,1,2;1,0,2,2;1,2,2,2;1,0,1,0";
				case 166: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,1,2;1,0,0,2;1,1,0,2;1,1,2,0;1,0,1,1;1,2,0,1;1,0,0,1";
				case 167: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2";
				case 168: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2";
				case 169: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1";
				case 170: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1";
				case 171: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2";
				case 172: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,2;1,1,0,2;1,0,0,2;1,2,1,1;1,0,2,1";
				case 173: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,0;1,1,2,1;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,0";
				case 174: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,2,0;1,1,2,1;1,1,0,0;1,0,1,1;1,2,1,2;1,0,1,0";
				case 175: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2";
				case 176: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,1,0,2;1,0,1,0;1,1,0,1;1,1,2,0;1,0,2,1;1,2,0,2;1,0,2,0";
				case 177: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0";
				case 178: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2";
				case 179: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,1;1,0,1,2;1,1,0,2;1,1,2,1;1,0,2,0;1,2,0,1;1,0,2,1";
				case 180: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1";
				case 181: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0";
				case 182: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,0;1,0,1,0;1,1,0,1;1,1,1,2;1,0,0,2;1,2,0,2;1,0,2,0";
				case 183: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,1,0;1,0,1,0;1,1,0,1;1,1,1,2;1,0,0,2;1,2,0,2;1,0,2,0";
				case 184: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,1,1,2;1,0,1,1;1,1,0,0;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,2";
				case 185: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1";
				case 186: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 187: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2";
				case 188: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1";
				case 189: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1";
				case 190: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,2,2,1;1,1,1,0;1,1,2,0";
				case 191: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,0,2,0;1,2,1,1;1,2,2,2;1,2,1,0;1,2,2,0;1,1,1,1;1,1,2,2";
				case 192: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,2,2;1,2,1,2;1,2,2,2;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,1";
				case 193: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,1;1,2,1,1;1,2,2,0;1,1,1,2;1,1,2,0";
				case 194: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,2,0;1,2,1,1;1,2,2,0;1,2,1,2;1,2,2,2;1,1,1,0;1,1,2,2";
				case 195: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,2,1,2;1,2,2,2;1,1,1,2;1,1,2,0";
				case 196: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,2,1,0;1,2,2,1;1,1,1,0;1,1,2,2";
				case 197: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,2,0,0;1,2,0,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,0,0";
				case 198: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,2,0,1;1,2,0,0;1,2,2,2;1,2,1,2;1,1,0,0;1,1,0,2";
				case 199: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 200: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1";
				case 201: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,0,0,2;1,2,1,0;1,2,2,1;1,2,0,0;1,2,0,1;1,1,1,2;1,1,2,0";
				case 202: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1";
				case 203: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,1,0;1,2,0,1;1,2,1,0;1,2,1,2;1,2,0,2;1,1,2,0;1,1,0,2";
				case 204: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,2,0,1;1,2,1,0;1,2,1,2;1,2,0,2;1,1,2,0;1,1,0,2";
				case 205: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,1,1;1,2,0,1;1,2,1,0;1,2,1,1;1,2,0,0;1,1,2,0;1,1,0,2";
				case 206: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0";
				case 207: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 208: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,2;1,2,1,0;1,2,0,1;1,2,2,0;1,2,2,1;1,1,0,2;1,1,2,0";
				case 209: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2";
				case 210: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,0,0,1;1,2,1,2;1,2,0,2;1,2,2,1;1,2,2,0;1,1,0,1;1,1,2,1";
				case 211: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 212: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2";
				case 213: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,0;1,0,1,2;1,1,2,1;1,2,1,0;1,0,2,0";
				case 214: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,2,2;1,0,1,2;1,1,2,2;1,0,1,0;1,1,2,1;1,2,1,1;1,0,2,1";
				case 215: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,1;1,0,1,1;1,1,2,0;1,2,1,2;1,0,2,0";
				case 216: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,2,0;1,0,1,1;1,1,2,0;1,0,1,2;1,1,2,2;1,2,1,0;1,0,2,2";
				case 217: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,0,1,2;1,1,2,2;1,2,1,2;1,0,2,0";
				case 218: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2";
				case 219: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,0,2,0;1,1,1,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,1,0";
				case 220: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1";
				case 221: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1";
				case 222: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,2,2,0;1,0,2,2;1,1,1,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,1,1";
				case 223: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,2,2,2;1,0,2,1;1,1,1,0;1,0,1,0;1,1,2,1;1,2,2,0;1,0,1,2";
				case 224: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,2,1,2;1,0,0,2;1,1,0,2;1,0,2,0;1,1,1,1;1,2,0,1;1,0,0,1";
				case 225: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,2,1,0;1,0,0,1;1,1,0,0;1,0,2,2;1,1,1,2;1,2,0,0;1,0,0,2";
				case 226: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,2,1,1;1,0,0,1;1,1,0,0;1,0,2,1;1,1,1,0;1,2,0,0;1,0,0,2";
				case 227: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,0,1,0;1,1,2,1;1,0,0,1;1,1,0,0;1,2,1,2;1,0,2,0";
				case 228: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,1;1,0,1,1;1,1,2,0;1,0,0,1;1,1,0,0;1,2,1,0;1,0,2,2";
				case 229: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,0,2,1";
				case 230: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,2,0,1;1,0,1,2;1,1,2,2;1,0,0,1;1,1,0,0;1,2,1,1;1,0,2,1";
				default: return null;
				}
			case "926":
				switch(Integer.parseInt(code.substring(4)))
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,0:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0:1,2,1,2;1,0,0,2;1,2,0,2;1,2,1,1;1,0,0,1;1,2,0,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,0,1:1,2,1,1;1,0,0,2;1,2,0,1;1,2,1,0;1,0,0,1;1,2,0,0";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,0:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,2;1,0,0,2;1,1,2,2;1,2,2,1;1,0,0,1;1,1,2,1";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,0;1,0,0,2;1,1,2,2;1,2,2,2;1,0,0,1;1,1,2,1";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,1,1:1,2,2,2;1,2,0,2;1,2,2,1;1,1,2,1;1,1,0,1;1,1,2,0";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,1,2,2;1,2,0,2;1,1,2,1;1,0,2,1;1,1,0,1;1,0,2,0";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,2,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1:1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1;1,1,0,1;1,0,0,1";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,1,0:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,2,1:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,2,1:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,0:1,1,1,2;1,2,2,2;1,1,0,1;1,0,0,1;1,1,1,1;1,0,2,0";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,0:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,0:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,1:1,1,1,2;1,2,2,2;1,1,0,0;1,0,0,1;1,1,1,1;1,0,2,2";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,0:1,1,0,1;1,2,2,2;1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,1";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,1:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,1,1:1,1,2,2;1,2,0,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,2,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,1,2,2;1,2,0,2;1,0,2,0;1,0,2,1;1,1,0,1;1,2,2,2";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,1:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,1,1:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,2";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,1,0";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,1,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,2:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,0";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,1,1";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,1,2";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,2,0";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,2,2";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,1";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,0,0";
				case 71: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,2:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,0";
				case 72: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2";
				case 73: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1";
				case 74: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,0";
				case 75: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,2,1,1";
				case 76: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,2,1,2";
				case 77: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,1:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,2,0,2";
				case 78: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,0";
				case 79: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2";
				case 80: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1";
				case 81: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,1:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,0";
				case 82: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,0:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,1";
				case 83: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,1,2";
				case 84: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1";
				case 85: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,0,2,0";
				case 86: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,1,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 87: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 88: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1";
				case 89: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1";
				case 90: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,0;1,2,1,1;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,0";
				case 91: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2";
				case 92: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0";
				case 93: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1";
				case 94: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2";
				case 95: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,1:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1";
				case 96: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,2:1,2,0,0;1,2,1,2;1,2,2,2;1,2,0,1;1,1,0,2;1,1,0,0";
				case 97: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0";
				case 98: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,0,1:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 99: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 100: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0";
				case 101: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1";
				case 102: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2:1,1,2,0;1,0,1,1;1,1,2,2;1,0,1,0;1,0,2,0;1,2,1,0";
				case 103: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,1,2";
				case 104: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,0:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,0";
				case 105: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 106: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 107: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1:1,1,2,2;1,0,1,1;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,1";
				case 108: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,0:1,1,2,1;1,0,1,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,1,2";
				case 109: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,0:1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,0;1,0,2,0;1,2,1,0";
				case 110: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0";
				case 111: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1";
				case 112: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,0:1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,1;1,0,2,2;1,2,1,0";
				case 113: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,2;1,0,2,2;1,0,1,1;1,2,2,1";
				case 114: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1";
				case 115: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1";
				case 116: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1";
				case 117: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,1:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0";
				case 118: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2";
				case 119: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,1,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 120: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,2,1:1,1,0,0;1,0,1,0;1,1,0,1;1,0,1,1;1,0,2,2;1,2,0,0";
				case 121: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1";
				case 122: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,0:1,1,0,1;1,0,1,2;1,1,0,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 123: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0";
				case 124: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,1";
				case 125: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,1,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1";
				case 126: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 127: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,0,1:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,0,1,0;1,2,1,2";
				case 128: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2";
				case 129: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,0:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2";
				case 130: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,0,2,0;1,2,1,1;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,0";
				case 131: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,0,2,0;1,2,1,1;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,0";
				case 132: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,0,1,0";
				case 133: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1";
				case 134: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,0,2,2";
				case 135: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,0,2,0";
				case 136: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1";
				case 137: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,0:1,0,2,0;1,2,2,1;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,0";
				case 138: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,2,0,0;1,0,2,2";
				case 139: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,1,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0";
				case 140: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0";
				case 141: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0";
				case 142: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1";
				case 143: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,2,2,0;1,0,0,2";
				case 144: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,0,1,2";
				case 145: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,2,2,0;1,0,1,1;1,1,2,2;1,2,1,0;1,1,2,0;1,1,1,0";
				case 146: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,2:1,2,2,0;1,0,1,1;1,1,2,0;1,2,1,1;1,1,2,2;1,1,1,0";
				case 147: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,0";
				case 148: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,1";
				case 149: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,0,1:1,2,1,2;1,0,0,2;1,1,0,2;1,2,2,2;1,1,1,1;1,1,2,1";
				case 150: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1";
				case 151: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,2,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1";
				case 152: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1;0,2,2,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1";
				case 153: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,2:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,1,0,0";
				case 154: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2:1,2,2,0;1,0,2,1;1,1,2,0;1,2,2,1;1,1,1,2;1,1,1,0";
				case 155: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,2:1,2,1,0;1,0,0,2;1,1,1,2;1,2,0,1;1,1,0,2;1,1,2,0";
				case 156: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1;0,2,2,1:1,2,1,2;1,0,0,1;1,1,1,0;1,2,0,2;1,1,0,1;1,1,2,1";
				case 157: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,2,2:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2";
				case 158: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,1:1,2,0,2;1,0,1,1;1,1,0,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 159: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1";
				case 160: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,2,2,2:1,2,0,1;1,0,2,2;1,1,2,2;1,2,1,0;1,1,2,0;1,1,0,2";
				case 161: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1";
				case 162: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1";
				case 163: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1";
				case 164: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,2:1,0,0,2;1,2,0,2;1,2,2,0;1,1,1,0;1,1,0,1;1,0,0,1";
				case 165: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1";
				case 166: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,1:1,0,0,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,0;1,0,0,1";
				case 167: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1";
				case 168: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,0,0:1,2,0,2;1,2,0,1;1,2,2,0;1,1,1,0;1,1,0,2;1,1,0,1";
				case 169: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,2;1,1,1,1;1,1,1,0;1,1,0,1";
				case 170: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,1,0,1";
				default: return null;
				}
			case "935":
				switch(Integer.parseInt(code.substring(4)))
				{
				case 0: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,1;0,1,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 1: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 2: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1";
				case 3: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1;0,2,1,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1";
				case 4: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1";
				case 5: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1";
				case 6: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1";
				case 7: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,0;0,1,2,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1";
				case 8: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1";
				case 9: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,2;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1";
				case 10: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,0;0,2,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,0,0,1";
				case 11: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1";
				case 12: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0;0,1,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,0,0,1";
				case 13: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,2,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,0,0,1";
				case 14: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 15: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 16: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,2;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1";
				case 17: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,1,0,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1";
				case 18: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,2,0,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1";
				case 19: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1";
				case 20: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1;0,1,2,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 21: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 22: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,2;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1";
				case 23: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,0,1,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 24: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 25: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 26: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1";
				case 27: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,2;0,2,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1";
				case 28: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,0;0,2,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1";
				case 29: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,2;0,0,2,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,0,0,1";
				case 30: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,1,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 31: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 32: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,1,1;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 33: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,1,1;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1";
				case 34: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 35: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 36: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 37: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 38: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 39: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 40: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 41: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0";
				case 42: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1";
				case 43: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,0;0,2,0,1:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1";
				case 44: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0;0,1,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1";
				case 45: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0;0,1,1,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 46: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 47: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,1,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1";
				case 48: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 49: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 50: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1";
				case 51: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1";
				case 52: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1";
				case 53: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1";
				case 54: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1";
				case 55: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 56: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,0;0,2,0,1:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 57: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1";
				case 58: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,1;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 59: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,0;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 60: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,2,1,0;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1";
				case 61: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,1,2;0,2,0,2:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 62: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,1,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 63: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 64: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,2;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 65: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,1,0;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 66: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 67: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,2;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 68: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,1,0;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0";
				case 69: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1";
				case 70: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,1;0,2,1,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1";
				case 71: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,2;0,2,1,0:1,1,0,0;1,0,1,2;1,1,0,2;1,0,1,1;1,1,1,1";
				case 72: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,2;0,2,1,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 73: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,2;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 74: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1";
				case 75: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 76: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 77: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,2;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1";
				case 78: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1";
				case 79: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,2;0,2,1,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1";
				case 80: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,2;0,2,2,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1";
				case 81: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,1,0;0,2,2,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1";
				case 82: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,0,1:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 83: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 84: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 85: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1";
				case 86: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0;0,1,1,1:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 87: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0;0,2,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 88: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,1,1;0,2,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1";
				case 89: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,2;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1";
				case 90: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,2;0,2,2,0:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1";
				case 91: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,1;0,2,2,0:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1";
				case 92: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1";
				case 93: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1";
				case 94: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1";
				case 95: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,1;0,1,2,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 96: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,1;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 97: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,2;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 98: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 99: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,1,2,2;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 100: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,1,2,2;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 101: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 102: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0";
				case 103: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0;0,2,0,1:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,1,0,1";
				case 104: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,1,2,1;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,1,0,1";
				case 105: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,1,0,1";
				case 106: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,1,1;0,2,2,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1";
				case 107: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,0;0,1,2,2:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,1,1,1";
				case 108: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,1,0;0,2,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,1,1,1";
				case 109: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,1,1:1,0,1,1;1,2,0,2;1,2,1,2;1,1,0,0;1,1,1,1";
				case 110: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2;0,2,0,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 111: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 112: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,0,1;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 113: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1";
				case 114: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,1;0,1,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1";
				case 115: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0";
				case 116: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,1,2:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0";
				case 117: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0";
				case 118: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0";
				case 119: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0";
				case 120: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,0;0,1,0,1:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,1";
				case 121: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,1,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,2;1,1,2,0";
				case 122: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,2,0,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2";
				case 123: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,2;0,1,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,1";
				case 124: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0";
				case 125: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,1;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0";
				case 126: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0";
				case 127: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0";
				case 128: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2;0,2,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0";
				case 129: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1";
				case 130: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,2,0;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,1";
				case 131: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,2;0,1,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,0;1,2,1,2";
				case 132: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,2,1;0,1,2,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,2;1,2,0,0";
				case 133: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,1,0;0,2,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1";
				case 134: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,0;0,0,2,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2";
				case 135: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0;0,2,1,1:1,2,1,2;1,2,2,1;1,0,0,0;1,2,2,2;1,0,1,1";
				case 136: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,1,2,0:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0";
				case 137: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0";
				case 138: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0";
				case 139: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0";
				case 140: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,2,0:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1";
				case 141: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0;0,1,1,0:1,2,0,1;1,2,0,2;1,0,0,0;1,2,1,0;1,0,2,0";
				case 142: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0;0,2,0,0:1,2,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,0,2,2";
				case 143: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,1,0;0,1,2,0:1,2,0,1;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,0";
				case 144: return "2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0;0,1,0,1:1,2,1,0;1,2,2,1;1,0,0,0;1,2,0,1;1,0,0,1";
				default: return null;
				}
			default:
				return null;
		}
	}
	public static Mod3Vector[] mapT1(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						((oldCap[i].component(0)
								+ (2*(oldCap[i].component(1))) + 1) % 3,
						(oldCap[i].component(1) + 1) % 3,
						oldCap[i].component(2));
		}
		return newCap;
	}
	public static Mod3Vector[] mapT2(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						((oldCap[i].component(0)
								+ (2*(oldCap[i].component(2))) + 1) % 3,
						oldCap[i].component(1),
						(oldCap[i].component(2) + 1) % 3);
		}
		return newCap;
	}
	public static Mod3Vector[] mapR(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						((2*(oldCap[i].component(0))) % 3,
						(oldCap[i].component(1)
								+ oldCap[i].component(2)) % 3,
						((2*(oldCap[i].component(1)))
								+ oldCap[i].component(2)) % 3);
		}
		return newCap;
	}
	public static Mod3Vector[] mapM(Mod3Vector[] origCap, int pwr)
	{
		int i,j;
		int len = origCap.length;
		Mod3Vector[] newCap = new Mod3Vector[len];
		for(i = 0; i < len; i++)
			newCap[i] = origCap[i];
		Mod3Vector[] oldCap = new Mod3Vector[len];
		for(j = 0; j < pwr; j++)
		{
			oldCap = newCap;
			for(i = 0; i < len; i++)
				newCap[i] = new Mod3Vector
						(oldCap[i].component(0),
						oldCap[i].component(1),
						(2*(oldCap[i].component(2))) % 3);
		}
		return newCap;
	}
	public static boolean hasExclPtCount
			(Mod3Vector[] cap22, Mod3Vector[] cap20, Mod3Vector[] cap21,
			Mod3Vector[] cap02, Mod3Vector[] cap00, Mod3Vector[] cap01,
			Mod3Vector[] cap12, Mod3Vector[] cap10, Mod3Vector[] cap11,
			String[] ascExclPtCounts)
	{
		int i, coord1, coord2, codeLast3Coords, dotProd;
		int[] count = new int[3];
		boolean answer = false;
		boolean excl;
		String strPtCount;
		int ascExclPtCountsLength = ascExclPtCounts.length;
		for(coord1 = 0; coord1 <= 2; coord1++)
		{
			for(coord2 = 0; coord2 <= 2; coord2++)
			{
				for(codeLast3Coords = 14; codeLast3Coords <= 26;
						codeLast3Coords++)
				{
					count[0] = 0; count[1] = 0; count[2] = 0;
					for(i = 0; i < cap22.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap22[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap22[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap22[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap20.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap20[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap20[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap20[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap21.length; i++)
					{
						dotProd = ( (coord1 * 2) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap21[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap21[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap21[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap02.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap02[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap02[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap02[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap00.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap00[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap00[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap00[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap01.length; i++)
					{
						dotProd = ( (coord1 * 0) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap01[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap01[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap01[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap12.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 2)
								+ (((codeLast3Coords / 9) + 2)
										* cap12[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap12[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap12[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap10.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 0)
								+ (((codeLast3Coords / 9) + 2)
										* cap10[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap10[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap10[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					for(i = 0; i < cap11.length; i++)
					{
						dotProd = ( (coord1 * 1) + (coord2 * 1)
								+ (((codeLast3Coords / 9) + 2)
										* cap11[i].component(0))
								+ (((codeLast3Coords / 3) + 2)
										* cap11[i].component(1))
								+ ((codeLast3Coords + 2)
										* cap11[i].component(2)) ) % 3;
						count[dotProd] = count[dotProd] + 1;
					}
					Arrays.parallelSort(count);
					strPtCount = Integer.toString(count[0])
							.concat(",").concat(Integer.toString(count[1]))
							.concat(",").concat(Integer.toString(count[2]));
					excl = false;
					for(i = 0; i < ascExclPtCountsLength; i++)
					{
						if(strPtCount.equals(ascExclPtCounts[i]))
							excl = true;
						if(excl) break;
					}
					if(excl) answer = true;
					if(answer) break;
				}
				if(answer) break;
			}
			if(answer) break;
		}
		return answer;
	}
	public static int[] nextComb(int[] oldComb, int n, int r)
	{
		int i;
		int[] newComb = new int[r];
		for(i = 0; i < r; i++)
			newComb[i] = oldComb[i];
		int index = r - 1;
		while(index >= 0 && newComb[index] == index + n - r)
			index--;
		if(index == -1)
			return null;
		newComb[index] = newComb[index] + 1;
		for(i = index + 1; i < r; i++)
			newComb[i] = newComb[i - 1] + 1;
		return newComb;
	}
	public static String strArray(Mod3Vector[] array)
	{
		int len = array.length;
		if(len == 0) return "";
		String ans = Integer.toString(array[0].base3IndexUncentred());
		for(int i = 1; i < len; i++)
			ans = ans.concat(",").concat(Integer.toString
					(array[i].base3IndexUncentred()));
		return ans;
	}
}

==> anc/SearchDoublesSymmetriesData.txt <==
8-cap 3-flats:

-- Cube (cu; 48 symmetries: permute and/or negate
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

-- Square antiprism (sa; 16 symmetries: permute
and/or negate 2nd and/or 3rd co-ordinates;
(x_1,x_2,x_3) |-> (-x_1,x_2 + x_3,x_2 - x_3)):
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1

-- Saddled cube (sc; 8 symmetries:
swap 1st with 3rd co-ordinates;
negate any two co-ordinates):
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

7-cap 3-flats:

-- Cube minus point (cp; 6 symmetries: permute
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1

-- Cube with contracted edge (cc; 4 symmetries:
negate 1st co-ordinate; swap 2nd and 3rd co-ordinates)
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1

6-cap 3-flats:

-- Cube minus edge (ce; 12 symmetries:
negate 1st and/or 2nd co-ordinates;
order-3 map (x_1,x_2,x_3) |-> (x_1,x_2 + 1,x_3 + x_2 - 1)
[of which the inverse is
(x_1,x_2,x_3) |-> (x_1,x_2 - 1,x_3 - x_2 - 1)]):
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries (excluding translation parts):
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1

-- Cube minus face diagonal (cf; 4 symmetries:
swap 2nd and 3rd co-ordinates;
negate both 2nd and 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Cube minus long diagonal (cl; 48 symmetries:
permute and/or negate any combination of co-ordinates):
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

5-cap 3-flats:

-- Square pyramid (sp; 8 symmetries:
permute and/or negate 2nd and/or 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Tetrahedron plus centre (tc; 24 symmetries:
permute any co-ordinates; negate pairs of co-ordinates):
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

~

828:

cu,cu:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,1	0,1,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1
0,0,1;1,1,1;1,2,1	0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;1,1,2;1,2,1	0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1
Search completed.
Number of representatives: 12

cu,sa:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 2
0,0,1;1,1,1;1,2,1	0,1,0,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
Search completed.
Number of representatives: 1

cu,sc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 2
0,1,0;1,0,1;1,0,2	0,0,0,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,0,2	0,0,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,0,2	0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,1,2	0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1
0,1,1;1,0,1;1,0,2	0,0,0,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,0,2	0,0,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,0,2	0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
1,0,1;1,0,2;1,1,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,0,2;1,1,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,0,2;1,1,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,1,2;1,2,2	0,0,0,1;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2
Search completed.
Number of representatives: 11

sa,cu:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
1,1,1;0,0,1;1,2,0	0,0,1,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0
Search completed.
Number of representatives: 1

sa,sa:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,1,0,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1
1,0,0;0,1,1;0,1,2	0,1,0,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0
1,0,0;0,1,1;1,1,2	0,1,0,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1
1,0,1;0,0,1;0,1,0	0,1,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,1,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,1;0,1,2	0,0,1,2;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0
Search completed.
Number of representatives: 5

sa,sc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 2
0,1,0;0,0,1;1,0,0	0,0,1,1;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1
0,1,0;0,1,1;1,1,0	0,0,0,0;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2
0,1,1;0,0,1;1,2,1	0,0,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1
0,1,1;0,1,0;1,2,0	0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0
1,1,1;1,0,2;1,2,1	0,0,0,2;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1
Search completed.
Number of representatives: 5

sc,cu:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
1,1,1;0,0,1;1,2,1	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1
1,1,1;0,1,2;1,2,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2
Search completed.
Number of representatives: 11

sc,sa:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,1;1,1,1	0,1,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0
0,0,1;1,0,0;0,1,0	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1
0,0,1;1,0,1;2,1,1	0,1,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,0:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1
1,0,1;1,0,0;1,1,0	0,0,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2
1,0,1;1,1,1;1,1,0	0,0,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2
Search completed.
Number of representatives: 5

sc,sc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;1,0,0;0,2,0	0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2
0,0,1;1,0,0;0,2,1	0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0
0,0,1;1,0,1;0,2,0	0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2
0,0,1;1,0,1;0,2,1	0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0
0,1,0;0,0,1;2,1,1	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1
0,1,0;1,1,1;0,1,2	0,0,0,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0
0,1,1;1,0,1;2,2,0	0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1
0,1,1;1,1,2;1,2,1	0,1,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1
1,0,1;0,0,1;1,2,2	0,0,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2
1,0,1;0,1,0;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,1;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;1,1,1;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,1,1;1,1,2;2,1,2	0,0,1,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2
Search completed.
Number of representatives: 19

   cu sa sc
cu 12  1 11
sa  1  5  5
sc 11  5 19
Total not allowing for swapping of 8s: 70
Total allowing for swapping of 8s: 53

November 25, 2021 18:47.

837:

cu,cp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,1;1,0,1;1,1,0	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
Search completed.
Number of representatives: 1

cu,cc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,2;1,1,1;1,2,2	0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
Search completed.
Number of representatives: 3

sa,cp:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,1;1,0,2;1,1,2	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;2,2,1	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,0,1;1,0,1,0;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,0
0,1,1;1,1,1;0,1,2	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,2,1	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;2,0,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,2,0;1,0,0,2;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,1
0,1,1;1,2,0;1,2,1	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,0,1;1,0,1,0;1,2,1,2;1,1,2,1;1,0,2,0;1,0,0,2
0,1,1;1,2,0;2,1,2	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,0,1;1,0,0,2;1,0,1,0;1,2,1,1;1,1,2,2;1,0,2,0;1,0,0,1
0,1,1;1,2,1;1,2,0	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,0,0,1;1,2,2,1;1,1,1,2;1,0,0,2;1,0,2,0
0,1,1;1,2,1;2,1,0	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,0,0,2;1,2,2,2;1,1,1,1;1,0,0,1;1,0,2,0
0,1,1;2,0,1;1,1,2	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,0,1;1,2,2,2;1,1,1,1;1,0,0,2;1,0,1,0
0,1,1;2,0,1;2,2,1	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,0,2;1,2,2,1;1,1,1,2;1,0,0,1;1,0,1,0
0,1,1;2,1,0;1,2,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,0,1;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,2
0,1,1;2,1,0;2,1,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,0,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,0,1
0,2,2;1,0,2;1,2,0	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,2,2;1,0,0,2;1,0,2,0
0,2,2;1,0,2;2,1,0	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,2;1,1,1,2;1,2,2,1;1,0,0,1;1,0,2,0
0,2,2;1,2,0;1,0,2	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,2,0,0;1,0,0,1;1,0,1,0;1,1,1,1;1,2,2,2;1,0,2,0;1,0,0,2
0,2,2;1,2,0;2,0,1	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,2,0,0;1,0,0,2;1,0,1,0;1,1,1,2;1,2,2,1;1,0,2,0;1,0,0,1
0,2,2;1,2,2;0,0,1	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,0,2;1,0,1,1;1,0,1,2
0,2,2;1,2,2;0,0,2	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,0,1;1,0,1,2;1,0,1,1
0,2,2;1,2,2;0,1,0	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,0,2;1,0,1,2;1,0,1,1
0,2,2;1,2,2;0,2,0	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,1;1,0,2,2;1,1,0,2;1,2,0,1;1,0,1,1;1,0,1,2
1,0,1;0,2,1;1,1,2	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,2,0;1,1,1,1;1,0,0,2;1,0,0,1;1,2,2,2;1,0,1,0
1,0,1;0,2,1;2,2,1	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,1,1,2;1,0,0,1;1,0,0,2;1,2,2,1;1,0,1,0
1,0,1;1,1,1;1,0,2	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,1,0;1,0,1,2
1,0,1;1,1,1;2,0,1	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,0;1,0,1,1
1,0,1;1,2,0;1,2,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,2,1;1,0,0,1
1,0,1;1,2,0;2,1,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,2,2;1,0,0,2
1,1,0;0,1,2;1,2,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,1,1,1;1,0,2,0;1,0,0,2;1,0,0,1;1,0,1,0;1,2,2,2
1,1,0;0,1,2;2,1,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,1,1,2;1,0,2,0;1,0,0,1;1,0,0,2;1,0,1,0;1,2,2,1
1,1,0;1,0,2;1,2,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,1,1,2;1,0,0,2;1,0,1,0;1,0,2,0;1,0,0,1;1,2,2,1
1,1,0;1,0,2;2,1,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,0,2;1,1,1,1;1,0,0,1;1,0,1,0;1,0,2,0;1,0,0,2;1,2,2,2
1,1,0;1,1,1;1,2,0	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,1,2,0;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,2,1,0
1,1,0;1,1,1;2,1,0	0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,0,0:1,1,0,0;1,1,2,0;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,2,1,0
1,2,2;0,0,2;0,1,0	0,1,2,1;0,2,1,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,1,1;0,2,2,2:1,1,1,2;1,2,2,2;1,2,1,1;1,0,2,1;1,0,1,2;1,1,2,2;1,1,1,1
1,2,2;0,0,2;0,2,0	0,1,2,2;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,1:1,1,1,1;1,2,2,1;1,2,1,2;1,0,2,2;1,0,1,1;1,1,2,1;1,1,1,2
1,2,2;0,2,0;0,0,2	0,1,2,2;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,1:1,1,1,1;1,2,1,2;1,2,2,1;1,0,2,2;1,0,1,1;1,1,1,2;1,1,2,1
2,0,2;2,1,2;0,0,1	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,1;1,2,0,2;1,0,1,1;1,0,2,2;1,1,0,1;1,0,1,2
2,0,2;2,1,2;0,0,2	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,2;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,0,1,1
2,0,2;2,1,2;1,0,0	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,0,2,2;1,2,0,2;1,0,1,2;1,0,2,1;1,1,0,1;1,0,1,1
2,0,2;2,1,2;2,0,0	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,0,2,1;1,2,0,1;1,0,1,1;1,0,2,2;1,1,0,2;1,0,1,2
2,2,0;2,2,1;0,1,0	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,2,0,2;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,1,0,1
2,2,0;2,2,1;0,2,0	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,2,0,1;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,1,0,2
2,2,0;2,2,1;1,0,0	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,2,1,2;1,2,0,2;1,0,2,2;1,0,1,2;1,0,2,1;1,0,1,1;1,1,0,1
2,2,0;2,2,1;2,0,0	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,2,1,1;1,2,0,1;1,0,2,1;1,0,1,1;1,0,2,2;1,0,1,2;1,1,0,2
Search completed.
Number of representatives: 45

sa,cc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,1;0,1,2;1,0,0	0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;1,0,1;1,0,2	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
1,0,1;1,1,2;1,2,1	0,0,1,1;0,1,1,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,1,1;0,1,2;1,0,0	0,0,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;1,1,2;1,2,1	0,1,0,0;0,1,1,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,2;0,1,2;1,2,0	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0
Search completed.
Number of representatives: 6

sc,cp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,1;0,0,1;1,0,1	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,1,0	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;1,1,1;1,0,1	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
1,1,2;0,0,1;1,2,1	0,1,0,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,1,1;2,1,2	0,1,1,2;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
Search completed.
Number of representatives: 6

sc,cc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 3
0,1,1;0,1,2;1,1,2	0,0,1,2;0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
1,0,1;0,0,1;1,2,2	0,0,2,2;0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,1,1;0,0,1;2,1,1	0,1,0,1;0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,0,1;0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,1,1;0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,2;0,0,1;1,2,1	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,1,1;2,1,2	0,0,1,0;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
Search completed.
Number of representatives: 8

   cp cc
cu  1  3
sa 45  6
sc  6  8
Total: 69.

November 26, 2021 10:31.

846:

cu,ce:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 4
Search completed.
Number of representatives: 0

cu,cf:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
Search completed.
Number of representatives: 4

cu,cl:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,0;0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;1,1,0;1,2,0	0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
Search completed.
Number of representatives: 25

*Note: The first 8 of those are equivalent to +o+ o[ <]. .x.
and the next 15 reduce to two equivalence classes:
xox o+o .+. and xox .v. .+. (correction December 2, 2021 11:36: xox ov. .+.)
so in total, the 25 representatives are reduced to 5 representatives.

sa,ce:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 4
1,0,1;0,1,0;1,0,0	0,0,0,2;0,1,0,1;0,2,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
Search completed.
Number of representatives: 1

sa,cf:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,1,1;0,1,2;1,1,1	0,1,0,0;0,1,0,2;0,2,1,1;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,2;0,0,1;1,1,2	0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,1,1;1,1,2	0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
1,0,1;1,0,2;1,1,0	0,0,1,1;0,0,2,1;0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,1,1;0,1,1;1,1,2	0,0,0,2;0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,2;1,0,2;1,1,0	0,0,2,2;0,1,0,0;0,2,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,1,1;1,2,1	0,0,2,1;0,1,1,2;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
Search completed.
Number of representatives: 8

sa,cl:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;0,1,1;1,0,1	0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
Search completed.
Number of representatives: 2

sc,ce:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 4
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
Search completed.
Number of representatives: 3

sc,cf:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,0;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
Search completed.
Number of representatives: 5

sc,cl:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
Search completed.
Number of representatives: 3

   ce cf cl
cu  0  4  5(from 25)
sa  1  8  2
sc  3  5  3
Total: 31.

November 26, 2021 14:08.

855:

cu,sp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 5
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
Search completed.
Number of representatives: 12

cu,tc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 5
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
Search completed.
Number of representatives: 5

sa,sp:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 5
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
1,0,0;0,0,1;0,1,0	0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,1,1;0,0,1;0,1,0	0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
Search completed.
Number of representatives: 10

sa,tc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 5
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,1,1;0,0,1;1,0,1	0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
Search completed.
Number of representatives: 5

sc,sp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 5
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
Search completed.
Number of representatives: 8

sc,tc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 5
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
Search completed.
Number of representatives: 1

   sp tc
cu 12  5
sa 10  5
sc  8  1
Total: 41.

December 1, 2021 17:12.

818:

cu,cu:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 1
0,0,1;1,1,0;1,2,0	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,0;1,2,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1
0,0,1;1,1,0;1,2,1	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2;1,1,2,1
0,0,1;1,1,1;1,2,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
0,0,1;1,1,1;1,2,1	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
0,1,1;0,1,2;1,0,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;1,0,1;1,1,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1;1,2,2,0
0,1,1;1,1,2;1,2,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1
0,1,1;1,1,2;1,2,1	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2;1,2,1,1
Search completed.
Number of representatives: 16

cu,sa:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1
0,0,1;0,1,0;1,0,1	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2
0,0,1;0,1,0;1,1,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,0;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0
0,0,1;0,1,1;1,0,1	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,0,2,2;1,2,2,1;1,1,1,0;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2
0,0,1;1,0,0;1,1,0	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,2,1;1,2,2,2;1,1,2,2;1,0,2,0;1,2,1,0;1,1,1,0;1,2,1,2;1,1,1,2
0,0,1;1,0,1;1,1,0	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,2,1;1,2,1,2;1,1,0,2;1,0,2,0;1,2,0,0;1,1,2,0;1,2,0,2;1,1,2,2
0,0,1;1,0,1;1,1,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,2,0,2;1,1,2,1;1,2,0,1;1,1,2,0
0,0,1;1,0,1;1,1,2	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,2,0,1;1,1,2,2;1,2,0,0;1,1,2,1
0,0,1;1,1,0;1,2,0	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,0,1,0;1,2,2,2;1,1,2,2;1,0,0,1;1,2,0,2;1,1,0,2;1,2,2,0;1,1,2,0
0,0,1;1,1,1;1,2,1	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
0,0,1;1,1,1;1,2,1	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
1,0,0;1,0,1;1,1,0	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,2,1;1,2,1,2;1,2,0,2;1,2,2,0;1,1,0,0;1,1,2,0;1,1,0,2;1,1,2,2
1,0,1;1,0,2;1,1,0	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2
1,0,1;1,1,0;1,1,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,1,1;1,1,2,1;1,0,2,0;1,2,0,0;1,0,0,2;1,2,0,1;1,0,2,1;1,2,2,0
1,0,1;1,1,0;1,1,2	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,1;1,1,2,0;1,0,2,1;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,0;1,2,2,1
Search completed.
Number of representatives: 15

cu,sc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,1,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,1,2,1;1,2,0,2;1,1,0,2;1,2,1,0;1,2,2,0;1,2,0,1;1,1,0,1;1,1,1,2
0,0,1;0,1,0;1,1,1	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,1,2,2;1,2,0,1;1,1,0,0;1,2,1,2;1,2,2,2;1,2,0,0;1,1,0,2;1,1,1,0
0,0,1;0,1,1;1,1,0	0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,1,0,1;1,2,2,2;1,1,1,2;1,2,0,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,2
0,0,1;0,1,1;1,1,1	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,1,0,2;1,2,2,1;1,1,1,0;1,2,0,2;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,0
0,0,1;0,1,1;1,1,2	0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,2:1,1,0,0;1,2,2,0;1,1,1,1;1,2,0,1;1,2,1,1;1,2,2,2;1,1,1,0;1,1,2,1
0,1,0;0,1,1;1,1,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,0,2;1,0,2,1;1,0,1,0;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0
0,1,0;0,1,1;1,1,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,0;1,1,2,1
0,1,0;1,0,1;1,0,2	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,0,2	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,0,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,0,1;1,0,1,0;1,0,0,1;1,1,1,0;1,2,0,2;1,0,0,2;1,0,2,0;1,1,2,0
0,1,0;1,0,1;1,1,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1
0,1,0;1,0,1;1,1,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1
0,1,0;1,1,1;1,1,2	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,2,2,0;1,0,1,0;1,0,0,1;1,1,2,1;1,2,2,1;1,0,0,2;1,0,2,0;1,1,0,1
0,1,1;0,1,2;1,0,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,1,0;1,2,1,1;1,1,2,0;1,0,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,2
0,1,1;0,1,2;1,1,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0
0,1,1;1,0,1;1,0,2	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,0,2	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,0,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,1,1	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,1;1,1,0,0;1,0,1,2;1,1,0,2;1,2,0,0;1,1,2,2;1,2,2,0
0,1,1;1,0,1;1,2,2	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,1:1,0,0,2;1,2,1,0;1,1,0,1;1,0,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,2,2
0,1,1;1,1,0;1,1,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,2,0
0,1,1;1,1,0;1,1,2	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,1
0,1,1;1,1,1;1,1,2	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,0;1,2,1,0;1,1,0,1;1,0,2,1;1,1,2,1;1,2,0,2;1,1,2,0;1,2,0,1
0,1,1;1,1,1;1,2,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,1,2,1;1,2,0,0;1,1,2,2;1,2,0,1
1,0,1;1,0,2;1,1,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,0,2;1,1,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,0,2;1,1,1	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,1,2;1,2,2	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2
1,0,1;1,1,2;1,2,2	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,0,2;1,1,0,0;1,0,1,1;1,1,1,2;1,0,1,0;1,0,2,2;1,2,0,0;1,2,1,2
Search completed.
Number of representatives: 29

sa,cu:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1
0,0,1;0,1,0;1,0,1	0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2
0,0,1;0,1,1;1,0,1	0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2
0,1,1;0,0,1;1,0,0	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1
0,1,1;0,0,1;1,0,1	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2
0,1,1;0,0,1;1,1,1	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1;1,2,1,0
0,1,1;0,0,1;1,1,2	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1
0,1,1;0,1,2;1,0,0	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1;1,2,0,1
0,1,1;0,1,2;1,1,1	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
1,1,1;0,0,1;0,1,0	0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,1;1,0,1,1
1,1,1;0,0,1;1,2,0	0,0,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0
1,1,1;0,0,1;1,2,0	0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0;1,0,1,0
1,1,1;0,1,1;1,0,1	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,1,0,0;1,0,2,2
1,1,1;0,1,1;1,0,2	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,2;1,0,2,0
Search completed.
Number of representatives: 15

sa,sa:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1
0,0,1;0,1,0;1,0,0	0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1
0,0,1;0,1,0;1,0,1	0,0,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2
0,0,1;0,1,0;1,0,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,2;1,2,2,2;1,1,2,0;1,2,1,2;1,1,1,0
0,0,1;0,1,0;1,1,0	0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2
0,0,1;0,1,0;1,1,1	0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,0;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0
0,0,1;0,1,0;1,1,2	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,0;1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1
0,0,1;0,1,1;1,0,0	0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,2,2;1,2,2,2;1,1,1,2;1,0,1,2;1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1
0,0,1;0,1,1;1,1,0	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2
0,0,1;0,1,1;1,1,2	0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,2,1;1,2,2,0;1,1,1,1;1,0,1,0;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1
0,0,1;0,1,1;1,2,1	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,2,0;1,2,2,1;1,1,1,0;1,0,1,1;1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1
1,0,0;0,0,1;0,1,0	0,0,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,2;1,2,2,0;1,2,1,0;1,2,0,1;1,1,2,2;1,1,1,2;1,1,2,1;1,1,1,1
1,0,0;0,1,1;0,1,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0
1,0,0;0,1,1;0,1,2	0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,0:1,2,2,2;1,2,2,1;1,2,1,2;1,2,1,1;1,1,1,0;1,1,0,1;1,1,0,2;1,1,2,0
1,0,0;0,1,1;1,1,2	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1
1,0,0;0,1,1;1,1,2	0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,2,2,1;1,2,2,0;1,2,1,1;1,2,1,0;1,1,1,1;1,1,0,2;1,1,0,0;1,1,2,1
1,0,1;0,0,1;0,1,0	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;0,1,0	0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,2,0,2;1,1,2,0;1,0,1,0;1,2,0,1;1,0,2,2;1,2,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;0,1,1	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,0,1,1;1,2,0,1;1,0,2,1;1,2,1,0;1,0,2,0;1,2,1,2
1,0,1;0,1,0;1,0,0	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,2,2;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,1;1,2,2,1;1,0,1,1;1,2,1,1
1,0,1;0,1,0;1,0,2	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,2;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,2;1,2,2,0;1,0,1,2;1,2,1,0
1,0,1;0,1,0;1,1,2	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,1;1,2,2,2;1,0,1,0;1,2,1,1
1,0,1;0,1,1;0,1,2	0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0
1,0,1;0,1,1;0,1,2	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,2;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,2;1,2,2,0
1,0,1;0,1,1;1,0,0	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,2;1,1,2,2;1,0,1,2;1,2,1,2;1,0,1,1;1,2,0,1;1,0,0,1;1,2,2,1
1,0,1;0,1,1;1,0,2	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,2;1,1,2,0;1,0,1,1;1,2,1,2;1,0,1,2;1,2,0,0;1,0,0,2;1,2,2,0
1,0,1;0,1,1;1,1,0	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,2,1;1,1,2,2;1,0,1,2;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,2;1,2,2,2
1,0,1;0,1,1;1,1,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,0,1,0;1,2,1,0;1,0,1,2;1,2,0,1;1,0,0,1;1,2,2,0
1,0,1;0,1,1;1,2,2	0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,2,0;1,1,2,0;1,0,1,1;1,2,1,1;1,0,1,0;1,2,0,1;1,0,0,1;1,2,2,2
1,0,1;1,0,0;1,1,1	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,1;1,1,2,1;1,0,2,0;1,2,2,0;1,0,1,2;1,2,1,1;1,0,1,1;1,2,1,0
1,0,1;1,0,2;1,1,0	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2
1,0,1;1,0,2;1,1,2	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,2,1;1,1,0,0;1,0,1,1;1,2,2,0;1,0,2,1;1,2,0,2;1,0,2,0;1,2,0,1
1,0,1;1,1,0;1,1,2	0,0,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,1,1;1,1,2,0;1,0,2,1;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,0;1,2,2,1
1,0,1;1,1,0;1,2,0	0,0,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,1,2,2;1,0,2,2;1,2,0,1;1,0,0,2;1,2,0,2;1,0,2,0;1,2,2,0
1,0,1;1,1,0;1,2,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,0;1,1,2,1;1,0,2,0;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,2;1,2,2,1
1,0,1;1,1,1;1,1,2	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,1,1;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,1;1,2,1,2;1,0,1,0;1,2,0,1
1,0,1;1,1,1;1,2,2	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,1,0;1,1,1,0;1,0,0,1;1,2,0,1;1,0,2,0;1,2,1,1;1,0,1,1;1,2,0,2
1,0,1;1,1,2;1,2,2	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,1,0;1,1,0,0;1,0,1,1;1,2,0,1;1,0,1,0;1,2,2,1;1,0,0,1;1,2,1,2
Search completed.
Number of representatives: 38

sa,sc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,2,0	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,1,2,0;1,2,0,2;1,1,0,2;1,2,1,1;1,2,2,2;1,2,0,1;1,1,0,1;1,1,1,0
0,0,1;0,1,0;1,2,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,1,2,1;1,2,0,1;1,1,0,0;1,2,1,0;1,2,2,1;1,2,0,0;1,1,0,2;1,1,1,1
0,0,1;0,1,1;1,2,0	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,1,0,0;1,2,2,2;1,1,1,2;1,2,0,1;1,2,1,2;1,2,2,1;1,1,1,1;1,1,2,0
0,0,1;0,1,1;1,2,1	0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,1,0,1;1,2,2,1;1,1,1,0;1,2,0,0;1,2,1,1;1,2,2,0;1,1,1,2;1,1,2,1
0,0,1;0,1,1;1,2,2	0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,1,0,2;1,2,2,0;1,1,1,1;1,2,0,2;1,2,1,0;1,2,2,2;1,1,1,0;1,1,2,2
0,1,0;0,0,1;1,0,0	0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1
0,1,0;0,0,1;1,0,0	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,1,2;1,0,2,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,2,1;1,0,1,1;1,1,1,1
0,1,0;0,0,1;1,0,1	0,0,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1;1,2,2,0;1,0,2,0;1,0,1,2;1,1,1,2
0,1,0;0,0,1;1,1,1	0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,1,2;1,0,2,1;1,0,1,0;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,2;1,1,1,0
0,1,0;0,1,1;1,0,1	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,1;1,2,1,0;1,0,2,0;1,0,1,2;1,1,2,2
0,1,0;0,1,1;1,0,2	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,0,1;1,0,2,0;1,0,1,1;1,1,0,0;1,2,1,2;1,0,2,2;1,0,1,0;1,1,2,0
0,1,0;0,1,1;1,1,0	0,0,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2
0,1,0;0,1,1;1,1,0	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2
0,1,0;0,1,1;1,2,0	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,1;1,2,1,2;1,0,2,1;1,0,1,1;1,1,2,0
0,1,1;0,0,1;1,0,1	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,0,1,0;1,2,2,1;1,1,1,0;1,0,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,2
0,1,1;0,0,1;1,1,1	0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,0,1:1,0,1,2;1,2,2,1;1,1,1,0;1,0,2,2;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,1,0;1,2,2,0;1,1,1,1;1,0,2,1;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,1
0,1,1;0,0,1;1,2,1	0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1
0,1,1;0,0,1;1,2,1	0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2:1,0,1,1;1,2,2,1;1,1,1,0;1,0,2,0;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,1
0,1,1;0,1,0;1,0,0	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,2;1,1,2,1;1,2,0,1;1,1,0,1;1,2,1,1
0,1,1;0,1,0;1,0,2	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,0;1,1,2,2;1,2,0,2;1,1,0,0;1,2,1,0
0,1,1;0,1,0;1,1,0	0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,0:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,1,2,0;1,2,0,1;1,1,0,1;1,2,1,2
0,1,1;0,1,0;1,1,1	0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,2;1,2,1,0
0,1,1;0,1,0;1,2,0	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0
0,1,1;0,1,0;1,2,0	0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,0:1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,1;1,1,2,2;1,2,0,1;1,1,0,1;1,2,1,0
0,1,1;0,1,0;1,2,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,2;1,1,2,0;1,2,0,2;1,1,0,0;1,2,1,2
0,1,1;0,1,2;1,0,2	0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,2,1;1,0,2,0;1,1,0,2;1,2,1,2;1,1,2,0;1,2,0,0
0,1,1;0,1,2;1,1,0	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,0,1,1;1,2,1,2;1,1,2,2;1,0,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,0,2
0,1,1;0,1,2;1,1,1	0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0
0,1,1;0,1,2;1,1,2	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,0,1,0;1,2,1,0;1,1,2,1;1,0,2,1;1,1,0,1;1,2,1,2;1,1,2,0;1,2,0,1
0,1,1;0,1,2;1,2,0	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,0;1,2,1,2;1,1,2,2;1,0,2,1;1,1,0,2;1,2,1,1;1,1,2,1;1,2,0,0
0,1,1;0,1,2;1,2,2	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,2;1,2,1,0;1,1,2,1;1,0,2,2;1,1,0,0;1,2,1,2;1,1,2,0;1,2,0,2
1,0,1;0,0,1;0,1,0	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,1;1,0,2,2;1,0,2,0;1,2,1,0;1,2,1,1
1,0,1;0,0,1;0,1,1	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,0;1,1,2,2;1,0,1,1;1,1,2,0;1,0,2,1;1,0,2,2;1,2,1,1;1,2,1,2
1,0,1;0,0,1;0,1,2	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,1;1,1,2,1;1,0,1,2;1,1,2,2;1,0,2,0;1,0,2,1;1,2,1,2;1,2,1,0
1,0,1;0,0,1;1,1,0	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,1;1,1,2,2;1,0,1,2;1,1,2,0;1,0,2,0;1,0,2,1;1,2,1,1;1,2,1,2
1,0,1;0,0,1;1,1,1	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,2;1,1,2,1;1,0,1,0;1,1,2,2;1,0,2,2;1,0,2,0;1,2,1,2;1,2,1,0
1,0,1;0,0,1;1,1,2	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,0;1,1,2,0;1,0,1,1;1,1,2,1;1,0,2,1;1,0,2,2;1,2,1,0;1,2,1,1
1,0,1;0,0,1;1,2,0	0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0:1,0,1,0;1,1,2,2;1,0,1,2;1,1,2,1;1,0,2,2;1,0,2,1;1,2,1,1;1,2,1,0
1,0,1;0,0,1;1,2,1	0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1:1,0,1,1;1,1,2,1;1,0,1,0;1,1,2,0;1,0,2,1;1,0,2,0;1,2,1,2;1,2,1,1
1,0,1;0,0,1;1,2,2	0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2
1,0,1;0,1,0;1,0,2	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,1;1,1,0	0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,2:1,0,0,1;1,1,2,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,1;1,2,1,1;1,2,2,2
1,0,1;0,1,2;1,2,0	0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,2,1:1,0,1,0;1,1,1,2;1,0,2,2;1,1,2,1;1,0,0,2;1,0,1,1;1,2,2,1;1,2,0,0
1,1,1;0,0,1;0,1,2	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,1;1,1,2,1;1,0,1,2;1,2,2,2;1,2,2,0;1,0,2,1;1,2,1,2;1,0,1,0
1,1,1;0,0,1;1,0,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,0;1,1,2,1;1,0,1,0;1,2,2,1;1,2,2,0;1,0,2,0;1,2,1,2;1,0,1,2
1,1,1;0,0,1;1,0,2	0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1:1,2,1,1;1,1,2,0;1,0,1,1;1,2,2,0;1,2,2,2;1,0,2,2;1,2,1,0;1,0,1,0
1,1,1;0,0,1;1,2,0	0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2:1,2,1,0;1,1,2,2;1,0,1,2;1,2,2,1;1,2,2,2;1,0,2,1;1,2,1,1;1,0,1,0
1,1,1;0,0,1;1,2,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,1,2;1,1,2,0;1,0,1,1;1,2,2,2;1,2,2,0;1,0,2,2;1,2,1,0;1,0,1,2
1,1,1;0,1,0;0,1,2	0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1:1,2,2,1;1,1,0,1;1,0,0,2;1,2,1,2;1,2,2,0;1,0,0,1;1,2,0,2;1,0,1,0
1,1,1;0,1,0;1,0,2	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,2,2,2;1,0,0,2;1,2,0,0;1,0,1,0
1,1,1;0,1,0;1,1,2	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,2,0;1,1,0,0;1,0,0,1;1,2,1,1;1,2,2,1;1,0,0,2;1,2,0,0;1,0,1,1
1,1,1;0,1,1;1,0,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,0,1,0;1,2,0,1;1,2,1,0;1,0,2,0;1,2,1,2;1,0,2,2
1,1,1;0,1,1;1,1,0	0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,2,1,1:1,2,0,1;1,1,2,2;1,0,1,2;1,2,0,0;1,2,1,0;1,0,2,1;1,2,1,1;1,0,2,2
1,1,1;0,1,1;1,1,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,0;1,1,2,0;1,0,1,1;1,2,0,1;1,2,1,1;1,0,2,2;1,2,1,0;1,0,2,1
1,1,1;0,1,1;1,2,0	0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,2,0,0;1,1,2,2;1,0,1,2;1,2,0,1;1,2,1,2;1,0,2,1;1,2,1,1;1,0,2,0
1,1,1;0,1,2;1,0,1	0,0,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0:1,2,1,0;1,1,1,1;1,0,2,0;1,2,2,1;1,2,0,0;1,0,1,0;1,2,2,2;1,0,0,2
1,1,1;0,1,2;1,1,2	0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1:1,2,1,0;1,1,1,0;1,0,2,1;1,2,2,1;1,2,0,1;1,0,1,2;1,2,2,0;1,0,0,1
1,1,1;0,1,2;1,2,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,1;1,1,1,1;1,0,2,0;1,2,2,0;1,2,0,1;1,0,1,0;1,2,2,2;1,0,0,1
1,1,1;1,0,1;1,0,2	0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0:1,2,0,1;1,1,1,0;1,0,0,1;1,2,1,0;1,2,0,2;1,0,0,2;1,2,2,0;1,0,2,0
1,1,1;1,0,1;1,1,2	0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0:1,2,0,0;1,1,1,0;1,0,0,1;1,2,1,1;1,2,0,1;1,0,0,2;1,2,2,0;1,0,2,1
1,1,1;1,0,2;1,2,1	0,0,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1
1,1,1;1,0,2;1,2,1	0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2:1,2,1,1;1,1,0,1;1,0,1,0;1,2,0,0;1,2,2,1;1,0,2,0;1,2,0,2;1,0,0,1
1,1,1;1,1,2;1,2,1	0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1:1,2,0,1;1,1,0,1;1,0,1,0;1,2,1,0;1,2,1,1;1,0,2,0;1,2,0,2;1,0,1,1
1,1,1;1,1,2;1,2,2	0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0:1,2,0,2;1,1,0,0;1,0,1,1;1,2,1,2;1,2,1,0;1,0,2,2;1,2,0,0;1,0,1,2
Search completed.
Number of representatives: 65

sc,cu:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2
0,0,1;0,1,0;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0
0,0,1;0,1,1;1,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2
0,0,1;0,1,1;1,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0
0,0,1;0,1,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1
0,1,1;0,0,1;1,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2
0,1,1;0,0,1;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1
0,1,1;0,1,2;1,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1;1,2,0,0
0,1,1;1,0,0;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2;1,2,1,0
0,1,1;1,0,0;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0;1,2,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2;1,2,2,0
0,1,1;1,0,1;1,1,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1;1,2,2,0
0,1,1;1,0,1;1,2,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2;1,2,2,1
0,1,1;1,1,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2;1,2,0,0
0,1,1;1,1,1;1,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0;1,2,0,2
0,1,1;1,1,1;1,0,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2;1,2,0,0
0,1,1;1,1,1;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0;1,2,0,1
0,1,1;1,1,2;1,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1;1,2,1,0
1,1,1;0,0,1;1,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1
1,1,1;0,0,1;1,2,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2;1,0,1,1
1,1,1;0,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2
1,1,1;0,1,2;1,2,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1;1,0,0,2
Search completed.
Number of representatives: 29

sc,sa:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,1;1,2,0,2;1,1,0,2;1,0,1,0;1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2
0,0,1;0,1,1;1,0,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,2,2,2;1,1,1,2;1,0,1,2;1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1
0,0,1;0,1,1;1,0,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,2,1;1,1,1,0;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2
0,0,1;0,1,1;1,1,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0
0,0,1;0,1,1;1,1,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,2,2,1;1,1,1,0;1,0,1,0;1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0
0,0,1;0,1,1;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,2,2,0;1,1,1,1;1,0,1,0;1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1
0,0,1;0,1,1;2,0,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,2,2,0;1,1,1,2;1,0,1,1;1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0
0,0,1;0,1,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,2,2,0;1,1,1,2;1,0,1,2;1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1
0,0,1;1,0,0;0,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1
0,0,1;1,0,0;0,1,0	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,2,0;1,1,2,0;1,0,2,1;1,2,1,2;1,1,1,2;1,2,1,1;1,1,1,1
0,0,1;1,0,0;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,2;1,2,2,1;1,1,2,2;1,0,2,1;1,2,1,0;1,1,1,1;1,2,1,2;1,1,1,0
0,0,1;1,0,0;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,2,2,0;1,1,2,1;1,0,2,0;1,2,1,1;1,1,1,2;1,2,1,0;1,1,1,1
0,0,1;1,0,1;0,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,1;1,1,0,2;1,0,2,1;1,2,0,0;1,1,2,1;1,2,0,2;1,1,2,0
0,0,1;1,0,1;1,1,0	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,2,1;1,2,1,2;1,1,0,2;1,0,2,0;1,2,0,0;1,1,2,0;1,2,0,2;1,1,2,2
0,0,1;1,0,1;1,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,2,0,1;1,1,2,2;1,2,0,0;1,1,2,1
0,0,1;1,0,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1
0,0,1;1,0,1;2,1,1	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,2,0;1,2,1,0;1,1,0,2;1,0,2,2;1,2,0,0;1,1,2,2;1,2,0,2;1,1,2,1
0,0,1;1,1,0;0,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,2,2;1,1,2,1;1,0,0,1;1,2,0,1;1,1,0,0;1,2,2,0;1,1,2,2
0,0,1;1,1,0;0,1,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,1,2;1,2,2,1;1,1,2,2;1,0,0,1;1,2,0,0;1,1,0,1;1,2,2,2;1,1,2,0
0,0,1;1,1,0;1,0,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,2,0,0;1,1,0,2;1,2,2,0;1,1,2,2
0,0,1;1,1,0;1,0,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,1,2;1,2,2,0;1,1,2,1;1,0,0,2;1,2,0,2;1,1,0,0;1,2,2,2;1,1,2,0
0,0,1;1,1,0;1,2,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,2,0,0;1,1,0,1;1,2,2,1;1,1,2,2
0,0,1;1,1,1;0,2,0	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,1;1,2,1,0;1,1,0,0;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,2;1,1,0,2
0,0,1;1,1,1;1,0,0	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,2;1,2,1,2;1,1,0,2;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,1;1,1,0,1
0,0,1;1,1,1;1,0,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,1,1;1,1,0,0;1,0,0,2;1,2,2,0;1,1,1,2;1,2,1,0;1,1,0,2
0,0,1;1,1,1;1,0,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,2,1,0;1,1,0,1;1,0,0,2;1,2,2,2;1,1,1,0;1,2,1,2;1,1,0,0
0,0,1;1,1,1;1,2,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,1,0;1,2,1,2;1,1,0,2;1,0,0,1;1,2,2,2;1,1,1,2;1,2,1,0;1,1,0,0
0,0,1;1,1,1;1,2,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,1,1;1,1,0,0;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,2;1,1,0,1
0,0,1;1,1,1;2,0,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,0,2;1,0,0,1;1,2,2,1;1,1,1,0;1,2,1,1;1,1,0,0
0,0,1;1,1,1;2,0,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,1,2;1,1,0,0;1,0,0,1;1,2,2,0;1,1,1,1;1,2,1,0;1,1,0,1
0,0,1;1,1,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,2,1,1;1,1,0,1;1,0,0,2;1,2,2,1;1,1,1,1;1,2,1,0;1,1,0,0
0,0,1;1,1,1;2,1,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,0;1,2,1,0;1,1,0,2;1,0,0,2;1,2,2,0;1,1,1,2;1,2,1,2;1,1,0,1
0,0,1;1,1,1;2,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,2,1,2;1,1,0,0;1,0,0,2;1,2,2,2;1,1,1,0;1,2,1,1;1,1,0,2
1,0,0;0,0,1;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,2,2,1;1,2,1,0;1,2,0,0;1,1,2,2;1,1,1,1;1,1,2,1;1,1,1,0
1,0,0;1,0,1;1,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,2,1,1;1,2,0,0;1,2,2,0;1,1,0,2;1,1,2,1;1,1,0,1;1,1,2,0
1,0,0;1,0,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,2,1,0;1,2,0,2;1,2,2,2;1,1,0,0;1,1,2,2;1,1,0,2;1,1,2,1
1,0,1;0,0,1;1,1,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,1;1,1,2,2;1,0,1,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,2,2;1,2,1,2
1,0,1;0,0,1;2,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,0,1,1;1,2,0,2;1,0,2,1;1,2,1,1;1,0,2,0;1,2,1,0
1,0,1;0,0,1;2,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,2;1,0,1,0;1,2,0,2;1,0,2,2;1,2,1,0;1,0,2,1;1,2,1,2
1,0,1;0,1,0;1,0,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,2;1,2,2,0;1,0,1,2;1,2,1,0
1,0,1;0,1,0;1,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,1;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,1;1,2,2,2;1,0,1,0;1,2,1,1
1,0,1;0,1,1;1,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,0,1,2;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,2;1,2,2,2
1,0,1;0,1,1;2,2,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,2;1,1,2,1;1,0,1,1;1,2,1,0;1,0,1,0;1,2,0,0;1,0,0,1;1,2,2,1
1,0,1;1,0,0;1,1,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2
1,0,1;1,0,0;1,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,0,2,2;1,2,2,0;1,0,1,0;1,2,1,0;1,0,1,2;1,2,1,2
1,0,1;1,0,0;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,0,2,0;1,2,2,0;1,0,1,2;1,2,1,1;1,0,1,1;1,2,1,0
1,0,1;1,0,0;1,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,0;1,0,2,1;1,2,2,0;1,0,1,1;1,2,1,2;1,0,1,0;1,2,1,1
1,0,1;1,0,0;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,2,1;1,0,2,1;1,2,2,2;1,0,1,1;1,2,1,1;1,0,1,0;1,2,1,0
1,0,1;1,0,2;1,1,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,1;1,1,0,2;1,0,1,2;1,2,2,0;1,0,2,0;1,2,0,0;1,0,2,2;1,2,0,2
1,0,1;1,0,2;1,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,1;1,1,0,0;1,0,1,1;1,2,2,0;1,0,2,1;1,2,0,2;1,0,2,0;1,2,0,1
1,0,1;1,0,2;2,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,0,1;1,0,1,1;1,2,2,2;1,0,2,1;1,2,0,1;1,0,2,0;1,2,0,0
1,0,1;1,0,2;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,0,1,2;1,2,2,2;1,0,2,0;1,2,0,2;1,0,2,2;1,2,0,1
1,0,1;1,0,2;2,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,0,2;1,0,1,0;1,2,2,2;1,0,2,2;1,2,0,0;1,0,2,1;1,2,0,2
1,0,1;1,1,0;1,0,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,2,0;1,0,2,1;1,2,0,2;1,0,0,2;1,2,0,0;1,0,2,2;1,2,2,0
1,0,1;1,1,0;1,2,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,2,1;1,0,2,0;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,2;1,2,2,1
1,0,1;1,1,0;2,0,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,2,0;1,0,2,2;1,2,0,1;1,0,0,1;1,2,0,0;1,0,2,1;1,2,2,0
1,0,1;1,1,0;2,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,2,2;1,0,2,0;1,2,0,2;1,0,0,2;1,2,0,0;1,0,2,1;1,2,2,2
1,0,1;1,1,0;2,2,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,2,2;1,0,2,0;1,2,0,0;1,0,0,1;1,2,0,2;1,0,2,2;1,2,2,0
1,0,1;1,1,1;1,1,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2
1,0,1;1,1,1;1,1,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,2;1,2,0,2
1,0,1;1,1,1;1,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,0;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,2;1,2,1,2;1,0,1,0;1,2,0,0
1,0,1;1,1,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,0,0,1;1,2,0,2;1,0,2,1;1,2,1,1;1,0,1,0;1,2,0,0
1,0,1;1,1,1;2,2,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,2;1,1,1,1;1,0,0,1;1,2,0,0;1,0,2,0;1,2,1,0;1,0,1,1;1,2,0,1
Search completed.
Number of representatives: 65

sc,sc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;1,0,0;0,1,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,2,2,0;1,1,2,0;1,2,2,1;1,2,1,2;1,2,1,0;1,1,1,0;1,1,1,1
0,0,1;1,0,0;0,2,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2
0,0,1;1,0,0;0,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,2;1,2,1,1;1,2,1,0;1,1,1,0;1,1,1,2
0,0,1;1,0,0;0,2,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0
0,0,1;1,0,0;0,2,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,1;1,2,1,0;1,2,1,2;1,1,1,1;1,1,1,0
0,0,1;1,0,0;1,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,2,2,2;1,1,2,2;1,2,2,0;1,2,1,0;1,2,1,1;1,1,1,1;1,1,1,2
0,0,1;1,0,0;1,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,2,2,1;1,1,2,0;1,2,2,2;1,2,1,2;1,2,1,0;1,1,1,2;1,1,1,0
0,0,1;1,0,1;0,2,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2
0,0,1;1,0,1;0,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,2;1,2,0,1;1,2,0,0;1,1,2,0;1,1,2,2
0,0,1;1,0,1;0,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0
0,0,1;1,0,1;0,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,1;1,2,0,0;1,2,0,2;1,1,2,1;1,1,2,0
0,0,1;1,0,1;1,1,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,1;1,2,1,2;1,1,0,2;1,2,1,0;1,2,0,0;1,2,0,1;1,1,2,1;1,1,2,2
0,0,1;1,0,1;1,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,0,2;1,2,1,1;1,1,0,0;1,2,1,2;1,2,0,2;1,2,0,0;1,1,2,2;1,1,2,0
0,0,1;1,0,1;1,1,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,0,0;1,2,1,0;1,1,0,1;1,2,1,1;1,2,0,1;1,2,0,2;1,1,2,0;1,1,2,1
0,0,1;1,1,0;0,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,1,2;1,2,2,0;1,1,2,0;1,2,0,1;1,2,0,2;1,2,1,0;1,1,1,0;1,1,2,1
0,0,1;1,1,0;0,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,0;1,2,2,2;1,1,2,1;1,2,0,0;1,2,0,1;1,2,1,2;1,1,1,1;1,1,2,2
0,0,1;1,1,0;2,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,1,0;1,2,2,1;1,1,2,1;1,2,0,2;1,2,0,1;1,2,1,2;1,1,1,2;1,1,2,0
0,0,1;1,1,0;2,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,1;1,2,2,0;1,1,2,2;1,2,0,1;1,2,0,0;1,2,1,1;1,1,1,0;1,1,2,1
0,0,1;1,1,1;0,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,2,2;1,2,1,0;1,1,0,0;1,2,2,1;1,2,2,2;1,2,0,0;1,1,2,0;1,1,0,1
0,0,1;1,1,1;0,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,0;1,2,1,2;1,1,0,1;1,2,2,0;1,2,2,1;1,2,0,2;1,1,2,1;1,1,0,2
0,0,1;1,1,1;0,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,2,1;1,2,1,1;1,1,0,2;1,2,2,2;1,2,2,0;1,2,0,1;1,1,2,2;1,1,0,0
0,0,1;1,1,1;2,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,2,0;1,2,1,1;1,1,0,1;1,2,2,2;1,2,2,1;1,2,0,2;1,1,2,2;1,1,0,0
0,0,1;1,1,1;2,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,1;1,2,1,0;1,1,0,2;1,2,2,1;1,2,2,0;1,2,0,1;1,1,2,0;1,1,0,1
0,0,1;1,1,1;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,2,2;1,2,1,2;1,1,0,0;1,2,2,0;1,2,2,2;1,2,0,0;1,1,2,1;1,1,0,2
0,1,0;0,0,1;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1;1,2,2,0;1,0,2,0;1,0,1,2;1,1,1,2
0,1,0;0,0,1;1,1,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,0,2,2;1,0,1,2;1,1,2,0;1,2,2,0;1,0,2,1;1,0,1,1;1,1,1,2
0,1,0;0,0,1;1,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,1,2;1,0,2,1;1,0,1,0;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,2;1,1,1,0
0,1,0;0,0,1;2,0,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0;1,2,2,1;1,0,2,1;1,0,1,0;1,1,1,0
0,1,0;0,0,1;2,1,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2;1,2,2,1;1,0,2,2;1,0,1,2;1,1,1,0
0,1,0;0,0,1;2,1,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1
0,1,0;0,0,1;2,1,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,1;1,0,2,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,0;1,1,1,1
0,1,0;0,1,1;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,1;1,2,1,0;1,0,2,0;1,0,1,2;1,1,2,2
0,1,0;0,1,1;1,1,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,1;1,0,2,2;1,0,1,2;1,1,0,0;1,2,1,0;1,0,2,1;1,0,1,1;1,1,2,2
0,1,0;0,1,1;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,2,0,2;1,0,2,1;1,0,1,0;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,2;1,1,2,0
0,1,0;0,1,1;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,0;1,1,2,1
0,1,0;0,1,1;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,0,2;1,0,2,0;1,0,1,2;1,1,0,0;1,2,1,1;1,0,2,1;1,0,1,0;1,1,2,0
0,1,0;0,1,1;2,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,0,1;1,0,2,0;1,0,1,2;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,0;1,1,2,1
0,1,0;0,1,1;2,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,2;1,0,2,2;1,0,1,0;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,1;1,1,2,2
0,1,0;1,0,1;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,0;1,0,1,0;1,0,0,1;1,1,1,1;1,2,0,1;1,0,0,2;1,0,2,0;1,1,2,1
0,1,0;1,1,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0
0,1,0;1,1,1;0,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,1;1,0,1,1;1,0,0,2;1,1,2,2;1,2,2,0;1,0,0,1;1,0,2,2;1,1,0,0
0,1,0;1,1,1;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,2,2,2;1,0,1,2;1,0,0,1;1,1,2,1;1,2,2,0;1,0,0,2;1,0,2,1;1,1,0,0
0,1,0;1,1,1;1,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,2,2,0;1,0,1,0;1,0,0,1;1,1,2,1;1,2,2,1;1,0,0,2;1,0,2,0;1,1,0,1
0,1,0;1,1,1;1,2,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,2;1,0,1,0;1,0,0,1;1,1,2,2;1,2,2,0;1,0,0,2;1,0,2,0;1,1,0,2
0,1,1;0,0,1;1,0,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,2,1;1,1,1,0;1,0,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,2
0,1,1;0,0,1;1,1,0	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,1;1,2,2,2;1,1,1,2;1,0,2,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,1,2
0,1,1;0,0,1;1,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,1;1,1,1,0;1,0,2,2;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,1,0;1,2,2,0;1,1,1,1;1,0,2,1;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,1
0,1,1;0,0,1;2,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,0;1,2,2,1;1,1,1,1;1,0,2,2;1,1,2,1;1,2,2,2;1,1,1,2;1,2,1,0
0,1,1;0,0,1;2,1,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,1;1,2,2,0;1,1,1,2;1,0,2,1;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,1
0,1,1;0,0,1;2,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,2;1,2,2,2;1,1,1,0;1,0,2,0;1,1,2,2;1,2,2,0;1,1,1,1;1,2,1,2
0,1,1;0,1,0;1,0,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,2,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,2,0;1,2,0,0;1,1,0,2;1,2,1,2
0,1,1;0,1,0;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,0,1;1,1,0,0;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,2;1,2,1,0
0,1,1;0,1,0;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,2;1,2,0,0;1,1,0,2;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,0;1,2,1,0
0,1,1;0,1,0;2,1,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,2,0,0;1,1,0,2;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,0;1,2,1,1
0,1,1;0,1,0;2,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,2,2;1,2,0,2;1,1,0,0;1,0,1,0;1,1,2,2;1,2,0,0;1,1,0,1;1,2,1,2
0,1,1;0,1,2;1,0,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,1,0;1,2,1,1;1,1,2,0;1,0,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,2
0,1,1;0,1,2;1,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,1,1;1,1,2,0;1,0,2,2;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,0
0,1,1;0,1,2;2,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,1,2;1,2,1,0;1,1,2,2;1,0,2,0;1,1,0,1;1,2,1,1;1,1,2,0;1,2,0,0
0,1,1;0,1,2;2,1,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,2,1,1;1,1,2,1;1,0,2,2;1,1,0,1;1,2,1,2;1,1,2,2;1,2,0,0
0,1,1;0,1,2;2,1,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,1,1;1,2,1,0;1,1,2,2;1,0,2,1;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,1
0,1,1;0,1,2;2,1,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,2,1,2;1,1,2,0;1,0,2,0;1,1,0,2;1,2,1,0;1,1,2,1;1,2,0,2
0,1,1;1,0,0;1,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,2,2,0;1,1,2,1;1,0,2,1;1,1,1,1;1,2,1,2;1,1,1,0;1,2,1,1
0,1,1;1,0,0;1,2,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,1;1,2,1,0;1,1,1,2;1,2,1,1
0,1,1;1,0,1;0,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,1;1,2,1,1;1,1,0,2;1,0,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,2,0
0,1,1;1,0,1;1,0,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,0,1;1,2,1,0;1,1,0,1;1,0,1,0;1,1,0,2;1,2,0,2;1,1,2,0;1,2,2,0
0,1,1;1,0,1;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,2;1,2,1,1;1,1,0,0;1,0,1,2;1,1,0,2;1,2,0,0;1,1,2,2;1,2,2,0
0,1,1;1,0,1;1,2,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,0,2;1,2,1,0;1,1,0,1;1,0,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,2,2
0,1,1;1,0,1;2,0,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,0,2;1,2,1,0;1,1,0,2;1,0,1,0;1,1,0,1;1,2,0,1;1,1,2,0;1,2,2,0
0,1,1;1,0,1;2,1,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,0,0,1;1,2,1,0;1,1,0,2;1,0,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,2,1
0,1,1;1,0,1;2,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,2;1,2,1,2;1,1,0,0;1,0,1,0;1,1,0,2;1,2,0,0;1,1,2,1;1,2,2,2
0,1,1;1,0,1;2,2,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1
0,1,1;1,0,1;2,2,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,1,0,1;1,0,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,2,1
0,1,1;1,0,1;2,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,1,0,0;1,0,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,2,0
0,1,1;1,1,0;1,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,2,1;1,1,2,0;1,0,0,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,2,0
0,1,1;1,1,0;1,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,0;1,2,2,0;1,1,2,1;1,0,0,1;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,1
0,1,1;1,1,0;1,2,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,1,2;1,2,2,0;1,1,2,1;1,0,0,2;1,1,0,0;1,2,1,2;1,1,1,0;1,2,2,2
0,1,1;1,1,0;2,1,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,1,1;1,2,2,0;1,1,2,2;1,0,0,1;1,1,0,0;1,2,1,1;1,1,1,0;1,2,2,1
0,1,1;1,1,0;2,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,1,0;1,2,2,0;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,1,1,0;1,2,2,2
0,1,1;1,1,0;2,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,1,1;1,2,2,2;1,1,2,0;1,0,0,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,2,0
0,1,1;1,1,1;0,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,1;1,2,1,1;1,1,0,2;1,0,2,2;1,1,2,0;1,2,0,1;1,1,2,2;1,2,0,0
0,1,1;1,1,1;0,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,1,2;1,1,0,1;1,0,2,1;1,1,2,0;1,2,0,2;1,1,2,1;1,2,0,0
0,1,1;1,1,1;1,0,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,0;1,2,1,1;1,1,0,0;1,0,2,1;1,1,2,0;1,2,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;1,0,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,1,0;1,1,0,1;1,0,2,0;1,1,2,2;1,2,0,2;1,1,2,0;1,2,0,0
0,1,1;1,1,1;1,2,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,2,1,1;1,1,0,0;1,0,2,0;1,1,2,1;1,2,0,0;1,1,2,2;1,2,0,1
0,1,1;1,1,1;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,2;1,2,1,0;1,1,0,2;1,0,2,0;1,1,2,1;1,2,0,1;1,1,2,0;1,2,0,0
0,1,1;1,1,1;2,0,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,2,1,2;1,1,0,0;1,0,2,2;1,1,2,0;1,2,0,0;1,1,2,1;1,2,0,1
0,1,1;1,1,1;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,1,2;1,1,0,0;1,0,2,0;1,1,2,2;1,2,0,0;1,1,2,1;1,2,0,2
0,1,1;1,1,2;1,0,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,0,0;1,1,1,1;1,0,1,0;1,1,1,2;1,2,2,2;1,1,0,0;1,2,1,0
0,1,1;1,1,2;1,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,0,1;1,1,1,0;1,0,1,2;1,1,1,2;1,2,2,0;1,1,0,2;1,2,1,0
0,1,1;1,1,2;1,2,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1
0,1,1;1,1,2;1,2,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,0,1;1,2,0,1;1,1,1,0;1,0,1,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,1,1
0,1,1;1,1,2;1,2,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,2;1,2,0,0;1,1,1,1;1,0,1,2;1,1,1,0;1,2,2,2;1,1,0,0;1,2,1,2
0,1,1;1,1,2;2,0,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,2;1,2,0,0;1,1,1,2;1,0,1,0;1,1,1,1;1,2,2,1;1,1,0,0;1,2,1,0
0,1,1;1,1,2;2,1,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,1;1,2,0,0;1,1,1,2;1,0,1,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,1,1
0,1,1;1,1,2;2,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,2,0,2;1,1,1,0;1,0,1,1;1,1,1,1;1,2,2,0;1,1,0,1;1,2,1,0
1,0,1;0,0,1;1,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,0;1,1,2,0;1,0,1,1;1,1,2,1;1,0,2,1;1,0,2,2;1,2,1,0;1,2,1,1
1,0,1;0,0,1;1,2,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2
1,0,1;0,0,1;1,2,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,1,2;1,1,2,0;1,0,1,1;1,1,2,2;1,0,2,0;1,0,2,2;1,2,1,0;1,2,1,2
1,0,1;0,1,0;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,1;1,1,0,0;1,0,0,1;1,1,1,0;1,0,2,2;1,0,0,2;1,2,0,0;1,2,1,0
1,0,1;0,1,0;1,1,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,0;1,1,0,0;1,0,0,1;1,1,1,1;1,0,2,1;1,0,0,2;1,2,0,0;1,2,1,1
1,0,1;0,1,1;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,1;1,1,2,0;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,2;1,2,1,0;1,2,2,0
1,0,1;0,1,1;1,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,0,1,0;1,1,0,2;1,0,1,2;1,0,2,0;1,2,1,2;1,2,2,0
1,0,1;0,1,1;1,2,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,2;1,1,2,0;1,0,1,1;1,1,0,2;1,0,1,0;1,0,2,2;1,2,1,0;1,2,2,2
1,0,1;0,1,1;2,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,1;1,1,2,0;1,0,1,2;1,1,0,1;1,0,1,0;1,0,2,1;1,2,1,0;1,2,2,1
1,0,1;0,1,1;2,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,0,1;1,1,2,2;1,0,1,0;1,1,0,1;1,0,1,1;1,0,2,0;1,2,1,1;1,2,2,0
1,0,1;1,0,2;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,1,2;1,1,0,1;1,0,1,0;1,1,0,2;1,0,2,2;1,0,2,0;1,2,0,2;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,1;1,1,1,0;1,0,0,1;1,1,2,0;1,0,2,2;1,0,0,2;1,2,2,0;1,2,0,0
1,0,1;1,1,1;1,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,0;1,1,1,0;1,0,0,1;1,1,2,1;1,0,2,1;1,0,0,2;1,2,2,0;1,2,0,1
1,0,1;1,1,1;1,2,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,2,2;1,1,1,0;1,0,0,1;1,1,2,2;1,0,2,0;1,0,0,2;1,2,2,0;1,2,0,2
1,0,1;1,1,2;1,1,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,2;1,1,0,1;1,0,1,0;1,1,1,2;1,0,1,2;1,0,2,0;1,2,0,2;1,2,1,0
1,0,1;1,1,2;2,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,0,2;1,1,0,2;1,0,1,0;1,1,1,0;1,0,1,2;1,0,2,0;1,2,0,1;1,2,1,2
1,1,1;0,0,1;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,2,1;1,0,1,0;1,2,2,0;1,2,2,1;1,0,2,0;1,2,1,2;1,0,1,1
1,1,1;0,1,0;1,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,0;1,0,0,1;1,2,1,1;1,2,2,1;1,0,0,2;1,2,0,0;1,0,1,1
1,1,1;0,1,1;1,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,0;1,0,1,1;1,2,0,1;1,2,1,1;1,0,2,2;1,2,1,0;1,0,2,1
1,1,1;0,1,1;1,2,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,0,1;1,1,2,1;1,0,1,0;1,2,0,0;1,2,1,1;1,0,2,0;1,2,1,2;1,0,2,1
1,1,1;0,1,1;2,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,0,1,2;1,2,0,2;1,2,1,2;1,0,2,1;1,2,1,0;1,0,2,2
1,1,1;1,1,2;2,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2
1,1,1;1,1,2;2,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,0,2;1,0,1,0;1,2,1,0;1,2,1,2;1,0,2,0;1,2,0,1;1,0,1,2
Search completed.
Number of representatives: 125

   cu  sa  sc
cu 16  15  29
sa 15  38  65
sc 29  65 125
Total: 397.

827:

cu,cp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,1;1,2,0	0,1,2,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,1,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0
0,0,1;1,1,1;1,2,1	0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,2;1,2,0	0,1,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,2,0:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0
0,0,1;1,1,2;1,2,1	0,1,1,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,0,2	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,0,2	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,2,2	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1
0,1,1;1,0,1;1,1,0	0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,1	0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,2,1	0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,1,1
Search completed.
Number of representatives: 29

cu,cc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;1,1,0;1,2,0	0,1,2,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,2,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,0;1,2,2	0,1,2,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,0,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1
0,0,1;1,1,1;1,2,1	0,1,1,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,0,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,2;1,2,1	0,1,0,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,0,0;0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,0,0;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,0,1;0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;1,0,1;1,0,2	0,0,2,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,1	0,0,2,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,2	0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0:1,1,1,1;1,0,0,2;1,0,1,2;1,2,1,1;1,1,0,0;1,0,2,1;1,0,0,1
0,1,2;1,0,0;1,1,1	0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,0,2;1,0,1,2;1,1,1,1;1,2,1,1
0,1,2;1,0,1;1,0,2	0,0,0,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,2,1:1,0,1,0;1,1,0,1;1,2,1,0;1,0,1,2;1,0,0,2;1,1,2,0;1,2,0,2
0,1,2;1,1,1;1,2,2	0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
1,0,0;1,0,1;1,2,0	0,1,0,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,2,1	0,1,0,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,0,1,0;1,1,0,1;1,1,2,0;1,1,0,2
1,0,0;1,0,1;1,2,2	0,1,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,1:1,2,1,1;1,2,0,2;1,2,1,2;1,0,1,1;1,1,0,0;1,1,2,1;1,1,0,1
1,0,1;1,1,1;1,2,2	0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1
1,0,1;1,1,1;1,2,2	0,0,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1
1,0,1;1,1,1;1,2,2	0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1
1,0,1;1,2,1;1,2,2	0,0,0,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1
1,1,1;1,1,2;1,2,2	0,1,0,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,0,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,1,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
Search completed.
Number of representatives: 42

sa,cp:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,1,1,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,0,2	0,1,1,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2
0,0,1;0,1,1;1,0,1	0,1,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,0,2	0,1,0,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,2
0,0,1;0,1,2;1,0,2	0,1,2,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2
0,0,1;1,1,1;1,2,0	0,0,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0
0,1,1;0,0,1;1,0,2	0,0,0,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,1	0,0,0,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,2,0	0,0,0,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,1,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,1,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;1,0,0;1,0,1	0,0,1,2;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,0,2	0,0,0,2;0,0,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2
0,1,1;1,0,1;1,0,2	0,0,0,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,0,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,0,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,2;1,1,2	0,0,0,1;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,1,2	0,0,0,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,1,2	0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,2,0	0,0,2,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,2,2	0,0,1,0;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,2;1,2,1	0,0,1,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,2,2	0,0,1,2;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,2;0,0,1;1,0,2	0,0,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,1,1,0;1,2,2,2
0,1,2;0,0,1;1,1,1	0,0,1,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,2,0	0,0,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,2:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0
0,1,2;0,1,0;1,0,2	0,0,2,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2
0,1,2;0,1,0;1,1,2	0,0,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,0,2,2;1,1,2,0;1,2,1,1;1,0,1,2;1,0,2,1;1,1,2,2;1,2,1,0
0,1,2;0,1,0;1,2,2	0,0,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,0,2,1;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,0;1,1,2,1;1,2,1,1
0,1,2;0,1,1;1,1,2	0,1,0,0;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,2,1:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,2,2	0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,0,1,1;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,0;1,1,0,1;1,2,0,1
1,1,1;0,0,1;1,2,0	0,0,1,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0
1,1,1;0,1,1;1,0,2	0,1,0,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,2
1,1,1;0,1,2;1,2,2	0,1,0,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,1,2;1,2,1	0,0,2,2;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,0,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,1,1,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2
1,1,2;0,0,1;1,2,0	0,0,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0
1,1,2;0,0,1;1,2,1	0,0,2,1;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,1,0;1,0,0	0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,2;1,0,2,2;1,1,1,2;1,2,1,2;1,1,2,1;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,0,1	0,0,1,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,2,2,1;1,0,2,0;1,1,1,1;1,2,1,0;1,1,2,0;1,2,2,2;1,0,1,0
1,1,2;0,1,1;1,1,0	0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,0,1;1,1,0,0;1,2,2,0;1,1,1,0;1,2,0,0;1,0,0,2
1,1,2;0,1,1;1,2,1	0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2
1,1,2;0,1,2;1,0,2	0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,2;1,2,1,0;1,0,2,2
1,1,2;0,1,2;1,1,1	0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,2,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,2,1,1;1,0,2,1
1,1,2;0,1,2;1,2,0	0,0,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2:1,2,0,0;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,2;1,2,1,2;1,0,2,0
1,1,2;1,1,0;1,2,0	0,1,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0
1,1,2;1,1,0;1,2,0	0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0
1,1,2;1,1,0;1,2,0	0,1,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,2,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0
1,1,2;1,1,0;1,2,1	0,1,0,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,2:1,2,1,2;1,0,1,1;1,1,0,0;1,2,0,2;1,1,0,1;1,2,0,0;1,0,2,2
1,1,2;1,1,1;1,2,0	0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,0,2,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,1,0
1,1,2;1,1,1;1,2,1	0,0,2,1;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,1,2
1,1,2;1,2,1;1,2,2	0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1
1,1,2;1,2,1;1,2,2	0,0,1,2;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,1:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1
1,1,2;1,2,1;1,2,2	0,1,0,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,1:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1
Search completed.
Number of representatives: 60

sa,cc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,1,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,1,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,0;1,1,2,2;1,2,1,0
0,0,1;0,1,1;1,0,0	0,1,0,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,1,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0
0,0,1;0,1,2;1,0,0	0,1,2,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,0,1	0,1,2,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,0;1,1,1,2;1,2,2,0
0,0,1;1,1,2;1,2,1	0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,1;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,0	0,0,1,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,1,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,1,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;1,0,0;1,0,1	0,0,0,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,1;1,0,2	0,0,0,1;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,0,2	0,0,0,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,0,2	0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,2,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,0,1;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,1,1;1,1,2	0,0,1,2;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,2;1,2,1	0,0,0,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2
0,1,2;0,0,1;1,0,0	0,0,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,2	0,0,1,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0
0,1,2;0,1,0;1,0,0	0,0,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1
0,1,2;0,1,0;1,1,0	0,0,2,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2:1,0,2,1;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,0;1,1,2,0;1,2,1,2
0,1,2;0,1,1;1,1,0	0,1,0,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,2,2:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,0;1,2,0,2
1,0,0;0,0,1;0,1,1	0,1,1,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,1;1,2,1,0;1,2,2,0;1,0,1,2;1,1,2,1;1,1,1,0;1,1,2,0
1,0,0;0,0,1;1,1,2	0,1,1,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0
1,0,0;0,1,1;1,0,1	0,1,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0
1,0,0;0,1,2;1,1,1	0,0,0,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1
1,0,0;0,1,2;1,2,2	0,1,0,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,2:1,2,0,1;1,2,1,2;1,2,2,2;1,0,0,1;1,1,0,0;1,1,1,1;1,1,2,1
1,0,1;0,0,1;1,1,1	0,0,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,0;1,0,1,2;1,1,2,2;1,1,1,2;1,0,2,2;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,1,2	0,0,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0
1,0,1;0,0,1;1,2,0	0,0,2,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0:1,1,2,0;1,0,1,0;1,1,2,1;1,1,1,2;1,0,2,2;1,2,1,2;1,0,2,0
1,0,1;0,1,0;0,1,1	0,0,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,0:1,1,2,1;1,0,2,0;1,1,1,0;1,1,1,2;1,0,2,1;1,2,2,0;1,0,1,0
1,0,1;0,1,0;1,0,0	0,0,0,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,2;1,0,2,2;1,1,1,2;1,1,1,0;1,0,2,1;1,2,2,1;1,0,1,1
1,0,1;0,1,0;1,2,2	0,1,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1
1,0,1;0,1,1;1,1,0	0,0,0,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,0,0:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2
1,0,1;0,1,2;1,0,0	0,0,2,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,2,2:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1
1,0,1;0,1,2;1,1,1	0,0,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,1,0,2;1,0,0,2;1,2,1,1;1,0,2,1
1,0,1;0,1,2;1,1,2	0,1,0,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0:1,1,0,2;1,0,1,0;1,1,2,1;1,1,0,0;1,0,0,1;1,2,1,2;1,0,2,0
1,0,1;0,1,2;1,2,1	0,0,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,2:1,1,0,2;1,0,1,1;1,1,2,0;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,2
1,0,1;1,0,0;1,1,0	0,0,2,1;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2
1,0,1;1,0,2;1,1,1	0,0,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1
1,0,1;1,0,2;1,2,0	0,0,1,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,1,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,1	0,1,0,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2
1,0,1;1,1,0;1,1,1	0,0,1,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,1,1:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1
1,0,1;1,1,1;1,1,2	0,0,0,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,1,0:1,1,0,2;1,0,2,0;1,1,2,1;1,1,2,0;1,0,2,1;1,2,1,2;1,0,1,0
1,0,1;1,1,2;1,2,1	0,0,1,1;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,0,1;1,1,2;1,2,1	0,0,1,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,0,1;1,1,2;1,2,1	0,1,1,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,1,1;0,0,1;0,1,0	0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,2,2,2;1,1,1,2;1,1,2,1
1,1,1;0,0,1;0,1,1	0,1,0,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0:1,0,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,2,2,1;1,1,1,0;1,1,2,0
1,1,1;0,0,1;1,0,0	0,1,0,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,2;1,2,1,2;1,2,2,2;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,0,2	0,1,1,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,1:1,0,2,0;1,2,1,1;1,2,2,0;1,2,1,2;1,2,2,2;1,1,1,0;1,1,2,2
1,1,1;0,1,1;0,1,2	0,1,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,2,1,0;1,1,0,1;1,1,0,2
1,1,1;0,1,1;1,0,1	0,1,0,0;0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1:1,0,1,1;1,2,0,0;1,2,0,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,0,0
1,1,1;0,1,1;1,0,2	0,1,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,1;1,2,0,0;1,2,2,2;1,2,1,2;1,1,0,0;1,1,0,2
1,1,1;0,1,1;1,1,2	0,1,0,0;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,2;1,0,0	0,0,0,1;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,0,0	0,0,0,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,0,0	0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,0,1	0,1,1,1;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0:1,0,0,1;1,2,1,0;1,2,2,1;1,2,0,1;1,2,0,0;1,1,1,2;1,1,2,0
1,1,1;0,1,2;1,2,2	0,0,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,0,0;1,0,1	0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,1:1,0,2,1;1,2,2,0;1,2,2,1;1,2,0,1;1,2,1,0;1,1,1,2;1,1,1,0
1,1,1;1,0,0;1,0,2	0,1,2,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,1;0,1,2,2:1,0,2,0;1,2,2,1;1,2,2,0;1,2,0,2;1,2,1,2;1,1,1,0;1,1,1,2
1,1,1;1,0,0;1,1,2	0,1,2,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0
1,1,1;1,0,1;1,1,0	0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,0,1,1;1,2,0,1;1,2,1,0;1,2,1,1;1,2,0,0;1,1,2,0;1,1,0,2
1,1,1;1,0,1;1,1,2	0,1,1,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0
1,1,1;1,0,2;1,2,1	0,1,0,1;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2
1,1,1;1,1,2;1,2,1	0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,1,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,1,1,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,1,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,2;0,0,1;1,0,0	0,1,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,2:1,2,2,2;1,0,1,2;1,1,2,2;1,0,1,0;1,1,2,1;1,2,1,1;1,0,2,1
1,1,2;0,0,1;1,2,1	0,0,2,1;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,2	0,0,0,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2:1,2,2,1;1,0,1,2;1,1,2,2;1,0,1,1;1,1,2,0;1,2,1,1;1,0,2,1
1,1,2;0,1,0;1,0,0	0,0,1,2;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,0,1	0,0,1,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,2,2,0:1,2,2,1;1,0,2,0;1,1,1,1;1,0,1,1;1,1,2,0;1,2,2,2;1,0,1,0
1,1,2;0,1,0;1,2,1	0,0,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,2,2,2:1,2,2,2;1,0,2,1;1,1,1,0;1,0,1,0;1,1,2,1;1,2,2,0;1,0,1,2
1,1,2;0,1,1;1,0,0	0,0,0,1;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2:1,2,1,2;1,0,0,2;1,1,0,2;1,0,2,0;1,1,1,1;1,2,0,1;1,0,0,1
1,1,2;0,1,1;1,0,2	0,0,0,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0:1,2,1,0;1,0,0,1;1,1,0,0;1,0,2,2;1,1,1,2;1,2,0,0;1,0,0,2
1,1,2;0,1,2;1,1,1	0,0,2,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,0,2,1
1,1,2;0,1,2;1,2,0	0,0,0,1;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0
1,1,2;0,1,2;1,2,0	0,0,0,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0
1,1,2;0,1,2;1,2,0	0,0,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,0,1,0;1,1,2,1;1,0,0,2;1,1,0,2;1,2,1,2;1,0,2,0
Search completed.
Number of representatives: 86

sc,cp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,2,0	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,2	0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,0;2,1,1	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2
0,0,1;0,1,0;2,2,0	0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1
0,0,1;0,1,0;2,2,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0
0,0,1;0,1,0;2,2,2	0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,0	0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,1;2,2,0	0,1,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1
0,0,1;0,1,1;2,2,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0
0,0,1;0,1,1;2,2,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2
0,0,1;0,1,2;1,2,0	0,1,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,1	0,1,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;0,1,2;2,2,0	0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1
0,0,1;0,1,2;2,2,1	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0
0,0,1;0,1,2;2,2,2	0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2
0,1,1;0,0,1;1,0,1	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,1	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,1	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,1,0	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,2,2	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,1,2	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,1,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,2,0	0,0,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,2,1	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,2,0	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;1,0,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2
0,1,1;1,0,0;1,1,2	0,0,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,0;2,1,2	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;1,0,2	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1
0,1,1;1,0,2;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;1,1,2	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,2,2	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;1,0,1	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,1	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,1	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;1,0,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,2,2	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,1;1,1,2;2,1,1	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2
0,1,1;1,1,2;2,2,0	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1
0,1,1;1,2,2;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;1,0,2	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2
0,1,1;1,2,2;1,1,2	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0
0,1,1;1,2,2;2,1,2	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1
0,1,2;0,0,1;1,1,1	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;2,1,0	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0
0,1,2;1,0,0;1,1,1	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1
0,1,2;1,0,1;1,1,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0
0,1,2;1,0,1;2,1,0	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,2,2	0,0,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2
0,1,2;1,0,2;1,1,2	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0
0,1,2;1,0,2;1,2,2	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1
0,1,2;1,1,1;1,1,2	0,0,0,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0
0,1,2;1,1,1;1,2,1	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2
1,1,1;0,0,1;1,2,1	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2
1,1,1;0,0,1;1,2,2	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1
1,1,2;0,0,1;1,2,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,2	0,1,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1
1,1,2;0,1,1;1,2,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2
1,1,2;0,1,1;2,1,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
Search completed.
Number of representatives: 107

sc,cc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,2,0	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,2	0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,1;1,2,0	0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,2;1,2,0	0,1,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,1	0,1,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;1,0,0;2,1,0	0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0
0,0,1;1,0,0;2,1,1	0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2
0,0,1;1,0,0;2,1,2	0,1,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1
0,0,1;1,0,1;1,2,2	0,0,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1
0,0,1;1,0,1;2,1,0	0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,1,1	0,1,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2
0,0,1;1,0,1;2,1,2	0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,2,0	0,1,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,2,1	0,1,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,2,2	0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2
0,1,1;0,0,1;1,0,1	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,2	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,1	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,2,0	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,0	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,1	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;1,0,1	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,1,2	0,0,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;1,0,0	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,0,2	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;2,0,1	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,2,2	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;1,0,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,2	0,0,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,1,2	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,1,2	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;2,0,1	0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1
0,1,1;1,1,1;2,0,2	0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;1,0,2	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1
0,1,2;0,0,1;1,0,0	0,0,0,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,1	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,2,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1
0,1,2;0,1,1;1,0,2	0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2
0,1,2;1,0,0;1,1,0	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2
0,1,2;1,0,1;2,1,2	0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1
0,1,2;1,0,1;2,2,1	0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0
0,1,2;1,1,1;1,1,0	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2
0,1,2;1,1,1;1,2,2	0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,2;1,0,2	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2
0,1,2;1,1,2;1,1,1	0,0,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1
0,1,2;1,1,2;1,2,2	0,0,1,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1
1,0,0;0,0,1;1,1,1	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1
1,0,0;0,0,1;1,1,2	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0
1,0,0;0,1,1;1,1,2	0,1,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0
1,0,0;1,0,1;1,1,2	0,1,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,2,0	0,1,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0
1,0,0;1,0,1;2,1,0	0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0
1,0,0;1,0,1;2,2,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2
1,0,0;1,1,1;1,0,2	0,1,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2
1,0,0;1,1,1;1,1,2	0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0
1,0,0;1,1,1;2,0,1	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1
1,0,0;1,1,2;1,0,2	0,1,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,1,0	0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,1,1	0,1,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,1:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1
1,0,1;0,0,1;1,1,0	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,2,2	0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,2,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,2,2	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;2,1,1	0,0,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2
1,0,1;0,0,1;2,2,2	0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2
1,0,1;0,1,0;1,2,2	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1
1,0,1;0,1,0;2,0,1	0,0,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1
1,0,1;0,1,0;2,1,1	0,0,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2
1,0,1;0,1,0;2,2,1	0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0
1,0,1;0,1,1;1,0,2	0,0,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,1,0	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,2,1	0,0,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1
1,0,1;0,1,1;2,1,1	0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2
1,0,1;0,1,1;2,1,2	0,0,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1
1,0,1;0,1,2;1,0,2	0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2
1,0,1;0,1,2;2,0,1	0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1
1,0,1;0,1,2;2,2,1	0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0
1,0,1;1,0,0;1,1,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,2,1	0,0,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,2,2	0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1
1,0,1;1,0,0;2,1,2	0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1
1,0,1;1,0,0;2,2,1	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0
1,0,1;1,0,2;1,1,1	0,0,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1
1,0,1;1,0,2;1,2,0	0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0
1,0,1;1,0,2;2,1,1	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2
1,0,1;1,1,0;1,1,2	0,0,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0
1,0,1;1,1,0;2,2,1	0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0
1,0,1;1,1,1;1,1,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2
1,0,1;1,1,1;2,1,0	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0
1,0,1;1,1,2;1,2,2	0,0,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1
1,0,1;1,1,2;2,1,1	0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2
1,0,1;1,2,0;1,2,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1
1,0,1;1,2,0;2,1,1	0,0,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2
1,0,1;1,2,0;2,2,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2
1,0,1;1,2,2;1,1,1	0,0,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1
1,0,1;1,2,2;1,2,1	0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2
1,0,1;1,2,2;2,1,2	0,0,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1
1,0,1;1,2,2;2,2,2	0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2
1,1,1;0,0,1;1,2,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,2,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,2,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;2,1,1	0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,1,1;1,1,2	0,1,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,2;1,2,1	0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2
1,1,1;0,1,2;1,2,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,0,0;1,1,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0
1,1,1;1,0,1;1,2,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;1,2,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;1,2,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;2,1,1	0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,1,1	0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,1,1	0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,2,1	0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0
1,1,1;1,0,2;1,2,1	0,1,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2
1,1,1;1,0,2;2,1,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1
1,1,1;1,1,2;1,2,1	0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;2,1,2	0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1
1,1,2;0,0,1;1,2,1	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;2,1,2	0,0,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1
1,1,2;0,1,1;2,1,2	0,0,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,0,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
Search completed.
Number of representatives: 168

    cp  cc
cu  29  42
sa  60  86
sc 107 168
Total: 492.

December 3, 2021 14:40.

836:

cu,ce:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 3
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,2;0,1,2,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,1	0,0,0,1;0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,1;1,2,1	0,0,1,1;0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,2;0,1,2,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,1,1,2;0,1,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,1,0;1,0,1;1,0,2	0,0,0,0;0,0,2,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2
0,1,0;1,0,1;1,0,2	0,0,0,0;0,0,2,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,2,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2
0,1,0;1,0,1;1,0,2	0,0,0,0;0,1,2,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,1;0,2,2,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2
Search completed.
Number of representatives: 9

cu,cf:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,0;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,0,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;1,0,0;1,1,2	0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,0;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,0;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,0;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,0;0,0,1,1;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,1;1,0,2	0,0,0,0;0,0,2,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,0,2	0,0,0,0;0,0,2,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,0,2	0,0,2,2;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,1,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,2,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,2,0	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,0;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,0;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,0;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,1,0;0,0,1,1;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,1;1,1,2	0,1,1,2;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,1;1,0,2;1,1,2	0,0,0,0;0,0,0,1;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,1,2	0,0,0,0;0,0,0,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,1,2	0,0,0,1;0,0,0,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1
Search completed.
Number of representatives: 48

cu,cl:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,0;0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,0;0,0,0,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,0;0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,0;0,0,0,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,0;0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,1;0,0,0,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,1;0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,1;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,0,2;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,1;0,0,0,2;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,1;0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
Search completed.
Number of representatives: 48

sa,ce:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,0	0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,1,2,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,1	0,0,0,1;0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,0;1,2,1	0,0,0,1;0,1,0,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,0;1,2,1	0,0,0,1;0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,1;1,2,1	0,0,1,1;0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,1	0,0,1,1;0,1,0,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,1	0,0,1,1;0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,0,0;0,1,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,0,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,0,1,2;0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
1,0,1;0,0,1;0,1,0	0,0,0,0;0,2,1,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,2,1,1;0,2,1,2:1,1,2,2;1,2,0,0;1,1,2,1;1,0,2,2;1,1,0,0;1,0,2,1
1,0,1;0,0,1;1,1,0	0,0,2,1;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0;0,2,1,2:1,1,2,1;1,2,0,2;1,1,2,0;1,0,2,0;1,1,0,1;1,0,2,2
1,0,1;0,0,1;1,1,1	0,0,0,2;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,2:1,1,2,0;1,2,0,2;1,1,2,2;1,0,2,2;1,1,0,1;1,0,2,1
1,0,1;0,1,0;1,0,0	0,0,0,2;0,1,0,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,1,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,0,0,2;0,1,0,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,0,0,2;0,2,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,1,0,1;0,2,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,1,2	0,0,1,1;0,1,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0
1,0,1;0,1,0;1,1,2	0,0,1,1;0,2,1,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0
1,0,1;0,1,0;1,1,2	0,1,1,2;0,2,1,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,0;0,2,2,2:1,1,2,2;1,2,0,2;1,1,1,1;1,0,2,1;1,1,0,1;1,0,1,0
1,0,1;1,0,0;1,1,0	0,0,0,1;0,1,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;1,1,0	0,0,0,1;0,2,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,2,0;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;1,1,0	0,1,1,2;0,2,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,2,0;0,2,2,2:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,2;1,1,0	0,0,1,1;0,1,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,1:1,1,0,1;1,2,2,2;1,1,0,0;1,0,2,0;1,1,1,1;1,0,2,2
1,0,1;1,1,0;1,1,1	0,0,0,1;0,2,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,2;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,2;1,0,0,2;1,1,1,1;1,0,2,1
1,0,1;1,1,0;1,2,0	0,0,1,1;0,1,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,0,1,1;0,2,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,2,0,0;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,1,2,2;0,2,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,0,0;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,1,0;0,0,1;1,0,0	0,0,0,2;0,0,1,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,2:1,1,2,2;1,2,0,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,2,1
1,1,0;0,0,1;1,2,2	0,1,0,2;0,1,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,2:1,1,2,1;1,2,0,2;1,0,2,2;1,0,2,0;1,1,0,1;1,2,2,1
1,1,0;0,1,0;1,0,1	0,0,2,1;0,1,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,2,2;0,2,1,2:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0
1,1,0;0,1,0;1,0,1	0,0,2,1;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,2;0,2,2,0:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0
1,1,0;0,1,0;1,0,1	0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,0:1,1,2,1;1,2,0,2;1,0,1,1;1,0,2,0;1,1,0,1;1,2,1,0
Search completed.
Number of representatives: 37

sa,cf:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,1,1	0,0,1,1;0,1,2,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,1,0
0,0,1;0,1,1;1,0,1	0,0,2,2;0,1,1,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,2,1	0,0,2,0;0,1,1,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,0,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,1
0,1,1;0,0,1;1,1,0	0,0,2,1;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,1	0,0,2,2;0,2,0,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,1;0,2,1,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,0,2,0;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,1,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,1,2;1,1,1	0,1,0,0;0,1,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,1,0,0;0,1,0,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,1,0,0;0,2,1,1;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,1,0,2;0,2,1,1;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,1,1;0,2,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,2;0,0,1;1,0,0	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,1	0,0,0,2;0,0,1,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,0,2	0,0,0,0;0,0,1,0;0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,0	0,0,0,0;0,0,1,0;0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,1	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,2	0,0,0,2;0,0,1,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,1,2	0,0,0,2;0,0,1,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,1,2	0,0,0,2;0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,1,2	0,0,1,1;0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,2,0	0,0,0,2;0,0,1,1;0,0,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,2,1	0,0,0,0;0,0,1,0;0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,2,2	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,1,1;1,0,1	0,0,0,0;0,0,1,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,2	0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,0,2,0
0,1,2;0,1,1;1,1,2	0,0,0,0;0,0,1,2;0,0,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,0,0;0,0,1,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,0,0;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,0,2;0,0,1,0;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,0,2;0,0,1,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
1,0,0;0,0,1;0,1,0	0,1,1,2;0,1,2,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,1
1,0,0;0,0,1;1,1,0	0,1,1,1;0,1,2,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,1,1;1,1,2	0,0,0,1;0,1,0,2;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,1;1,1,2	0,0,0,1;0,1,0,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,1;1,1,2	0,0,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,1,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;1,2,0	0,1,0,0;0,1,1,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,1:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,1;0,0,1;0,1,1	0,0,0,1;0,0,2,1;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2:1,1,2,1;1,0,1,0;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,2
1,0,1;0,0,1;1,1,2	0,0,2,0;0,1,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,2,1	0,0,0,2;0,0,2,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,2;1,0,1,1;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,1,0	0,0,0,1;0,0,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,2,1,0:1,1,2,1;1,0,2,1;1,1,1,0;1,0,1,0;1,0,2,0;1,2,1,2
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,2,1;0,2,1,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,2,0	0,0,1,0;0,0,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,2;0,2,1,2:1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,1;1,0,0	0,0,1,0;0,0,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,2,2,1:1,1,1,2;1,0,0,2;1,1,0,2;1,0,2,2;1,0,1,1;1,2,2,1
1,0,1;0,1,1;1,0,2	0,0,1,1;0,0,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,1,0	0,0,1,1;0,1,0,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,0,1,0;1,2,2,2
1,0,1;0,1,1;1,2,2	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,2,2
1,0,1;0,1,2;1,2,1	0,0,0,1;0,0,2,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,2:1,1,0,2;1,0,1,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,0,1
1,0,1;1,0,0;1,1,0	0,0,0,1;0,0,2,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,0:1,1,2,1;1,0,2,1;1,1,2,0;1,0,2,0;1,0,1,0;1,2,1,2
1,0,1;1,0,2;1,1,0	0,0,1,1;0,0,2,1;0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,1,0	0,0,1,1;0,0,2,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,1,0	0,0,1,1;0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,1,0	0,0,2,1;0,1,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,2,1	0,0,1,2;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,0:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,1,0;1,1,1	0,0,1,2;0,0,2,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,2,0,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,1,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,1;1,1,2	0,0,0,1;0,0,1,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,2,1,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,1,1;1,2,2	0,0,0,2;0,0,1,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,2,0;1,2,1	0,0,0,1;0,0,1,2;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,1,2,1:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,2,0;1,2,2	0,0,0,2;0,0,2,1;0,1,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,2,1;1,2,2	0,0,0,1;0,0,2,0;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,2:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,0,1,0
1,1,1;0,0,1;1,2,1	0,0,1,2;0,1,1,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,2	0,0,1,1;0,1,0,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2
1,1,1;0,1,1;1,1,2	0,0,0,2;0,1,1,2;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;0,1,1;1,1,2	0,0,0,2;0,1,1,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;0,1,1;1,1,2	0,0,0,2;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;0,1,1;1,1,2	0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;0,1,2;1,2,2	0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2
1,1,1;1,0,0;1,0,1	0,0,1,0;0,1,0,0;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2:1,0,2,1;1,2,2,0;1,2,2,1;1,1,2,0;1,2,1,0;1,0,1,2
1,1,1;1,0,1;1,0,2	0,1,0,1;0,1,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,0:1,0,1,0;1,2,0,1;1,2,1,0;1,1,0,1;1,2,0,2;1,0,2,0
1,1,1;1,0,1;1,1,2	0,1,0,0;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,0,2,1
1,1,1;1,0,1;1,2,0	0,0,0,2;0,1,0,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,1;0,1,0,2:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0
1,1,1;1,0,2;1,2,1	0,0,0,2;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,0;0,2,0,0:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,2	0,0,1,1;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,0:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,2,2,0;1,0,0,2
1,1,1;1,1,2;1,2,2	0,0,2,1;0,1,0,0;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,0;0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,0,1,2
1,1,2;0,0,1;0,1,0	0,1,1,2;0,2,1,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,2,2,2;1,0,1,2;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,1
1,1,2;0,0,1;0,1,1	0,1,1,1;0,2,0,0;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,1:1,2,2,1;1,0,1,0;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,2
1,1,2;0,0,1;1,2,0	0,0,2,0;0,2,1,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,2,1,0;0,2,2,2:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,0
1,1,2;0,1,1;1,0,0	0,0,0,1;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,2,1,2;1,0,0,2;1,1,0,2;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;0,1,1;1,0,2	0,1,2,0;0,2,0,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1;0,2,1,2:1,2,1,0;1,0,0,1;1,1,0,0;1,2,2,1;1,1,1,2;1,1,2,0
1,1,2;0,1,1;1,2,1	0,1,0,2;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,2,0,0;0,2,0,2:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;1,0,1;1,1,0	0,1,1,0;0,2,0,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,0;0,2,2,2:1,2,1,1;1,0,0,1;1,1,1,0;1,2,0,0;1,1,0,0;1,1,2,2
1,1,2;1,0,1;1,2,2	0,1,0,1;0,2,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,2,1,1;1,0,0,2;1,1,1,2;1,2,0,0;1,1,0,0;1,1,2,2
1,1,2;1,0,2;1,1,0	0,0,2,2;0,1,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,0,2;1,1,0	0,0,2,2;0,1,0,0;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,0,2;1,1,0	0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,0,2;1,1,0	0,1,0,0;0,2,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,0:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,1,1;1,2,1	0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,1	0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,1	0,0,2,1;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,1	0,1,1,2;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,2,1,0;0,2,1,2:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,2	0,0,2,2;0,1,1,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,1;0,2,1,1:1,2,0,1;1,0,2,2;1,1,2,2;1,2,1,0;1,1,2,0;1,1,0,2
Search completed.
Number of representatives: 95

sa,cl:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,1	0,0,0,2;0,0,1,1;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,0,2;0,0,1,1;0,0,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,0,1;0,0,1,0;0,0,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,0,1;0,0,1,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,1,0;0,0,1,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,2,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,1;0,0,1,2;0,0,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,1,0;0,1,2,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,1,0;0,1,2,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,1,0;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,2,0,1;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,2,0;0,1,1,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,0;0,2,0,2:1,0,0,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,0,1;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1
1,1,1;0,1,1;1,0,1	0,0,1,1;0,1,2,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,2;0,2,2,2:1,2,0,2;1,2,2,0;1,2,2,2;1,1,1,1;1,1,1,0;1,1,0,1
Search completed.
Number of representatives: 14

sc,ce:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,1,1	0,0,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,1,2	0,0,1,2;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;2,1,0	0,1,0,1;0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;2,1,2	0,1,0,1;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1
1,0,1;0,0,1;2,1,2	0,0,2,0;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,0,2,0;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,1,2,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,1,0	0,0,2,2;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,2,1	0,0,1,0;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;1,0,0;1,1,0	0,0,0,2;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;2,1,2	0,0,0,2;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1
1,0,1;1,0,2;2,1,1	0,0,2,1;0,2,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2
1,0,1;1,1,1;1,1,0	0,0,0,2;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2
1,1,0;0,0,1;1,2,0	0,0,1,0;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,2,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
Search completed.
Number of representatives: 54

sc,cf:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,1,2	0,0,0,2;0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,2;2,1,0	0,0,2,0;0,1,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0
0,0,1;1,0,0;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,2,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,0,1;1,2,0	0,0,1,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,1	0,0,1,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,2;2,1,1	0,0,0,2;0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1
0,1,1;0,0,1;1,1,0	0,1,0,0;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,1,0,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,1,2;1,0,1	0,0,1,0;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2
0,1,1;1,0,0;1,1,2	0,1,0,2;0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;1,0,2	0,0,2,0;0,1,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,0	0,1,1,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;1,1,1	0,0,2,0;0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,2,1	0,0,2,1;0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;2,0,0	0,0,1,1;0,1,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2
0,1,1;1,1,1;1,0,2	0,1,2,0;0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,1,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0
0,1,2;0,0,1;1,0,0	0,0,0,1;0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,1;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,2;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,1,0	0,0,0,0;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,1	0,0,0,1;0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,0	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,2,0;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,0	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,2	0,0,1,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;1,0,0;1,0,1	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,2,0;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,1;0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,1;1,0,0	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;2,0,0	0,0,0,2;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,0,2;0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,1,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,2,2	0,0,0,2;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,0,2;0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,1,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,1,1;1,0,1	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,0	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,2	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,2,1	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,2;1,0,1	0,0,1,0;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,1,2;1,0,2	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;2,0,2	0,0,0,0;0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,0,2;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,0,2;0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,1,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,0,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,0,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,2,2	0,1,0,0;0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,1,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,2,2	0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,2,2	0,1,2,0;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0
1,0,1;0,0,1;1,1,2	0,0,0,1;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,2,0	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;2,1,0	0,0,0,0;0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,2,2	0,0,0,2;0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;2,2,1	0,0,0,1;0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2
1,0,1;0,1,1;1,1,1	0,0,0,1;0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;2,1,1	0,0,0,2;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1
1,0,1;0,1,2;1,0,2	0,0,0,0;0,0,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,0,0;0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,1,0;0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,1,1	0,0,0,0;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,2,0	0,0,2,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;2,1,2	0,0,1,0;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,1	0,0,2,1;0,0,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,2	0,0,2,0;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0
1,0,1;1,0,0;1,2,0	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,0;2,1,1	0,0,0,1;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1
1,0,1;1,0,0;2,2,2	0,0,0,2;0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,0,2;1,2,1	0,0,1,1;0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;2,1,2	0,0,1,0;0,0,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,0,2;2,2,0	0,0,1,1;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,1;1,1,0	0,0,1,0;0,0,2,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,2,2	0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;2,2,1	0,0,2,1;0,0,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,1,2;1,0,2	0,0,0,0;0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,0,0;0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,1,0;0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,1,1	0,0,0,2;0,0,1,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,0,0;0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,0,0;0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,1,0;0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,1,2	0,0,0,1;0,0,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,1,2;2,2,2	0,0,0,0;0,0,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,2,0;1,2,1	0,0,1,2;0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,2,0;2,1,1	0,0,1,1;0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,2,0;2,1,2	0,0,1,0;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,2,1;1,2,0	0,0,0,2;0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,2,2;1,1,2	0,0,0,2;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,2,1	0,0,0,2;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1
1,1,1;0,0,1;1,2,1	0,1,0,0;0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,2	0,0,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2
1,1,1;0,0,1;2,1,2	0,1,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2
1,1,1;0,1,2;1,2,2	0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2
1,1,1;1,0,0;1,1,2	0,0,2,2;0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1
1,1,1;1,0,0;2,1,2	0,0,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2
1,1,1;1,0,2;1,1,2	0,0,0,2;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,1	0,1,1,2;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1
Search completed.
Number of representatives: 157

sc,cl:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,1	0,0,1,0;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,1,0;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;1,1,0;0,1,1	0,0,1,0;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0
0,0,1;1,1,0;1,2,1	0,0,1,0;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,1,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,1,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,0,2;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0
0,0,1;1,1,1;1,2,0	0,0,0,0;0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,0;0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,1,1;0,0,1;1,0,1	0,1,1,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1
0,1,1;1,1,1;1,0,2	0,1,0,0;0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1
0,1,1;1,1,2;1,2,1	0,1,0,0;0,2,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1
Search completed.
Number of representatives: 26

   ce  cf  cl
cu  9  48  48
sa 37  95  14
sc 54 157  26
Total: 488.

December 3, 2021 21:46.

845:

cu,sp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;1,0,0;1,1,0	0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,0,1,1
0,0,1;1,0,0;1,1,1	0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,0,1,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,0,1,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,1,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,1,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,0;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,0,1,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,0,2;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,1,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,1;0,2,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;1,0,0;1,0,1	0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,0;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,0,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,1;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1;0,1,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,1,2;0,0,2,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,2;0,2,1,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,2,1	0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,2;0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,0,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
Search completed.
Number of representatives: 65

cu,tc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 4
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,0,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,0:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,1,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,1;0,2,0,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,1	0,0,0,2;0,1,0,2;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,2;0,2,0,0;0,2,0,1:1,1,1,1;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,0,2;0,1,0,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;1,1,2;1,2,1	0,0,0,2;0,0,1,2;0,0,2,0;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,0;0,0,2,1:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1
Search completed.
Number of representatives: 26

sa,sp:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;1,0,0	0,1,1,1;0,1,2,1;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,0;0,2,0,2:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,1,2,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,1,0;0,2,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,2;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,0;0,1,2,0;0,2,0,0;0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,1,2	0,0,2,1;0,1,1,1;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0;0,2,0,0:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,1,2	0,0,2,1;0,1,1,1;0,2,0,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,1,1;0,2,0,0;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,1,2	0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,0,2;0,1,1,1;0,2,0,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,1;0,2,0,1;0,2,1,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,2,0	0,0,0,0;0,1,0,2;0,1,1,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,2;0,1,1,0;0,2,0,2:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,0,0,1
0,1,1;0,0,1;1,0,2	0,0,0,2;0,0,2,1;0,0,2,2;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,1,1,0:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,0;0,0,2,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,1;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,0;0,2,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,1	0,0,0,2;0,0,2,1;0,0,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,0,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,2;0,0,2,1;0,0,2,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,1,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,2;0,0,2,2;0,1,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,0;0,2,2,2:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,1	0,0,1,1;0,0,2,0;0,0,2,2;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,1,0:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,2,1	0,0,1,1;0,0,2,0;0,0,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,2,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,2,1	0,0,2,0;0,0,2,2;0,1,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,0;0,2,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,2,2	0,0,0,0;0,0,2,0;0,0,2,1;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,2,2	0,0,0,0;0,0,2,0;0,0,2,1;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,2,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,2,2	0,0,2,0;0,0,2,1;0,1,0,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,0,2;0,2,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,0,2;0,0,1,0;0,0,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,2,2,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,0,2	0,0,0,0;0,0,1,2;0,0,2,2;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,1,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,2;0,1,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,2,2	0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,0;0,1,0,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,0,0,1
1,0,0;0,0,1;0,1,0	0,1,0,0;0,1,0,1;0,1,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,0;0,1,0,1;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,0;0,1,0,2;0,1,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,0;0,1,0,2;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,1;0,1,0,2;0,1,1,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,1;0,1,0,2;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,1;0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,0	0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,0;0,2,0,0:1,2,2,2;1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0
1,0,0;0,0,1;0,1,1	0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,1,0,0
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,1;0,1,1,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,1;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,2;0,1,1,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,2;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,1,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,0;0,1,0,1;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,0;0,1,0,1;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,1;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,0;0,1,0,2;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,0;0,1,0,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,0;0,1,0,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,1;0,1,0,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,0,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,1;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,1;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,0,0,0;0,1,0,2;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;1,0,1	0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,1;0,1,2,2;0,2,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,0,2;0,1,2,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,1;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,0,1,1;0,1,1,2;0,1,2,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,1;0,0,1;0,1,0	0,0,0,0;0,1,1,0;0,2,2,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,0;0,2,2,1;0,2,2,2:1,1,2,2;1,0,1,2;1,1,2,1;1,0,1,1;1,1,0,0
1,0,1;0,0,1;1,1,2	0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1
1,0,1;0,0,1;1,1,2	0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,0;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1
1,0,1;0,0,1;1,1,2	0,0,2,0;0,1,1,2;0,2,2,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,1,1,2;0,2,2,1;0,2,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,0,2;0,1,0,0;0,2,0,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2;0,2,1,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,0,2;0,1,0,0;0,2,0,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,0,2;0,1,0,0;0,2,1,2;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,0,0;0,2,1,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,1;1,1,0	0,0,1,1;0,1,0,2;0,2,0,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0;0,2,1,2:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,1,0,1
1,0,1;1,0,2;1,1,2	0,0,1,0;0,1,0,2;0,2,2,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,0;0,2,2,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,1,1,1
1,0,1;1,1,0;1,1,1	0,0,0,1;0,1,2,1;0,2,0,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,2,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,1;1,1,2	0,0,0,1;0,1,0,2;0,2,1,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,0,2;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1
1,1,1;0,0,1;0,1,0	0,0,1,1;0,0,2,2;0,1,0,2;0,1,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2;0,1,2,0:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,0,2,2;0,1,0,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,0,2,2;0,1,2,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,0;0,2,1,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,0,2,2;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,1,2:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,1,0,2;0,1,2,0;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,0;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,1,0,2;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,0,1,1;0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;0,1,0	0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,0;0,2,1,2;0,2,2,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,1,0,0
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,1,2:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,0,2;0,1,2,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,1,2,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,0,2;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,2;0,2,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,1,1;1,1,2	0,0,0,2;0,1,1,2;0,2,1,1;0,2,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1;0,2,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,0:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,1,1;0,0,2,1;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,1,1;0,1,0,2;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,1,0,2;0,2,0,0;0,2,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;1,0,1;1,1,0	0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,0,2;0,1,2,1;0,2,1,1;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,2,1;0,2,1,1;0,2,2,2:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,2,0	0,1,0,2;0,1,1,2;0,2,0,0;0,2,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,0;0,2,2,2:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,1,1,1
1,1,1;1,0,2;1,1,2	0,0,0,0;0,1,2,0;0,1,2,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,1,2,2;0,2,0,2:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,1,2	0,0,0,0;0,1,2,0;0,2,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2;0,2,1,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,1,2	0,1,2,0;0,1,2,2;0,2,0,2;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,2;0,2,1,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,2,1	0,1,2,0;0,1,2,2;0,2,0,0;0,2,1,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0;0,2,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,2,2	0,0,0,1;0,0,1,1;0,1,2,0;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,0;0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1
1,1,1;1,0,2;1,2,2	0,0,0,1;0,0,1,1;0,1,2,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1;0,2,1,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1
1,1,1;1,0,2;1,2,2	0,0,1,1;0,1,2,0;0,1,2,1;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,0;0,1,2,1;0,2,1,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,0,0,1;0,1,1,2;0,1,2,0;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,0;0,2,1,0:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,0,0,1;0,1,1,2;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,2,1,0;0,2,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,1,2;0,1,2,0;0,2,1,0;0,2,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,0;0,2,1,0;0,2,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
Search completed.
Number of representatives: 126

sa,tc:
Cap in 3-flat number 1:
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,1,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,2;0,1,1,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,1,2;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,2;0,1,2,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,1,1,2;0,1,2,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,0,0	0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,1,2;0,1,2,1;0,2,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,1:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,2;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,1;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,1,1;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,2,2;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1;0,2,0,2:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,1	0,0,1,1;0,1,2,1;0,2,0,0;0,2,0,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,0;0,2,0,2:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,1	0,1,1,2;0,1,2,2;0,2,0,1;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,1;1,0,1	0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,2,0	0,0,2,2;0,1,0,0;0,2,0,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,2;0,1,0,0;0,2,0,2;0,2,1,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,0
0,1,1;0,0,1;1,0,0	0,0,1,2;0,0,2,0;0,0,2,1;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,0,1	0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,0,1	0,0,0,1;0,0,2,1;0,0,2,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,0,1	0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,0,1	0,0,0,1;0,0,2,2;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,0,1	0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,1;0,0,2,2;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,0,2	0,0,0,0;0,0,2,0;0,0,2,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,2,2,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,1	0,0,0,0;0,0,2,0;0,0,2,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,0;0,0,2,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,0;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,0	0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,2,1	0,0,1,2;0,0,2,0;0,0,2,1;0,1,2,2	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,2	0,0,0,1;0,0,2,1;0,0,2,2;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,0;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,1,1;0,1,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,1,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,2,1;0,1,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,2,2	0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,0;0,2,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
1,1,1;0,0,1;0,1,1	0,0,1,0;0,1,0,0;0,1,1,2;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2
1,1,1;0,0,1;0,1,1	0,0,1,0;0,1,0,0;0,1,2,1;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,1;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2
1,1,1;0,0,1;0,1,1	0,0,1,0;0,1,1,2;0,1,2,1;0,2,0,1	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,1,2;0,1,2,1;0,2,0,1:1,2,1,0;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,2
1,1,1;0,0,1;1,2,0	0,0,1,0;0,1,1,1;0,1,1,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,1,0;0,1,1,1;0,1,1,2;0,2,2,0:1,2,1,0;1,2,2,1;1,0,0,0;1,2,2,2;1,0,1,0
1,1,1;0,1,1;0,1,2	0,0,0,0;0,1,2,1;0,1,2,2;0,2,2,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,0;0,1,2,1;0,1,2,2;0,2,2,0:1,2,0,1;1,2,0,2;1,0,0,0;1,2,1,0;1,0,2,0
1,1,1;0,1,2;1,2,2	0,0,0,1;0,1,1,2;0,1,2,2;0,2,0,0	2,2,2,0;2,2,0,2;2,2,0,1;2,2,1,0;2,1,2,2;2,1,2,1;2,1,1,2;2,1,1,1:0,0,0,1;0,1,1,2;0,1,2,2;0,2,0,0:1,2,1,2;1,2,2,2;1,0,0,0;1,2,0,0;1,0,0,2
Search completed.
Number of representatives: 43

sc,sp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,2,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,2,1;0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;2,0,0	0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,1,2	0,0,1,2;0,1,2,1;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,0,1;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,2,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,1,0,1;0,1,2,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,1;1,1,1	0,1,1,1;0,1,2,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1
0,0,1;1,1,0;0,1,2	0,0,1,1;0,1,1,0;0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0
0,0,1;1,1,0;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,1,0,2;0,1,1,1;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,2	0,0,1,0;0,1,0,0;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1
0,0,1;1,1,1;0,1,1	0,1,0,0;0,1,0,1;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0
0,0,1;1,1,1;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;2,0,0	0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,1,2	0,0,2,2;0,1,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,0,2;0,0,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,0,2;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,1,2;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,1,2;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,2;0,0,2,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,2;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,2,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,1,1;0,0,2,0;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;1,0,1	0,0,0,1;0,0,2,0;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,0,2	0,0,0,0;0,0,0,2;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,2,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,2,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,2;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,1,2;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,2,2	0,0,0,1;0,0,1,0;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2
0,1,1;1,1,2;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,1,1,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,1	0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1
1,0,0;0,0,1;1,1,0	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,1;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,1;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,2,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,0;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,1,0;0,1,1,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,2;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,1,2;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,0,2;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,1;2,2,0	0,0,1,1;0,1,2,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;1,1,0;1,1,2	0,0,0,2;0,1,1,2;0,2,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,1,1,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,1,0,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1
1,1,1;0,0,1;2,1,2	0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2
1,1,1;1,0,0;1,1,2	0,0,0,0;0,0,2,2;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,2,2;0,1,0,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;2,1,2	0,0,0,1;0,1,1,2;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1;0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,1;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2
1,1,1;1,0,2;1,2,1	0,1,0,1;0,1,1,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2
Search completed.
Number of representatives: 168

sc,tc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 4
0,0,1;0,1,0;2,0,0	0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,2,0;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,1;1,0,1	0,0,1,1;0,1,2,0;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,1	0,0,2,1;0,1,1,0;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;2,0,0	0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,0,0;0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,0,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,1,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,0,2,2;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,2	0,1,2,0;0,1,2,2;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,1;0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,0,2;0,0,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,0,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,1,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;2,1,0	0,0,0,2;0,0,2,0;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,1;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,1;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,1,2;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,1,2;0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;1,0,2	0,0,0,0;0,0,2,1;0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0
0,1,1;1,1,1;2,0,1	0,0,1,2;0,0,2,0;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,1,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,1,1;0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,1,0;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,0,1;0,0,1,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,0,1;0,0,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,1,2;0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,0,0;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
Search completed.
Number of representatives: 48

    sp tc
cu  65 26
sa 126 43
sc 168 48
Total: 476.

December 15, 2021 10:49.


==> anc/SearchDoublesSymmetriesData_02.txt <==
(Only sc included as 8 in the program outputs in this Notepad file.)

8-cap 3-flats:

-- Cube (cu; 48 symmetries: permute and/or negate
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

-- Square antiprism (sa; 16 symmetries: permute
and/or negate 2nd and/or 3rd co-ordinates;
(x_1,x_2,x_3) |-> (-x_1,x_2 + x_3,x_2 - x_3)):
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1

-- Saddled cube (sc; 8 symmetries:
swap 1st with 3rd co-ordinates;
negate any two co-ordinates):
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

7-cap 3-flats:

-- Cube minus point (cp; 6 symmetries: permute
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1

-- Cube with contracted edge (cc; 4 symmetries:
negate 1st co-ordinate; swap 2nd and 3rd co-ordinates)
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1

6-cap 3-flats:

-- Cube minus edge (ce; 12 symmetries:
negate 1st and/or 2nd co-ordinates;
order-3 map (x_1,x_2,x_3) |-> (x_1,x_2 + 1,x_3 + x_2 - 1)
[of which the inverse is
(x_1,x_2,x_3) |-> (x_1,x_2 - 1,x_3 - x_2 - 1)]):
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries (excluding translation parts):
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1

-- Cube minus face diagonal (cf; 4 symmetries:
swap 2nd and 3rd co-ordinates;
negate both 2nd and 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Cube minus long diagonal (cl; 48 symmetries:
permute and/or negate any combination of co-ordinates):
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

5-cap 3-flats:

-- Square pyramid (sp; 8 symmetries:
permute and/or negate 2nd and/or 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Tetrahedron plus centre (tc; 24 symmetries:
permute any co-ordinates; negate pairs of co-ordinates):
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

~

817:

sc,cp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,0,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,0;2,0,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,2,2;1,2,1,2
0,0,1;0,1,0;2,0,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,1,1
0,0,1;0,1,0;2,0,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,0;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,0
0,0,1;0,1,0;2,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,0
0,0,1;0,1,0;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2
0,0,1;0,1,0;2,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,2
0,0,1;0,1,0;2,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,1
0,0,1;0,1,0;2,2,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1
0,0,1;0,1,0;2,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,2;1,1,2,2;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,1
0,0,1;0,1,0;2,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0
0,0,1;0,1,0;2,2,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,1;1,1,2,0;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,0
0,0,1;0,1,0;2,2,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2
0,0,1;0,1,0;2,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,0;1,1,2,1;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,2
0,0,1;0,1,1;1,0,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,0,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,1,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,1;2,0,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,2
0,0,1;0,1,1;2,0,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,1
0,0,1;0,1,1;2,0,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,0;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,0
0,0,1;0,1,1;2,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,0,0
0,0,1;0,1,1;2,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,0,2
0,0,1;0,1,1;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,0,1
0,0,1;0,1,1;2,2,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1
0,0,1;0,1,1;2,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,1,0,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,1
0,0,1;0,1,1;2,2,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0
0,0,1;0,1,1;2,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,0,0
0,0,1;0,1,1;2,2,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2
0,0,1;0,1,1;2,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,1,0,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,0,2
0,0,1;0,1,2;1,0,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,1;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,0,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,0;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,0,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,1,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,1,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,1,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,0	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;0,1,2;2,0,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,1;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,2
0,0,1;0,1,2;2,0,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,2;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,2,2,1
0,0,1;0,1,2;2,0,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,0;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,2,2,0
0,0,1;0,1,2;2,1,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,1,1;1,2,2,0
0,0,1;0,1,2;2,1,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,2;1,1,1,1;1,2,2,1;1,1,0,0;1,2,0,0;1,1,1,2;1,2,2,2
0,0,1;0,1,2;2,1,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,1;1,1,1,2;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,1
0,0,1;0,1,2;2,2,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1
0,0,1;0,1,2;2,2,0	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,2;1,1,1,2;1,2,2,0;1,1,0,0;1,2,0,0;1,1,1,0;1,2,2,1
0,0,1;0,1,2;2,2,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0
0,0,1;0,1,2;2,2,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,1;1,1,1,0;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,0
0,0,1;0,1,2;2,2,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2
0,0,1;0,1,2;2,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,0;1,1,1,1;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,2,2,2
0,0,1;1,1,0;0,1,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,0
0,0,1;1,1,0;0,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,0,0;1,1,0,1;1,2,2,2
0,0,1;1,1,0;0,2,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,0,0;1,1,0,2;1,2,2,1
0,0,1;1,1,0;0,2,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,0,2;1,1,0,0;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,0;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,2,0,0;1,1,0,1;1,2,2,1
0,0,1;1,1,1;0,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,1
0,0,1;1,1,1;0,1,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,0
0,0,1;1,1,1;0,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,2,1,2
0,0,1;1,1,1;0,2,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,2,1;1,1,1,1;1,2,1,2
0,0,1;1,1,1;0,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,1,2;1,2,1,1
0,0,1;1,1,1;0,2,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,2,2;1,1,1,0;1,2,1,0
0,0,1;1,1,1;1,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0
0,0,1;1,1,1;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,2;0,1,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,1
0,0,1;1,1,2;0,1,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,0
0,0,1;1,1,2;0,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,2,0,2
0,0,1;1,1,2;0,2,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,1,1;1,1,2,1;1,2,0,2
0,0,1;1,1,2;0,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,1,0;1,1,2,2;1,2,0,1
0,0,1;1,1,2;0,2,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,1,2;1,1,2,0;1,2,0,0
0,0,1;1,1,2;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0
0,0,1;1,1,2;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2
0,0,1;1,1,2;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,2,0,1
0,0,1;1,2,0;0,1,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,0,0;1,2,1,0;1,1,1,2;1,2,2,1;1,1,2,0;1,2,0,0
0,0,1;1,2,0;0,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,0,1;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,0,2
0,0,1;1,2,0;0,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,0,1
0,0,1;1,2,0;0,2,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,0,0
0,0,1;1,2,0;1,1,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,0,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,0,2
0,0,1;1,2,0;1,1,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,0,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,0,1
0,0,1;1,2,0;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,0,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,0,0
0,0,1;1,2,1;0,1,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,1,0;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,2,0
0,0,1;1,2,1;0,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,1,1;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,2,2
0,0,1;1,2,1;0,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,1,2;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,2,1
0,0,1;1,2,1;0,2,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,1,0;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,2,0
0,0,1;1,2,1;1,0,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,1,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,0,1;1,2,2,1
0,0,1;1,2,1;1,0,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,1,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,2,2,0
0,0,1;1,2,1;1,0,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,1,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,2,2,2
0,0,1;1,2,1;1,1,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,1,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,2,2
0,0,1;1,2,1;1,1,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,1,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,2,1
0,0,1;1,2,1;1,1,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,1,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,2,0
0,0,1;1,2,1;2,0,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,1,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,2,2
0,0,1;1,2,1;2,0,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,1,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,2,1
0,0,1;1,2,1;2,0,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,1,0;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,2,0
0,0,1;1,2,1;2,2,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,1,2;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,2,1
0,0,1;1,2,1;2,2,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,1,0;1,2,0,2;1,1,2,1;1,2,1,2;1,1,0,1;1,2,2,0
0,0,1;1,2,1;2,2,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,1,1;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,2,2,2
0,1,1;0,0,1;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,2,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1
0,1,1;0,0,1;2,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,0;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,0
0,1,1;0,0,1;2,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,0
0,1,1;0,0,1;2,1,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,1;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,2
0,1,1;0,0,1;2,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,2,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,1
0,1,1;0,0,1;2,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0
0,1,1;0,0,1;2,2,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,0;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,0
0,1,1;0,1,2;1,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,0	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,2;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,2,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1
0,1,1;1,0,0;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;1,0,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2
0,1,1;1,0,0;1,0,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,2
0,1,1;1,0,0;1,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,0;2,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,1,1
0,1,1;1,0,0;2,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1
0,1,1;1,0,0;2,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,2,1;1,1,1,2;1,0,1,0;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;1,0,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,1,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,2;1,0,1,2;1,2,0,0;1,1,0,0;1,0,2,1;1,0,0,1
0,1,1;1,0,1;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,1,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,1;1,2,0,0;1,1,0,0;1,0,2,2;1,0,0,2
0,1,1;1,0,1;2,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,2,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,1,0,0;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,2,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,1,0,1;1,0,2,2;1,0,0,2
0,1,1;1,0,2;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,2
0,1,1;1,0,2;0,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;0,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,2;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,1
0,1,1;1,0,2;1,1,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,2;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,1
0,1,1;1,0,2;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,0;1,0,0,1;1,2,1,2;1,1,2,1;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,2,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0
0,1,1;1,0,2;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1
0,1,1;1,0,2;1,2,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,0,0,2;1,2,1,0;1,1,2,0;1,0,0,1;1,0,2,1
0,1,1;1,0,2;2,1,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,0,0,1;1,2,1,0;1,1,2,0;1,0,0,2;1,0,2,2
0,1,1;1,0,2;2,2,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,0
0,1,1;1,1,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,0,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;2,0,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,1,1
0,1,1;1,1,1;2,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,1,0
0,1,1;1,1,1;2,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,1,2,2;1,0,1,0;1,0,1,1
0,1,1;1,1,2;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;1,0,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,0,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,0	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,0	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,2,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,2,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,2,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,1;1,1,2;2,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,1
0,1,1;1,1,2;2,1,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2
0,1,1;1,1,2;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,2,0;1,1,1,0;1,0,2,2;1,0,0,2
0,1,1;1,1,2;2,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,0,2;1,0,1,0;1,2,2,1;1,1,1,2;1,0,2,0;1,0,0,1
0,1,1;1,1,2;2,2,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1
0,1,1;1,1,2;2,2,0	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,2;1,0,1,0;1,2,2,0;1,1,1,0;1,0,2,0;1,0,0,1
0,1,1;1,1,2;2,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,0,1,1;1,2,2,2;1,1,1,1;1,0,2,2;1,0,0,2
0,1,1;1,2,2;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,1,2
0,1,1;1,2,2;1,0,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2
0,1,1;1,2,2;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,2,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,2
0,1,1;1,2,2;1,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0
0,1,1;1,2,2;1,1,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,2,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,0
0,1,1;1,2,2;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,2,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,1,1
0,1,1;1,2,2;2,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1
0,1,1;1,2,2;2,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,2,2;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,1,1
0,1,2;0,0,1;1,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,2,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0
0,1,2;0,0,1;1,2,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,2,2
0,1,2;0,0,1;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,2,1
0,1,2;0,0,1;2,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0
0,1,2;0,0,1;2,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,0
0,1,2;0,0,1;2,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,1,1,2;1,2,2,2
0,1,2;0,0,1;2,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,1,2;1,2,2,0;1,0,1,1;1,0,2,2;1,1,1,0;1,2,2,1
0,1,2;0,0,1;2,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,1;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,2,2
0,1,2;0,1,1;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,1,0,0;1,2,0,2
0,1,2;0,1,1;1,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,2,0	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,0;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,2;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,1,0,0;1,2,0,2
0,1,2;1,0,0;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1
0,1,2;1,0,0;1,1,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,1,1,1;1,2,1,1
0,1,2;1,0,0;1,2,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,1;1,1,2,2;1,2,2,2;1,0,2,0;1,0,1,0;1,1,1,1;1,2,1,1
0,1,2;1,0,1;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,1,2,1;1,2,0,1
0,1,2;1,0,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0
0,1,2;1,0,1;1,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,0
0,1,2;1,0,1;1,2,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,1,2,2;1,2,0,0
0,1,2;1,0,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,0,2;1,0,0,1;1,1,2,0;1,2,0,2
0,1,2;1,0,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,1,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,0,1;1,0,0,2;1,1,2,0;1,2,0,1
0,1,2;1,0,1;2,2,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,1,0,0;1,2,1,2;1,0,0,1;1,0,0,2;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2
0,1,2;1,0,1;2,2,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,1,2,2;1,2,0,2
0,1,2;1,0,2;1,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0
0,1,2;1,0,2;1,1,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,0,2;1,1,1,0;1,2,0,1;1,0,1,2;1,0,2,1;1,1,0,2;1,2,2,0
0,1,2;1,0,2;1,2,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1
0,1,2;1,0,2;1,2,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,0,0,1;1,1,1,2;1,2,0,2;1,0,1,0;1,0,2,0;1,1,0,1;1,2,2,1
0,1,2;1,0,2;2,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,0,0,2;1,1,1,1;1,2,0,1;1,0,1,0;1,0,2,0;1,1,0,2;1,2,2,2
0,1,2;1,0,2;2,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,0,1;1,1,1,0;1,2,0,2;1,0,1,1;1,0,2,2;1,1,0,1;1,2,2,0
0,1,2;1,1,1;1,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0
0,1,2;1,1,1;1,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,1,1,2;1,2,1,0
0,1,2;1,1,1;1,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2
0,1,2;1,1,1;1,2,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,1,2
0,1,2;1,1,2;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,1,2,0;1,2,0,2
0,1,2;1,1,2;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,1,2,1;1,2,0,1
0,1,2;1,1,2;1,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,0,2,0;1,1,0,0;1,2,1,1;1,0,2,1;1,0,1,2;1,1,2,2;1,2,0,0
0,1,2;1,1,2;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,2,0;1,0,1,0;1,1,2,1;1,2,0,1
0,1,2;1,1,2;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,2,0;1,1,0,2;1,2,1,0;1,0,2,2;1,0,1,1;1,1,2,0;1,2,0,1
0,1,2;1,1,2;2,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,0;1,1,0,0;1,2,1,2;1,0,2,2;1,0,1,1;1,1,2,1;1,2,0,0
0,1,2;1,1,2;2,1,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,1,2,2;1,2,0,2
0,1,2;1,1,2;2,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,2,0;1,1,0,1;1,2,1,1;1,0,2,2;1,0,1,1;1,1,2,2;1,2,0,2
0,1,2;1,2,2;1,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,2,2;1,2,2,2;1,0,0,1;1,0,0,2;1,1,1,1;1,2,1,1
0,1,2;1,2,2;1,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,1,2;1,1,2,0;1,2,2,1;1,0,0,2;1,0,0,1;1,1,1,2;1,2,1,0
0,1,2;1,2,2;1,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,1,2;1,1,2,1;1,2,2,0;1,0,0,2;1,0,0,1;1,1,1,0;1,2,1,2
1,1,1;0,0,1;1,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2
1,1,1;0,0,1;1,2,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,2
1,1,1;0,0,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,2,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,1,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,1;2,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,1,2,0
1,1,1;0,1,2;1,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,1,1;1,2,2,0;1,1,0,2;1,2,0,1;1,1,1,0;1,1,2,2
1,1,1;0,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,1,2;1,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,2,1;1,1,0,1
1,1,2;0,0,1;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1
1,1,2;0,0,1;1,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,2,1;1,0,1,2;1,1,2,2;1,2,1,0;1,1,2,0;1,2,1,1;1,0,2,1
1,1,2;0,1,1;1,2,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2
1,1,2;0,1,1;1,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,2,0,0;1,0,0,2
1,1,2;0,1,1;2,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,2;2,1,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,0,1,1;1,1,2,1;1,2,0,0;1,1,0,0;1,2,1,2;1,0,2,2
1,1,2;1,2,1;2,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,0,1,1;1,1,0,1;1,2,2,0;1,1,1,0;1,2,0,2;1,0,2,2
Search completed.
Number of representatives: 317

sc,cc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,0;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,0,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,2;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,0;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,1;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,2;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,1;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,1;1,0,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,0,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,2;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,2;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,1;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,2;1,0,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,0,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,0;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,0,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,2;1,2,0,2;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,0;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,2;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,1;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,0	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;0,1,2;1,2,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,1;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,0,1;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,0;1,1,1,1;1,2,2,1
0,0,1;1,0,0;0,1,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,2,2;1,2,2,1;1,1,0,1;1,2,1,2;1,1,1,2;1,2,1,1
0,0,1;1,0,0;0,1,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,1,0
0,0,1;1,0,0;0,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,2,1;1,2,2,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,0,1;1,2,1,0;1,1,1,0;1,2,1,2
0,0,1;1,0,0;1,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,0,2;1,2,1,2;1,1,1,1;1,2,1,1
0,0,1;1,0,0;1,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,1,2,0;1,2,2,1;1,1,0,0;1,2,1,1;1,1,1,2;1,2,1,0
0,0,1;1,0,0;2,1,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0
0,0,1;1,0,0;2,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,2,0;1,1,2,0;1,2,2,2;1,1,0,1;1,2,1,1;1,1,1,1;1,2,1,0
0,0,1;1,0,0;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2
0,0,1;1,0,0;2,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,2,2;1,1,2,1;1,2,2,1;1,1,0,2;1,2,1,0;1,1,1,2;1,2,1,2
0,0,1;1,0,0;2,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1
0,0,1;1,0,0;2,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,1,2,2;1,2,2,0;1,1,0,0;1,2,1,2;1,1,1,0;1,2,1,1
0,0,1;1,0,1;0,1,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,1,1;1,2,0,2;1,1,2,2;1,2,0,1
0,0,1;1,0,1;0,1,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,0,0;1,2,1,0;1,1,1,2;1,2,0,1;1,1,2,0;1,2,0,0
0,0,1;1,0,1;0,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,0,1;1,2,1,2;1,1,1,0;1,2,0,0;1,1,2,1;1,2,0,2
0,0,1;1,0,1;0,2,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,0,1;1,2,1,2;1,1,1,2;1,2,0,1;1,1,2,1;1,2,0,2
0,0,1;1,0,1;0,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,0,2;1,2,1,1;1,1,1,0;1,2,0,0;1,1,2,2;1,2,0,1
0,0,1;1,0,1;0,2,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,0,0;1,2,1,0;1,1,1,1;1,2,0,2;1,1,2,0;1,2,0,0
0,0,1;1,0,1;1,1,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,0,0;1,1,2,0;1,2,0,2
0,0,1;1,0,1;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,1,2;1,2,0,2;1,1,2,1;1,2,0,1
0,0,1;1,0,1;1,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,0;1,2,1,1;1,1,1,0;1,2,0,1;1,1,2,2;1,2,0,0
0,0,1;1,0,1;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,1,0,0;1,2,1,1;1,1,1,2;1,2,0,2;1,1,2,2;1,2,0,0
0,0,1;1,0,1;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,1,0,1;1,2,1,0;1,1,1,0;1,2,0,1;1,1,2,0;1,2,0,2
0,0,1;1,0,1;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1
0,0,1;1,0,1;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1
0,0,1;1,0,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,1,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,1,1;1,2,0,1;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2
0,0,1;1,0,1;2,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,1,2;1,2,0,0;1,1,2,2;1,2,0,2
0,0,1;1,0,1;2,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,1,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,1,0;1,2,0,2;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,1,2;1,2,0,0;1,1,2,0;1,2,0,1
0,0,1;1,0,1;2,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,1,0;1,2,0,2;1,1,2,1;1,2,0,0
0,0,1;1,0,1;2,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2
0,0,1;1,0,1;2,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,1,1;1,2,0,1;1,1,2,2;1,2,0,2
0,0,1;1,1,0;0,1,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,2,0
0,0,1;1,1,0;0,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,2,2
0,0,1;1,1,0;0,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,2;1,2,0,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,2,1
0,0,1;1,1,0;0,2,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,0;1,2,0,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,2,0
0,0,1;1,1,0;1,0,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,1,0;1,2,0,1;1,1,0,1;1,2,2,1
0,0,1;1,1,0;1,0,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,0;1,2,0,1;1,1,1,1;1,2,0,0;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,0,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,0;1,1,1,2;1,2,0,2;1,1,0,0;1,2,2,2
0,0,1;1,1,0;1,2,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,0;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1
0,0,1;1,1,0;2,0,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,1;1,1,1,1;1,2,0,1;1,1,1,0;1,2,0,2;1,1,0,2;1,2,2,2
0,0,1;1,1,0;2,0,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,1,1,2;1,2,0,0;1,1,1,1;1,2,0,1;1,1,0,0;1,2,2,1
0,0,1;1,1,0;2,0,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,2;1,1,1,0;1,2,0,2;1,1,1,2;1,2,0,0;1,1,0,1;1,2,2,0
0,0,1;1,1,0;2,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,1,0;1,1,1,0;1,2,0,2;1,1,1,1;1,2,0,1;1,1,0,1;1,2,2,0
0,0,1;1,1,0;2,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,1,2;1,1,1,1;1,2,0,1;1,1,1,2;1,2,0,0;1,1,0,2;1,2,2,2
0,0,1;1,1,0;2,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,1,1;1,1,1,2;1,2,0,0;1,1,1,0;1,2,0,2;1,1,0,0;1,2,2,1
0,0,1;1,1,1;0,1,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,1,1
0,0,1;1,1,1;0,1,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,1,0
0,0,1;1,1,1;0,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,1,2
0,0,1;1,1,1;0,2,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,1,2
0,0,1;1,1,1;0,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,1,1
0,0,1;1,1,1;0,2,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,1,0
0,0,1;1,1,1;1,0,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,2,0;1,2,2,1;1,1,1,1;1,2,1,1
0,0,1;1,1,1;1,0,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,0;1,2,2,1;1,1,2,1;1,2,2,0;1,1,1,2;1,2,1,0
0,0,1;1,1,1;1,0,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,1;1,2,2,0;1,1,2,2;1,2,2,2;1,1,1,0;1,2,1,2
0,0,1;1,1,1;1,2,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,0;1,1,2,0;1,2,2,1;1,1,2,2;1,2,2,2;1,1,1,2;1,2,1,0
0,0,1;1,1,1;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,1;2,0,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,1;1,1,2,1;1,2,2,1;1,1,2,0;1,2,2,2;1,1,1,2;1,2,1,2
0,0,1;1,1,1;2,0,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,1,2,2;1,2,2,0;1,1,2,1;1,2,2,1;1,1,1,0;1,2,1,1
0,0,1;1,1,1;2,0,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,2,2;1,2,2,0;1,1,1,1;1,2,1,0
0,0,1;1,1,1;2,1,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,0,0;1,1,2,0;1,2,2,2;1,1,2,1;1,2,2,1;1,1,1,1;1,2,1,0
0,0,1;1,1,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,0,2;1,1,2,1;1,2,2,1;1,1,2,2;1,2,2,0;1,1,1,2;1,2,1,2
0,0,1;1,1,1;2,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,0,1;1,1,2,2;1,2,2,0;1,1,2,0;1,2,2,2;1,1,1,0;1,2,1,1
0,0,1;1,1,2;0,1,0	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,0,1
0,0,1;1,1,2;0,1,1	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,0,0;1,2,1,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,0,0
0,0,1;1,1,2;0,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,1;1,2,1,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,0,2
0,0,1;1,1,2;0,2,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,2;1,2,1,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,0,1
0,0,1;1,1,2;0,2,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,0;1,2,1,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,0,0
0,0,1;1,1,2;1,0,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,2;1,2,1,2;1,1,0,0;1,2,1,1;1,1,2,1;1,2,0,1
0,0,1;1,1,2;1,0,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,0;1,2,1,1;1,1,0,1;1,2,1,0;1,1,2,2;1,2,0,0
0,0,1;1,1,2;1,0,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,1;1,2,1,0;1,1,0,2;1,2,1,2;1,1,2,0;1,2,0,2
0,0,1;1,1,2;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,1,0,0;1,2,1,1;1,1,0,2;1,2,1,2;1,1,2,2;1,2,0,0
0,0,1;1,1,2;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2
0,0,1;1,1,2;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,1;1,1,0,2;1,2,1,2;1,1,0,1;1,2,1,0;1,1,2,1;1,2,0,1
0,0,1;1,1,2;2,0,0	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,2,1;1,1,0,1;1,2,1,1;1,1,0,0;1,2,1,2;1,1,2,2;1,2,0,2
0,0,1;1,1,2;2,0,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,1,0,2;1,2,1,0;1,1,0,1;1,2,1,1;1,1,2,0;1,2,0,1
0,0,1;1,1,2;2,0,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,2;1,1,0,0;1,2,1,2;1,1,0,2;1,2,1,0;1,1,2,1;1,2,0,0
0,0,1;1,1,2;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,1,0,0;1,2,1,2;1,1,0,1;1,2,1,1;1,1,2,1;1,2,0,0
0,0,1;1,1,2;2,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,2,2;1,1,0,1;1,2,1,1;1,1,0,2;1,2,1,0;1,1,2,2;1,2,0,2
0,0,1;1,1,2;2,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,1,0,2;1,2,1,0;1,1,0,0;1,2,1,2;1,1,2,0;1,2,0,1
0,1,1;0,0,1;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,0,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,2;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,0	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,0;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,2;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,2,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,0,2,0;1,2,0,0;1,1,0,1;1,0,1,0;1,0,2,2
0,1,1;1,0,0;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,0,0;1,1,1,0;1,0,1,1;1,0,1,2
0,1,1;1,0,0;1,0,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,2,0;1,0,2,1;1,2,0,1;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,0;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,0,0;1,1,1,1;1,0,1,2;1,0,1,0
0,1,1;1,0,0;2,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,2,2;1,0,2,0;1,2,0,1;1,1,1,1;1,0,1,0;1,0,1,1
0,1,1;1,0,0;2,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,2;1,0,2,0;1,2,0,0;1,1,1,2;1,0,1,0;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,1,0;1,1,0,0;1,0,2,1;1,0,0,2
0,1,1;1,0,1;0,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,1,0;1,1,0,0;1,0,2,2;1,0,0,1
0,1,1;1,0,1;1,0,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,0,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,2;1,0,1,2;1,2,1,0;1,1,0,1;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,0,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,0,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,0,1;1,2,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,1,0;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,2;1,2,1,1;1,1,0,0;1,0,2,1;1,0,0,1
0,1,1;1,0,1;2,0,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,1;1,0,1,1;1,2,1,0;1,1,0,2;1,0,2,2;1,0,0,2
0,1,1;1,0,1;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,0,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,0;1,2,1,1;1,1,0,1;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,2;1,0,0,1;1,0,1,1;1,2,1,2;1,1,0,0;1,0,2,2;1,0,0,2
0,1,1;1,0,1;2,1,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,1,0;1,1,0,2;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,2,0	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,1,2;1,1,0,0;1,0,2,0;1,0,0,1
0,1,1;1,0,1;2,2,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2
0,1,1;1,0,1;2,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,1,1;1,1,0,1;1,0,2,2;1,0,0,2
0,1,1;1,1,1;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,2,0;1,0,1,1;1,0,1,2
0,1,1;1,1,1;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,1;1,0,2,0;1,0,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,0,2	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,0,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,2,2;1,1,2,2;1,0,1,0;1,0,1,2
0,1,1;1,1,1;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,1;2,0,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1
0,1,1;1,1,1;2,0,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,0,0;1,0,2,2;1,0,2,0;1,2,2,1;1,1,2,1;1,0,1,0;1,0,1,1
0,1,1;1,1,1;2,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0
0,1,1;1,1,1;2,0,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,2,2;1,1,2,0;1,0,1,1;1,0,1,0
0,1,1;1,1,1;2,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,2,0;1,1,2,2;1,0,1,0;1,0,1,1
0,1,1;1,1,2;0,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,1,0;1,0,2,1;1,0,0,2
0,1,1;1,1,2;0,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;0,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,1,0;1,0,2,2;1,0,0,1
0,1,1;1,1,2;1,0,0	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,2;1,0,1,2;1,2,0,0;1,1,1,1;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,0,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,0,2;1,1,1,2;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,1,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,0,2;1,1,1,2;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;2,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,2;1,0,1,0;1,2,0,1;1,1,1,1;1,0,2,0;1,0,0,1
0,1,1;1,1,2;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,1;1,0,1,1;1,2,0,2;1,1,1,0;1,0,2,2;1,0,0,2
0,1,2;0,0,1;1,0,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,0,0	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,0;1,1,1,0;1,2,2,2
0,1,2;0,0,1;1,1,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0
0,1,2;0,0,1;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,0;1,1,1,1;1,2,2,1
0,1,2;0,1,1;1,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,0;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2
0,1,2;0,1,1;1,0,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,2;1,1,0,0;1,2,0,2
0,1,2;0,1,1;1,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,1;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,1;1,1,0,0;1,2,0,2
0,1,2;1,0,0;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,2,1;1,1,2,0;1,2,2,1;1,0,0,1;1,0,1,0;1,1,1,2;1,2,1,0
0,1,2;1,0,0;1,1,0	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2
0,1,2;1,0,0;1,1,0	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,2,1;1,2,2,0;1,0,0,1;1,0,1,0;1,1,1,0;1,2,1,2
0,1,2;1,0,1;1,0,0	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,1,0;1,0,0,1;1,1,2,1;1,2,0,1
0,1,2;1,0,1;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,1,2;1,0,0,2;1,1,2,0;1,2,0,2
0,1,2;1,0,1;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,1,2;1,0,0,2;1,1,2,1;1,2,0,1
0,1,2;1,0,1;1,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,2;1,1,0,0;1,2,1,1;1,0,1,0;1,0,0,1;1,1,2,2;1,2,0,0
0,1,2;1,0,1;1,2,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,0,1,0;1,1,0,0;1,2,1,1;1,0,1,2;1,0,0,2;1,1,2,2;1,2,0,0
0,1,2;1,0,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,1,0;1,0,0,1;1,1,2,0;1,2,0,2
0,1,2;1,0,1;2,0,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,1,0;1,0,0,2;1,1,2,2;1,2,0,2
0,1,2;1,0,1;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,0;1,1,0,2;1,2,1,0;1,0,1,1;1,0,0,1;1,1,2,0;1,2,0,1
0,1,2;1,0,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,0;1,1,0,0;1,2,1,2;1,0,1,1;1,0,0,1;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1
0,1,2;1,0,1;2,1,2	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,1,0;1,0,0,2;1,1,2,0;1,2,0,1
0,1,2;1,0,1;2,2,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,2,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,0,1,1;1,1,0,0;1,2,1,2;1,0,1,0;1,0,0,2;1,1,2,1;1,2,0,0
0,1,2;1,0,1;2,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,1,1;1,0,0,1;1,1,2,2;1,2,0,2
0,1,2;1,1,1;1,0,0	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,2;1,1,2,2;1,2,2,2;1,0,2,0;1,0,2,1;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,0,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,1;1,1,2,0;1,2,2,1;1,0,2,1;1,0,2,0;1,1,1,2;1,2,1,0
0,1,2;1,1,1;1,1,0	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2
0,1,2;1,1,1;1,1,0	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,2,1;1,0,2,0;1,1,1,0;1,2,1,2
0,1,2;1,1,1;1,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,2,0;1,0,2,1;1,1,1,2;1,2,1,0
0,1,2;1,1,1;1,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,0,0,2;1,1,2,1;1,2,2,0;1,0,2,0;1,0,2,1;1,1,1,0;1,2,1,2
0,1,2;1,1,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,1;1,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,0,0,1;1,1,2,2;1,2,2,2;1,0,2,1;1,0,2,0;1,1,1,1;1,2,1,1
0,1,2;1,1,2;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2
0,1,2;1,1,2;1,0,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,0,2,0;1,1,0,1;1,2,1,0;1,0,0,2;1,0,1,2;1,1,2,0;1,2,0,2
0,1,2;1,1,2;1,1,0	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,0,2,1;1,1,0,1;1,2,1,0;1,0,0,1;1,0,1,0;1,1,2,0;1,2,0,2
0,1,2;1,1,2;1,1,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1
0,1,2;1,1,2;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,0,2;1,0,1,2;1,1,2,1;1,2,0,1
0,1,2;1,1,2;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,0;1,1,0,0;1,2,1,1;1,0,0,2;1,0,1,2;1,1,2,2;1,2,0,0
0,1,2;1,1,2;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1
0,1,2;1,1,2;1,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,1;1,1,0,2;1,2,1,2;1,0,0,1;1,0,1,0;1,1,2,1;1,2,0,1
1,0,0;0,0,1;1,1,0	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,2,1,1;1,2,2,0;1,0,1,1;1,1,2,0;1,1,1,0;1,1,2,2
1,0,0;0,0,1;1,1,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1
1,0,0;0,0,1;1,1,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,2,0;1,2,1,2;1,2,2,2;1,0,1,2;1,1,2,2;1,1,1,1;1,1,2,1
1,0,0;0,0,1;1,1,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0
1,0,0;0,0,1;1,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0
1,0,0;0,0,1;2,1,0	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,2,2,0;1,2,1,0;1,2,2,2;1,0,1,1;1,1,2,1;1,1,1,1;1,1,2,0
1,0,0;0,0,1;2,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,2;1,2,1,1;1,2,2,1;1,0,1,2;1,1,2,0;1,1,1,2;1,1,2,2
1,0,0;0,0,1;2,1,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,2,1;1,2,1,2;1,2,2,0;1,0,1,0;1,1,2,2;1,1,1,0;1,1,2,1
1,0,0;0,1,1;1,0,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0
1,0,0;0,1,1;1,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0
1,0,0;0,1,1;1,1,2	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,2,0,0;1,2,0,1;1,0,2,0;1,1,1,1;1,1,0,2;1,1,0,0
1,0,0;0,1,1;2,0,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,2,0,2;1,2,0,0;1,0,2,1;1,1,1,1;1,1,0,0;1,1,0,1
1,0,0;0,1,1;2,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,2,0,2;1,2,0,0;1,0,2,0;1,1,1,2;1,1,0,0;1,1,0,1
1,0,0;0,1,2;1,0,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,0,1;1,2,1,0;1,2,2,1;1,0,0,1;1,1,0,0;1,1,1,2;1,1,2,0
1,0,0;0,1,2;1,1,0	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,0,1;1,2,1,1;1,2,2,0;1,0,0,1;1,1,0,0;1,1,1,0;1,1,2,2
1,0,0;0,1,2;1,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1
1,0,0;1,0,1;1,1,0	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,0,1,1;1,1,0,0;1,1,2,0;1,1,0,2
1,0,0;1,0,1;1,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,1,0;1,2,0,2;1,2,1,2;1,0,1,2;1,1,0,2;1,1,2,1;1,1,0,1
1,0,0;1,0,1;1,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,0,1,0;1,1,0,1;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,1,0;1,2,0,0;1,2,1,1;1,0,1,2;1,1,0,2;1,1,2,2;1,1,0,0
1,0,0;1,0,1;1,2,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,2;1,2,0,1;1,2,1,0;1,0,1,0;1,1,0,1;1,1,2,0;1,1,0,2
1,0,0;1,0,1;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,2;1,0,1,1;1,1,0,0;1,1,2,1;1,1,0,1
1,0,0;1,0,1;2,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0
1,0,0;1,0,1;2,1,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,1,0;1,2,0,0;1,2,1,2;1,0,1,1;1,1,0,1;1,1,2,1;1,1,0,0
1,0,0;1,0,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,0,1,2;1,1,0,0;1,1,2,2;1,1,0,2
1,0,0;1,0,1;2,2,0	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,2,1,2;1,2,0,2;1,2,1,0;1,0,1,2;1,1,0,0;1,1,2,0;1,1,0,1
1,0,0;1,0,1;2,2,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,2,1,1;1,2,0,0;1,2,1,2;1,0,1,0;1,1,0,2;1,1,2,1;1,1,0,0
1,0,0;1,0,1;2,2,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2
1,0,0;1,0,1;2,2,2	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,0,1,1;1,1,0,1;1,1,2,2;1,1,0,2
1,0,0;1,1,1;1,0,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,2,0,1;1,2,2,0;1,2,2,1;1,0,2,1;1,1,2,0;1,1,1,2;1,1,1,0
1,0,0;1,1,1;1,0,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2
1,0,0;1,1,1;1,0,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,0;1,2,2,1;1,2,2,0;1,0,2,2;1,1,2,2;1,1,1,0;1,1,1,2
1,0,0;1,1,1;1,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0
1,0,0;1,1,1;1,1,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,2,0,2;1,2,2,0;1,2,2,1;1,0,2,0;1,1,2,1;1,1,1,2;1,1,1,0
1,0,0;1,1,1;2,0,1	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1
1,0,0;1,1,1;2,0,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,2,0,0;1,2,2,2;1,2,2,0;1,0,2,1;1,1,2,1;1,1,1,0;1,1,1,1
1,0,0;1,1,1;2,0,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,0,2,2;1,1,2,0;1,1,1,1;1,1,1,0
1,0,0;1,1,1;2,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,0,1;1,2,2,2;1,2,2,0;1,0,2,0;1,1,2,2;1,1,1,0;1,1,1,1
1,0,0;1,1,2;1,0,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,2,1;1,2,0,0;1,2,1,1;1,0,0,1;1,1,1,0;1,1,2,2;1,1,0,0
1,0,0;1,1,2;1,0,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,0,2	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,2,2,0;1,2,0,1;1,2,1,0;1,0,0,2;1,1,1,2;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,1,0	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,1,0	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,2,2,1;1,2,0,1;1,2,1,0;1,0,0,1;1,1,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,2;1,1,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,2;1,1,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,2,2,0;1,2,0,2;1,2,1,2;1,0,0,2;1,1,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,2;1,2,0	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,2,0;1,2,0,0;1,2,1,1;1,0,0,2;1,1,1,2;1,1,2,2;1,1,0,0
1,0,0;1,1,2;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,2,2,1;1,2,0,2;1,2,1,2;1,0,0,1;1,1,1,0;1,1,2,1;1,1,0,1
1,0,1;0,0,1;1,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,1,0	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,1,2,0;1,0,1,2;1,1,2,2;1,1,1,2;1,0,2,2;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0
1,0,1;0,0,1;1,2,0	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,1,1,2;1,0,2,2;1,2,1,2;1,0,2,0
1,0,1;0,0,1;1,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,1,1;1,1,2,0;1,1,1,0;1,0,2,1;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;1,2,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,0,1;2,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,1,1,1;1,0,2,1;1,2,1,1;1,0,2,0
1,0,1;0,0,1;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2
1,0,1;0,0,1;2,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,2;1,0,1,1;1,1,2,1;1,1,1,2;1,0,2,0;1,2,1,2;1,0,2,2
1,0,1;0,0,1;2,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,2;1,1,2,0;1,1,1,0;1,0,2,2;1,2,1,0;1,0,2,1
1,0,1;0,0,1;2,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,1,2;1,1,2,0;1,1,1,2;1,0,2,0;1,2,1,0;1,0,2,1
1,0,1;0,0,1;2,2,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,1;1,0,1,0;1,1,2,2;1,1,1,0;1,0,2,2;1,2,1,1;1,0,2,0
1,0,1;0,0,1;2,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2
1,0,1;0,0,1;2,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,0;1,0,1,1;1,1,2,1;1,1,1,1;1,0,2,1;1,2,1,2;1,0,2,2
1,0,1;0,1,0;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2
1,0,1;0,1,0;1,0,2	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2
1,0,1;0,1,0;1,1,2	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,1,1,0;1,0,2,1;1,2,2,2;1,0,1,0
1,0,1;0,1,0;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1
1,0,1;0,1,0;1,2,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,2,2;1,1,1,2;1,1,1,1;1,0,2,0;1,2,2,1;1,0,1,1
1,0,1;0,1,0;2,0,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1
1,0,1;0,1,0;2,0,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,0;1,0,2,2;1,1,1,0;1,1,1,1;1,0,2,1;1,2,2,0;1,0,1,1
1,0,1;0,1,0;2,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2
1,0,1;0,1,0;2,1,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,1,1,2;1,0,2,0;1,2,2,2;1,0,1,2
1,0,1;0,1,0;2,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0
1,0,1;0,1,0;2,2,1	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,2,1;1,0,2,0;1,1,1,2;1,1,1,0;1,0,2,2;1,2,2,1;1,0,1,0
1,0,1;0,1,1;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,0,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,1,0	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,1,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,2,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,0;1,1,2,0;1,0,1,1;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,0,2;1,1,0,2;1,1,2,1;1,0,1,0;1,2,0,1;1,0,0,1
1,0,1;0,1,1;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1
1,0,1;0,1,1;2,0,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,0;1,1,2,1;1,0,1,1;1,2,0,0;1,0,0,1
1,0,1;0,1,1;2,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2
1,0,1;0,1,1;2,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,1;1,1,2,2;1,0,1,0;1,2,0,2;1,0,0,2
1,0,1;0,1,1;2,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1
1,0,1;0,1,1;2,1,2	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,1;1,0,0,2;1,1,0,0;1,1,2,0;1,0,1,2;1,2,0,0;1,0,0,1
1,0,1;0,1,1;2,2,0	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,1,2;1,0,0,2;1,1,0,0;1,1,2,2;1,0,1,0;1,2,0,0;1,0,0,1
1,0,1;0,1,2;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2
1,0,1;0,1,2;1,0,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2
1,0,1;0,1,2;1,2,0	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,0,0;1,0,1,0;1,1,2,1;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,0
1,0,1;0,1,2;1,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,1,2,0;1,1,0,0;1,0,0,1;1,2,1,0;1,0,2,2
1,0,1;0,1,2;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1
1,0,1;0,1,2;2,0,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,0;1,1,0,1;1,0,0,1;1,2,1,0;1,0,2,1
1,0,1;0,1,2;2,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,1,2,0;1,1,0,0;1,0,0,2;1,2,1,0;1,0,2,1
1,0,1;0,1,2;2,2,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0
1,0,1;0,1,2;2,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,1,0,1;1,0,1,0;1,1,2,2;1,1,0,0;1,0,0,2;1,2,1,1;1,0,2,0
1,0,1;0,1,2;2,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,0,0;1,0,1,1;1,1,2,1;1,1,0,1;1,0,0,1;1,2,1,2;1,0,2,2
1,0,1;1,0,0;1,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,2,1;1,1,2,0;1,1,0,1;1,0,1,0;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,1,2	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,2,2;1,0,2,0;1,1,2,1;1,1,0,0;1,0,1,1;1,2,1,2;1,0,1,0
1,0,1;1,0,0;1,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,2,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2
1,0,1;1,0,0;1,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1
1,0,1;1,0,0;1,2,2	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,1,2,1;1,0,2,2;1,1,2,2;1,1,0,1;1,0,1,0;1,2,1,1;1,0,1,1
1,0,1;1,0,0;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,2,1;1,1,2,1;1,1,0,2;1,0,1,0;1,2,1,2;1,0,1,2
1,0,1;1,0,0;2,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1
1,0,1;1,0,0;2,1,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,2,1;1,0,2,2;1,1,2,0;1,1,0,0;1,0,1,2;1,2,1,0;1,0,1,1
1,0,1;1,0,0;2,2,1	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0
1,0,1;1,0,0;2,2,1	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,2,1;1,0,2,0;1,1,2,2;1,1,0,0;1,0,1,2;1,2,1,1;1,0,1,0
1,0,1;1,0,2;1,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1
1,0,1;1,0,2;1,1,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,0,0;1,0,1,2;1,1,0,2;1,1,2,2;1,0,2,2;1,2,0,1;1,0,2,1
1,0,1;1,0,2;1,1,2	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,0;1,1,0,1;1,1,2,0;1,0,2,1;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,0	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2
1,0,1;1,0,2;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,0,1;1,0,1,2;1,1,0,2;1,1,2,1;1,0,2,0;1,2,0,1;1,0,2,1
1,0,1;1,0,2;2,1,0	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,1,0;1,1,0,2;1,1,2,1;1,0,2,1;1,2,0,1;1,0,2,0
1,0,1;1,0,2;2,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2
1,0,1;1,0,2;2,1,1	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,2;1,0,1,1;1,1,0,1;1,1,2,2;1,0,2,0;1,2,0,2;1,0,2,2
1,0,1;1,0,2;2,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,1,2;1,1,0,0;1,1,2,0;1,0,2,2;1,2,0,0;1,0,2,1
1,0,1;1,0,2;2,2,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,2;1,0,1,2;1,1,0,0;1,1,2,2;1,0,2,0;1,2,0,0;1,0,2,1
1,0,1;1,0,2;2,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,1,1;1,1,0,1;1,1,2,1;1,0,2,1;1,2,0,2;1,0,2,2
1,0,1;1,1,0;1,0,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,0;1,0,1,1;1,1,0,0;1,1,1,2;1,0,0,2;1,2,0,0;1,0,2,2
1,0,1;1,1,0;1,1,1	0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1
1,0,1;1,1,0;1,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0
1,0,1;1,1,0;1,1,2	0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0
1,0,1;1,1,0;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,2
1,0,1;1,1,0;2,0,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,0;1,0,1,2;1,1,0,0;1,1,1,1;1,0,0,1;1,2,0,0;1,0,2,1
1,0,1;1,1,0;2,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,1,2;1,1,0,0;1,1,1,0;1,0,0,2;1,2,0,0;1,0,2,1
1,0,1;1,1,0;2,2,1	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0
1,0,1;1,1,0;2,2,1	0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,0:1,1,1,1;1,0,1,0;1,1,0,2;1,1,1,0;1,0,0,2;1,2,0,1;1,0,2,0
1,0,1;1,1,1;1,0,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,0,0;1,0,2,1;1,1,2,0;1,1,2,2;1,0,2,2;1,2,1,0;1,0,1,2
1,0,1;1,1,1;1,1,0	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2
1,0,1;1,1,1;1,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,1;1,0,2,1;1,1,2,0;1,1,2,1;1,0,2,0;1,2,1,0;1,0,1,2
1,0,1;1,1,1;1,2,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1
1,0,1;1,1,1;2,0,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,1,2,1;1,0,2,1;1,2,1,0;1,0,1,1
1,0,1;1,1,1;2,1,0	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0
1,0,1;1,1,1;2,1,0	0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,1,2,1;1,0,2,1;1,2,1,1;1,0,1,0
1,0,1;1,1,1;2,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,0,2;1,0,2,1;1,1,2,1;1,1,2,2;1,0,2,0;1,2,1,2;1,0,1,2
1,0,1;1,1,1;2,2,0	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,0,2;1,0,2,2;1,1,2,0;1,1,2,2;1,0,2,0;1,2,1,0;1,0,1,1
1,0,1;1,1,2;1,0,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,1,0,2;1,0,1,2;1,2,2,0;1,0,0,2
1,0,1;1,1,2;1,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,0,2;1,1,1,2;1,1,0,2;1,0,1,2;1,2,2,1;1,0,0,1
1,0,1;1,1,2;1,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,0,1;1,1,2;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1
1,0,1;1,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,2,1;1,0,0,2;1,1,1,2;1,1,0,1;1,0,1,0;1,2,2,1;1,0,0,1
1,0,1;1,1,2;2,0,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,0;1,1,0,1;1,0,1,1;1,2,2,0;1,0,0,1
1,0,1;1,1,2;2,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2
1,0,1;1,1,2;2,1,1	0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,1;1,1,0,2;1,0,1,0;1,2,2,2;1,0,0,2
1,0,1;1,1,2;2,1,2	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,0,2;1,1,1,0;1,1,0,0;1,0,1,2;1,2,2,0;1,0,0,1
1,0,1;1,1,2;2,2,0	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,2,2;1,0,0,2;1,1,1,0;1,1,0,2;1,0,1,0;1,2,2,0;1,0,0,1
1,0,1;1,1,2;2,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2
1,0,1;1,1,2;2,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,1,0,1;1,0,1,1;1,2,2,2;1,0,0,2
1,0,1;1,2,0;1,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,1,0,0;1,0,0,2;1,1,1,2;1,1,2,2;1,0,2,2;1,2,2,1;1,0,0,1
1,0,1;1,2,0;1,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,0,2;1,0,0,1;1,1,1,0;1,1,2,0;1,0,2,1;1,2,2,0;1,0,0,2
1,0,1;1,2,0;1,2,2	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1
1,0,1;1,2,0;1,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1
1,0,1;1,2,0;2,1,1	0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2
1,0,1;1,2,0;2,1,1	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,2;1,0,0,1;1,1,1,1;1,1,2,2;1,0,2,0;1,2,2,2;1,0,0,2
1,0,1;1,2,0;2,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,0,1;1,0,0,2;1,1,1,0;1,1,2,0;1,0,2,2;1,2,2,0;1,0,0,1
1,0,1;1,2,0;2,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2
1,0,1;1,2,0;2,2,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,1,0,0;1,0,0,1;1,1,1,1;1,1,2,1;1,0,2,1;1,2,2,2;1,0,0,2
1,0,1;1,2,1;1,1,2	0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2:1,1,2,2;1,0,1,0;1,1,0,1;1,1,0,0;1,0,1,1;1,2,0,2;1,0,2,0
1,0,1;1,2,1;1,2,0	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,0;1,0,1,0;1,1,0,1;1,1,0,2;1,0,1,2;1,2,0,2;1,0,2,0
1,0,1;1,2,1;1,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1
1,0,1;1,2,1;2,1,1	0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1:1,1,2,2;1,0,1,1;1,1,0,1;1,1,0,2;1,0,1,0;1,2,0,2;1,0,2,2
1,0,1;1,2,1;2,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,1,2,1;1,0,1,0;1,1,0,2;1,1,0,0;1,0,1,2;1,2,0,1;1,0,2,0
1,0,1;1,2,2;1,1,1	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1
1,0,1;1,2,2;1,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,1,1,0;1,0,2,2;1,1,2,2;1,1,1,2;1,0,0,2;1,2,1,1;1,0,1,1
1,0,1;1,2,2;1,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,1,1,2;1,0,2,0;1,1,2,1;1,1,1,0;1,0,0,1;1,2,1,2;1,0,1,0
1,0,1;1,2,2;1,2,1	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2
1,0,1;1,2,2;1,2,1	0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2:1,1,1,2;1,0,2,1;1,1,2,0;1,1,1,0;1,0,0,1;1,2,1,0;1,0,1,2
1,0,1;1,2,2;2,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1
1,0,1;1,2,2;2,1,2	0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1:1,1,1,1;1,0,2,2;1,1,2,0;1,1,1,0;1,0,0,2;1,2,1,0;1,0,1,1
1,0,1;1,2,2;2,2,2	0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2
1,0,1;1,2,2;2,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,1,1,0;1,0,2,1;1,1,2,1;1,1,1,1;1,0,0,1;1,2,1,2;1,0,1,2
1,1,1;0,0,1;1,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,2,1,0;1,2,2,1;1,1,1,0;1,1,2,2
1,1,1;0,0,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,1,2;1,2,2,2;1,2,1,1;1,2,2,0;1,1,1,1;1,1,2,1
1,1,1;0,0,1;2,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,1	0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,1;1,2,1,2;1,2,2,0;1,1,1,2;1,1,2,2
1,1,1;0,0,1;2,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,2,1,0;1,2,2,2;1,1,1,0;1,1,2,1
1,1,1;0,1,1;1,1,2	0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,0,1;1,2,2,0;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,1;2,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,0,0;1,2,2,0;1,2,1,2;1,1,0,0;1,1,0,1
1,1,1;0,1,2;1,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,2,1;1,2,0,0;1,2,0,1;1,1,1,2;1,1,2,0
1,1,1;0,1,2;1,2,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2
1,1,1;0,1,2;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,2,2,0;1,2,0,0;1,2,0,1;1,1,1,0;1,1,2,2
1,1,1;0,1,2;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,0,0;1,1,2	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0
1,1,1;1,0,0;1,1,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,2,0,0;1,2,1,1;1,1,1,2;1,1,1,0
1,1,1;1,0,0;2,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,2,2;1,2,2,0;1,2,0,0;1,2,1,2;1,1,1,0;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0
1,1,1;1,0,1;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,1;2,1,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,1,1	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,1,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,1,2;1,2,0,1;1,2,1,1;1,2,1,2;1,2,0,0;1,1,2,2;1,1,0,2
1,1,1;1,0,1;2,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0
1,1,1;1,0,1;2,2,1	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,2,1,0;1,2,0,2;1,1,2,1;1,1,0,0
1,1,1;1,0,2;1,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,0,2;1,2,1,0;1,2,0,1;1,2,2,0;1,2,2,1;1,1,0,2;1,1,2,0
1,1,1;1,0,2;1,2,1	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2
1,1,1;1,0,2;1,2,1	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2
1,1,1;1,0,2;2,1,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1
1,1,1;1,0,2;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,0,0,1;1,2,1,2;1,2,0,0;1,2,2,0;1,2,2,2;1,1,0,0;1,1,2,1
1,1,1;1,0,2;2,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,0,1;1,2,1,0;1,2,0,2;1,2,2,0;1,2,2,2;1,1,0,1;1,1,2,0
1,1,1;1,1,2;1,2,1	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;1,2,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,2;1,2,0,1;1,2,1,0;1,1,2,1;1,1,0,1
1,1,1;1,1,2;2,1,2	0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1
1,1,1;1,1,2;2,1,2	0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2:1,0,2,1;1,2,0,2;1,2,1,0;1,2,0,0;1,2,1,2;1,1,2,0;1,1,0,1
1,1,1;1,2,2;1,1,2	0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1:1,0,1,2;1,2,2,0;1,2,2,1;1,2,1,0;1,2,0,1;1,1,1,2;1,1,1,0
1,1,1;1,2,2;2,1,2	0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2:1,0,1,1;1,2,2,2;1,2,2,0;1,2,1,0;1,2,0,2;1,1,1,0;1,1,1,1
1,1,2;0,0,1;1,2,1	0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,1	0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,0,1;2,1,2	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1
1,1,2;0,0,1;2,1,2	0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1:1,2,2,1;1,0,1,2;1,1,2,0;1,0,1,0;1,1,2,2;1,2,1,0;1,0,2,1
1,1,2;0,1,1;1,2,1	0,0,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0:1,2,1,2;1,0,0,1;1,1,0,0;1,0,2,0;1,1,1,1;1,2,0,0;1,0,0,2
1,1,2;0,1,1;2,1,2	0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;0,1,1;2,1,2	0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,2:1,2,1,1;1,0,0,2;1,1,0,0;1,0,2,0;1,1,1,2;1,2,0,0;1,0,0,1
1,1,2;1,0,1;2,1,2	0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1:1,2,1,1;1,0,0,2;1,1,1,0;1,0,1,0;1,1,0,2;1,2,2,0;1,0,0,1
Search completed.
Number of representatives: 489

826:

sc,ce:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,0	0,0,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,1,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,2,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,0;1,0,0,2;1,2,1,1;1,2,2,2;1,0,0,1;1,2,1,0
0,0,1;0,1,0;1,2,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,2,2;1,0,0,2;1,2,1,0;1,2,2,1;1,0,0,1;1,2,1,2
0,0,1;0,1,1;1,0,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,2;1,2,1,1;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,1;1,2,1,0;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,0,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,0;1,2,1,2;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,1,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,0;1,2,1,0;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,1,1	0,0,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,1,1	0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,1,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,2;1,2,1,2;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,1,2	0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,1,2	0,0,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,1,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,1;1,2,1,1;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,2,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,0;1,0,0,2;1,2,0,1;1,2,1,2;1,0,0,1;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,2,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,2,1	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,2;1,0,0,2;1,2,0,0;1,2,1,1;1,0,0,1;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,1;1,0,0,2;1,2,0,2;1,2,1,0;1,0,0,1;1,2,0,1
0,0,1;1,0,0;0,1,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1
0,0,1;1,0,0;0,1,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1
0,0,1;1,0,0;0,1,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,2,2;1,0,2,0;1,2,2,1;1,2,1,2;1,0,1,0;1,2,1,1
0,0,1;1,0,0;0,1,1	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0
0,0,1;1,0,0;0,1,1	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0
0,0,1;1,0,0;0,1,1	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,2,1;1,0,2,0;1,2,2,0;1,2,1,1;1,0,1,0;1,2,1,0
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,0,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,1;1,0,2,2;1,2,2,0;1,2,1,0;1,0,1,1;1,2,1,2
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;1,1,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,2,0;1,0,2,2;1,2,2,2;1,2,1,2;1,0,1,1;1,2,1,1
0,0,1;1,0,0;2,1,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0
0,0,1;1,0,0;2,1,0	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0
0,0,1;1,0,0;2,1,0	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,0;1,0,2,1;1,2,2,2;1,2,1,1;1,0,1,2;1,2,1,0
0,0,1;1,0,0;2,1,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,2,2;1,0,2,1;1,2,2,1;1,2,1,0;1,0,1,2;1,2,1,2
0,0,1;1,0,1;0,1,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1
0,0,1;1,0,1;0,1,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1
0,0,1;1,0,1;0,1,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,1,1;1,2,0,2;1,0,1,0;1,2,0,1
0,0,1;1,0,1;0,1,1	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0
0,0,1;1,0,1;0,1,1	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0
0,0,1;1,0,1;0,1,1	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,1,0;1,2,0,1;1,0,1,0;1,2,0,0
0,0,1;1,0,1;0,1,2	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2
0,0,1;1,0,1;0,1,2	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2
0,0,1;1,0,1;0,1,2	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,0;1,0,2,0;1,2,1,2;1,2,0,0;1,0,1,0;1,2,0,2
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,0,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,1,2;1,2,0,2;1,0,1,1;1,2,0,1
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,0,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;1,1,2	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,1,1;1,2,0,1;1,0,1,1;1,2,0,0
0,0,1;1,0,1;2,1,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,1,2;1,2,0,1;1,0,1,2;1,2,0,0
0,0,1;1,0,1;2,1,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,2;1,0,2,1;1,2,1,1;1,2,0,0;1,0,1,2;1,2,0,2
0,0,1;1,0,1;2,1,2	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1
0,0,1;1,0,1;2,1,2	0,1,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1
0,0,1;1,0,1;2,1,2	0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,1;1,0,2,1;1,2,1,0;1,2,0,2;1,0,1,2;1,2,0,1
0,0,1;1,1,0;0,1,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1
0,0,1;1,1,0;0,1,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1
0,0,1;1,1,0;0,1,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,2;1,0,2,0;1,2,0,1;1,2,0,2;1,0,1,0;1,2,2,1
0,0,1;1,1,0;0,1,1	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0
0,0,1;1,1,0;0,1,1	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0
0,0,1;1,1,0;0,1,1	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,0;1,2,0,1;1,0,1,0;1,2,2,0
0,0,1;1,1,0;0,2,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2
0,0,1;1,1,0;0,2,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2
0,0,1;1,1,0;0,2,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,1,1;1,0,2,0;1,2,0,2;1,2,0,1;1,0,1,0;1,2,2,2
0,0,1;1,1,0;1,0,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1
0,0,1;1,1,0;1,0,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1
0,0,1;1,1,0;1,0,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,2;1,2,0,1;1,0,1,1;1,2,2,1
0,0,1;1,1,0;1,0,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,0,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,0,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,1;1,0,2,2;1,2,0,1;1,2,0,0;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,0;1,2,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,0;1,2,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,1,2;1,0,2,2;1,2,0,0;1,2,0,1;1,0,1,1;1,2,2,2
0,0,1;1,1,0;2,0,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,1;1,0,2,1;1,2,0,1;1,2,0,2;1,0,1,2;1,2,2,2
0,0,1;1,1,0;2,0,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,0,0;1,2,0,1;1,0,1,2;1,2,2,1
0,0,1;1,1,0;2,1,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,0;1,0,2,1;1,2,0,2;1,2,0,1;1,0,1,2;1,2,2,0
0,0,1;1,1,0;2,1,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,1,2;1,0,2,1;1,2,0,1;1,2,0,0;1,0,1,2;1,2,2,2
0,0,1;1,1,1;0,1,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1
0,0,1;1,1,1;0,1,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1
0,0,1;1,1,1;0,1,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,2;1,0,2,0;1,2,2,1;1,2,2,2;1,0,1,0;1,2,1,1
0,0,1;1,1,1;0,1,2	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,1,2	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,1,2	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,2;1,2,2,0;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,2,0	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,2,0	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,2,0	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,1;1,0,2,0;1,2,2,2;1,2,2,1;1,0,1,0;1,2,1,2
0,0,1;1,1,1;0,2,1	0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1
0,0,1;1,1,1;0,2,1	0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1
0,0,1;1,1,1;0,2,1	0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0:1,2,0,0;1,0,2,0;1,2,2,1;1,2,2,0;1,0,1,0;1,2,1,1
0,0,1;1,1,1;1,0,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,0,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,0,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,2;1,2,2,1;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,0,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,0,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,0,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,1;1,2,2,0;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,0,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,0,2	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,0,2	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,0;1,2,2,2;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,0	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,2,0	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,2,0	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,0;1,0,2,2;1,2,2,1;1,2,2,2;1,0,1,1;1,2,1,0
0,0,1;1,1,1;1,2,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,2;1,0,2,2;1,2,2,0;1,2,2,1;1,0,1,1;1,2,1,2
0,0,1;1,1,1;1,2,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;1,2,2	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,0,1;1,1,1;2,0,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,1;1,0,2,1;1,2,2,1;1,2,2,2;1,0,1,2;1,2,1,2
0,0,1;1,1,1;2,0,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,0;1,0,2,1;1,2,2,0;1,2,2,1;1,0,1,2;1,2,1,1
0,0,1;1,1,1;2,0,2	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,2;1,0,2,1;1,2,2,2;1,2,2,0;1,0,1,2;1,2,1,0
0,0,1;1,1,1;2,1,0	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,0;1,0,2,1;1,2,2,2;1,2,2,1;1,0,1,2;1,2,1,0
0,0,1;1,1,1;2,1,1	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,2;1,0,2,1;1,2,2,1;1,2,2,0;1,0,1,2;1,2,1,2
0,0,1;1,1,1;2,1,2	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,2,0,1;1,0,2,1;1,2,2,0;1,2,2,2;1,0,1,2;1,2,1,1
0,1,0;0,0,1;1,0,0	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,2,2;1,0,0,2;1,1,2,2;1,2,2,1;1,0,0,1;1,1,2,1
0,1,0;0,0,1;1,1,1	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,2,0;1,0,0,2;1,1,2,2;1,2,2,2;1,0,0,1;1,1,2,1
0,1,0;0,0,1;1,2,1	0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,2,2,2;1,0,0,2;1,1,2,0;1,2,2,1;1,0,0,1;1,1,2,2
0,1,0;1,0,0;1,0,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,1;1,0,2,2;1,1,2,1;1,2,1,0;1,0,1,1;1,1,1,0
0,1,0;1,0,1;1,0,0	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,1,2;1,0,2,2;1,1,1,2;1,2,0,1;1,0,1,1;1,1,0,1
0,1,0;1,0,1;1,0,2	0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,1,0;1,2,0,2;1,0,1,1;1,1,0,2
0,1,0;1,0,1;1,1,0	0,0,1,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1:1,2,1,1;1,0,2,2;1,1,1,0;1,2,0,0;1,0,1,1;1,1,0,2
0,1,0;1,0,1;1,1,2	0,0,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2:1,2,1,2;1,0,2,2;1,1,1,1;1,2,0,1;1,0,1,1;1,1,0,0
0,1,0;1,0,1;1,2,0	0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,1,1;1,2,0,2;1,0,1,1;1,1,0,0
0,1,0;1,0,1;1,2,2	0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,2,1,1;1,0,2,2;1,1,1,2;1,2,0,0;1,0,1,1;1,1,0,1
0,1,0;1,1,0;1,0,1	0,0,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,2,1,1;1,0,2,2;1,1,0,1;1,2,0,0;1,0,1,1;1,1,2,0
0,1,0;1,1,0;1,0,2	0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1:1,2,1,0;1,0,2,2;1,1,0,0;1,2,0,2;1,0,1,1;1,1,2,2
1,0,0;0,0,1;1,1,0	0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,2,1;1,2,0,2;1,2,2,0;1,1,2,0;1,1,0,1;1,1,2,2
1,0,0;0,0,1;1,1,1	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,2,0,2;1,2,2,2;1,1,2,2;1,1,0,1;1,1,2,1
1,0,0;0,0,1;2,1,0	0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0
1,0,0;0,0,1;2,1,0	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0
1,0,0;0,0,1;2,1,0	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,2,0;1,2,0,1;1,2,2,2;1,1,2,1;1,1,0,2;1,1,2,0
1,0,0;0,0,1;2,1,1	0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,2,0,1;1,2,2,1;1,1,2,0;1,1,0,2;1,1,2,2
1,0,0;0,1,0;1,0,1	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,2,1;1,2,0,2;1,2,1,1;1,1,2,0;1,1,0,1;1,1,1,0
1,0,0;1,0,1;1,1,0	0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,1,1;1,2,2,2;1,2,1,0;1,1,0,0;1,1,1,1;1,1,0,2
1,0,0;1,0,1;1,1,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,2,2,2;1,2,1,2;1,1,0,2;1,1,1,1;1,1,0,1
1,0,0;1,0,1;1,1,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1;1,1,1,1;1,1,0,0
1,0,0;1,0,1;2,1,0	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1;1,1,1,2;1,1,0,0
1,0,0;1,0,1;2,1,1	0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,2,2,1;1,2,1,1;1,1,0,0;1,1,1,2;1,1,0,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,1,2;1,1,0,1
1,0,0;1,1,0;1,0,1	0,1,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,1,1;1,2,2,2;1,2,0,1;1,1,0,0;1,1,1,1;1,1,2,0
1,0,0;1,1,0;1,0,2	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,1,0;1,2,2,2;1,2,0,0;1,1,0,2;1,1,1,1;1,1,2,2
1,0,1;0,0,1;1,1,0	0,2,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,0:1,1,2,1;1,2,0,2;1,1,2,0;1,0,2,0;1,1,0,1;1,0,2,2
1,0,1;0,0,1;1,1,1	0,0,2,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,2,2;1,0,2,2;1,1,0,1;1,0,2,1
1,0,1;0,0,1;1,1,2	0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,2;1,2,0,2;1,1,2,1;1,0,2,1;1,1,0,1;1,0,2,0
1,0,1;0,0,1;2,1,2	0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,0,1;2,1,2	0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,1:1,1,2,1;1,2,0,1;1,1,2,0;1,0,2,2;1,1,0,2;1,0,2,1
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,0,2	0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,2,0;1,2,0,2;1,1,1,0;1,0,2,2;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,1,0	0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,2,0	0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,0:1,1,2,0;1,2,0,2;1,1,1,1;1,0,2,2;1,1,0,1;1,0,1,0
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,0,2	0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,1,0;1,2,0,2;1,1,0,0;1,0,1,2;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,1,0	0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,1,0	0,0,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,1,0	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,2,1	0,0,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,2,1	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2
1,0,1;0,1,1;1,2,1	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,1,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,0,1	0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2;0,2,2,2:1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,1,2	0,0,1,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,1,2	0,0,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,2:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,1,2	0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,1,1,1;1,2,0,1;1,1,0,0;1,0,1,2;1,1,0,2;1,0,0,1
1,0,1;0,1,1;2,2,0	0,0,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2:1,1,1,2;1,2,0,1;1,1,0,0;1,0,1,0;1,1,0,2;1,0,0,1
1,0,1;1,0,0;1,1,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;1,1,0	0,0,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;1,1,0	0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0;1,1,1,1;1,0,1,2
1,0,1;1,0,0;2,1,0	0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2:1,1,2,0;1,2,2,1;1,1,2,2;1,0,1,1;1,1,1,2;1,0,1,0
1,0,1;1,0,0;2,1,2	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1
1,0,1;1,0,0;2,1,2	0,0,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1
1,0,1;1,0,0;2,1,2	0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,2:1,1,2,1;1,2,2,1;1,1,2,0;1,0,1,2;1,1,1,2;1,0,1,1
1,0,1;1,0,2;1,1,1	0,0,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,0,2;1,0,2,2;1,1,1,1;1,0,2,1
1,0,1;1,0,2;1,1,2	0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0
1,0,1;1,0,2;2,1,1	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2
1,0,1;1,0,2;2,1,1	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2
1,0,1;1,0,2;2,1,1	0,2,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,0:1,1,0,2;1,2,2,1;1,1,0,1;1,0,2,0;1,1,1,2;1,0,2,2
1,0,1;1,1,0;1,0,2	0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2
1,0,1;1,1,0;1,0,2	0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2
1,0,1;1,1,0;1,0,2	0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,1,0;1,2,2,2;1,1,0,0;1,0,0,2;1,1,1,1;1,0,2,2
1,0,1;1,1,0;1,1,1	0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,1;0,2,2,2:1,1,1,0;1,2,2,2;1,1,0,2;1,0,0,2;1,1,1,1;1,0,2,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,2,2,2;1,1,0,1;1,0,0,1;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;2,1,0	0,2,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,2,0;0,2,2,2:1,1,1,0;1,2,2,1;1,1,0,2;1,0,0,1;1,1,1,2;1,0,2,0
1,0,1;1,1,0;2,1,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,1;1,2,2,1;1,1,0,0;1,0,0,2;1,1,1,2;1,0,2,1
1,0,1;1,1,1;1,0,2	0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2
1,0,1;1,1,1;1,0,2	0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2
1,0,1;1,1,1;1,0,2	0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,1:1,1,0,0;1,2,2,2;1,1,2,0;1,0,2,2;1,1,1,1;1,0,1,2
1,0,1;1,1,1;1,1,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2
1,0,1;1,1,1;1,1,0	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2
1,0,1;1,1,1;1,1,0	0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,0,1:1,1,0,1;1,2,2,2;1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,2
1,0,1;1,1,1;2,0,1	0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,1,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,0,1	0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,0,1	0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,2;0,2,2,2:1,1,0,0;1,2,2,1;1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,2,0	0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,0,2;1,2,2,1;1,1,2,0;1,0,2,0;1,1,1,2;1,0,1,1
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0
1,0,1;1,1,1;2,2,1	0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,0:1,1,0,1;1,2,2,1;1,1,2,2;1,0,2,2;1,1,1,2;1,0,1,0
1,0,1;1,1,2;1,1,1	0,0,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2;1,1,1,1;1,0,0,1
1,0,1;1,1,2;2,2,0	0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,0:1,1,2,2;1,2,2,1;1,1,1,0;1,0,1,0;1,1,1,2;1,0,0,1
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2
1,0,1;1,1,2;2,2,2	0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,2,2:1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1;1,1,1,2;1,0,0,2
1,1,0;0,0,1;1,2,0	0,0,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0
1,1,0;0,0,1;1,2,0	0,0,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0
1,1,0;0,0,1;1,2,0	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,2;1,0,2,1;1,0,2,2;1,1,0,1;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
1,1,0;0,0,1;2,1,0	0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,2;0,2,2,1:1,1,2,0;1,2,0,1;1,0,2,2;1,0,2,1;1,1,0,2;1,2,2,0
Search completed.
Number of representatives: 261

sc,cf:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,0,1	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,1	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,1,2	0,0,0,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,1,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,1,2	0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;2,0,0	0,0,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,0	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,0	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,2,2,1;1,1,2,1;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,1	0,1,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,0;1,1,1,2;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,0	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,2,0;1,2,1,2;1,1,1,2;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,1	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,2,1;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,1
0,0,1;0,1,0;2,1,2	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,2,2;1,2,1,0;1,1,1,1;1,2,2,2;1,1,1,2
0,0,1;0,1,1;1,0,0	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,0,0	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,0,1	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,2	0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;2,0,0	0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,0,1	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,1	0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,2,1,0;1,1,2,1
0,0,1;0,1,1;2,1,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,1,2,2
0,0,1;0,1,2;1,0,0	0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,1
0,0,1;0,1,2;1,0,1	0,1,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,1;1,1,1,0;1,2,2,1;1,1,0,0;1,2,0,0;1,1,0,2
0,0,1;0,1,2;1,1,0	0,1,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,0,1;1,1,1,1;1,2,2,0;1,1,0,0;1,2,0,0;1,1,0,2
0,0,1;0,1,2;1,1,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,0,0
0,0,1;0,1,2;1,1,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,0,2;1,1,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,0,1
0,0,1;0,1,2;2,0,0	0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,0,1;1,1,1,1;1,2,2,1;1,1,0,1;1,2,0,2;1,1,0,2
0,0,1;0,1,2;2,0,1	0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,0,0;1,1,1,2;1,2,2,0;1,1,0,2;1,2,0,1;1,1,0,0
0,0,1;0,1,2;2,1,0	0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0
0,0,1;0,1,2;2,1,0	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0
0,0,1;0,1,2;2,1,0	0,1,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,0;1,1,1,0;1,2,2,2;1,1,0,2;1,2,0,1;1,1,0,0
0,0,1;0,1,2;2,1,1	0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,2,0,2;1,1,1,1;1,2,2,1;1,1,0,0;1,2,0,0;1,1,0,1
0,0,1;0,1,2;2,1,2	0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,1;1,1,1,2;1,2,2,0;1,1,0,1;1,2,0,2;1,1,0,2
0,0,1;1,0,0;0,1,0	0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,2;1,1,2,2;1,2,2,1;1,1,2,1;1,2,1,2;1,1,1,1
0,0,1;1,0,0;0,1,1	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,2,1,1;1,1,1,2
0,0,1;1,0,0;0,1,2	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,1,2	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,1,2	0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,2,0	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,2,1;1,1,2,1;1,2,2,2;1,1,2,2;1,2,1,1;1,1,1,2
0,0,1;1,0,0;0,2,1	0,0,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,2,1	0,0,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,2,1	0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,2,1;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,0,0;0,2,2	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,2,2;1,1,2,0;1,2,2,0;1,1,2,1;1,2,1,2;1,1,1,1
0,0,1;1,0,0;1,1,0	0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,0:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,2,1,0;1,1,1,2
0,0,1;1,0,0;1,1,1	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,0,0;1,1,1	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,0,0;1,1,1	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,2,2,0;1,1,2,2;1,2,2,2;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,0,0;1,1,2	0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,1,1,1
0,0,1;1,0,0;1,2,0	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,2,0;1,2,2,1;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,0,0;1,2,1	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,2,1;1,2,2,0;1,1,2,2;1,2,1,1;1,1,1,1
0,0,1;1,0,0;1,2,2	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,2,2;1,2,2,2;1,1,2,0;1,2,1,0;1,1,1,2
0,0,1;1,0,1;0,1,0	0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,1
0,0,1;1,0,1;0,1,1	0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,1,1;1,1,0,0;1,2,1,0;1,1,0,2;1,2,0,1;1,1,2,2
0,0,1;1,0,1;0,1,2	0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,2,1,0;1,1,0,1;1,2,1,2;1,1,0,0;1,2,0,0;1,1,2,0
0,0,1;1,0,1;0,2,0	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,1,1;1,1,0,1;1,2,1,2;1,1,0,2;1,2,0,1;1,1,2,2
0,0,1;1,0,1;0,2,1	0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,1,0;1,1,0,2;1,2,1,1;1,1,0,0;1,2,0,0;1,1,2,0
0,0,1;1,0,1;0,2,2	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,1,2;1,1,0,0;1,2,1,0;1,1,0,1;1,2,0,2;1,1,2,1
0,0,1;1,0,1;1,1,0	0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,2,1,1;1,1,0,1;1,2,1,0;1,1,0,0;1,2,0,0;1,1,2,2
0,0,1;1,0,1;1,1,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,0,1;1,1,2	0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,0,1;1,2,0	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,0,1;1,2,0	0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,0,1;1,2,0	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,0,1;1,2,1	0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,0,1;1,2,1,0;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,0,1;1,2,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,1,2;1,1,0,0;1,2,0,0;1,1,2,2
0,0,1;1,0,1;2,1,0	0,1,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,0:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,2,0,1;1,1,2,0
0,0,1;1,0,1;2,1,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,1,0,1;1,2,1,1;1,1,0,0;1,2,0,0;1,1,2,1
0,0,1;1,0,1;2,1,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,0,1;2,2,0	0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0:1,2,1,2;1,1,0,2;1,2,1,0;1,1,0,0;1,2,0,0;1,1,2,1
0,0,1;1,0,1;2,2,1	0,1,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,1;1,1,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,0,1;2,2,2	0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,0;1,1,0,1;1,2,1,1;1,1,0,2;1,2,0,1;1,1,2,0
0,0,1;1,1,0;0,1,1	0,1,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,2
0,0,1;1,1,0;0,1,2	0,1,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,0
0,0,1;1,1,0;0,2,1	0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,2,1,0;1,1,1,2;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,0
0,0,1;1,1,0;0,2,2	0,1,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,1,1,0;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,1
0,0,1;1,1,0;1,0,0	0,1,2,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,1,0;1,0,1	0,1,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,2
0,0,1;1,1,0;1,0,2	0,1,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,1	0,0,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,1,0;1,2,1	0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,1,0;1,2,1	0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,1
0,0,1;1,1,0;1,2,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,2
0,0,1;1,1,0;2,0,0	0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,1,0;2,0,0	0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,1,0;2,0,0	0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2:1,2,1,1;1,1,1,1;1,2,0,1;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,1,0;2,0,1	0,1,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,0:1,2,1,0;1,1,1,2;1,2,0,0;1,1,0,2;1,2,0,1;1,1,2,0
0,0,1;1,1,0;2,0,2	0,1,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,1:1,2,1,2;1,1,1,0;1,2,0,2;1,1,0,0;1,2,0,0;1,1,2,1
0,0,1;1,1,0;2,1,0	0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,2;1,1,0,2;1,2,0,1;1,1,2,0
0,0,1;1,1,0;2,1,1	0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,1;1,1,0,0;1,2,0,0;1,1,2,1
0,0,1;1,1,0;2,1,2	0,1,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,1:1,2,1,1;1,1,1,2;1,2,0,0;1,1,0,1;1,2,0,2;1,1,2,2
0,0,1;1,1,1;0,1,0	0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,1
0,0,1;1,1,1;0,1,1	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,2
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,1,2	0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,0	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,2
0,0,1;1,1,1;0,2,1	0,0,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,2	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,1
0,0,1;1,1,1;1,0,0	0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1
0,0,1;1,1,1;1,0,0	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1
0,0,1;1,1,1;1,0,0	0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,1
0,0,1;1,1,1;1,0,1	0,1,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,2
0,0,1;1,1,1;1,0,2	0,1,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,0
0,0,1;1,1,1;1,2,0	0,1,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,0
0,0,1;1,1,1;1,2,1	0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,1
0,0,1;1,1,1;1,2,2	0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,2
0,0,1;1,1,1;2,0,0	0,1,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,2,2,2;1,1,0,2
0,0,1;1,1,1;2,0,1	0,1,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,2,2,1;1,1,0,0
0,0,1;1,1,1;2,0,2	0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,2,2,0;1,1,0,1
0,0,1;1,1,1;2,1,0	0,1,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,2,2,1;1,1,0,0
0,0,1;1,1,1;2,1,1	0,1,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,0:1,2,0,2;1,1,2,1;1,2,2,1;1,1,1,0;1,2,2,0;1,1,0,1
0,0,1;1,1,1;2,1,2	0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,2,2,2;1,1,0,2
0,0,1;1,1,2;0,1,0	0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,2,2;1,1,0,2;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,1
0,0,1;1,1,2;0,1,1	0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,2,1;1,1,0,0;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,2
0,0,1;1,1,2;0,1,2	0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0:1,2,2,0;1,1,0,1;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,1,2;0,2,0	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,2,2,1;1,1,0,1;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,2
0,0,1;1,1,2;0,2,1	0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0:1,2,2,0;1,1,0,2;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,0
0,0,1;1,1,2;0,2,2	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,1,0,0;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,1
0,0,1;1,1,2;1,0,0	0,1,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1:1,2,2,2;1,1,0,2;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,1
0,0,1;1,1,2;1,0,1	0,1,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2:1,2,2,1;1,1,0,0;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,2
0,0,1;1,1,2;1,0,2	0,1,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,0:1,2,2,0;1,1,0,1;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,1,2;1,2,0	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,0
0,0,1;1,1,2;1,2,1	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,1
0,0,1;1,1,2;1,2,2	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,1,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,2
0,0,1;1,1,2;2,0,0	0,1,1,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,2:1,2,2,1;1,1,0,1;1,2,1,1;1,1,2,1;1,2,1,2;1,1,1,2
0,0,1;1,1,2;2,0,1	0,1,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0:1,2,2,0;1,1,0,2;1,2,1,0;1,1,2,2;1,2,1,1;1,1,1,0
0,0,1;1,1,2;2,0,2	0,1,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1:1,2,2,2;1,1,0,0;1,2,1,2;1,1,2,0;1,2,1,0;1,1,1,1
0,0,1;1,1,2;2,1,0	0,1,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2:1,2,2,0;1,1,0,0;1,2,1,2;1,1,2,2;1,2,1,1;1,1,1,0
0,0,1;1,1,2;2,1,1	0,0,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1
0,0,1;1,1,2;2,1,1	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1
0,0,1;1,1,2;2,1,1	0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0:1,2,2,2;1,1,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,1,1,1
0,0,1;1,1,2;2,1,2	0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1:1,2,2,1;1,1,0,2;1,2,1,0;1,1,2,1;1,2,1,2;1,1,1,2
0,1,1;0,0,1;1,0,0	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,0,0	0,0,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,0,0	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,0	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,2	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;2,0,0	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,0,0	0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,1,0,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,2
0,1,1;0,1,2;1,0,0	0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,2,0,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,0,0;1,0,1	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,2,1,2
0,1,1;1,0,0;1,1,2	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,2,1	0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;1,0,0	0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,0,0	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,0,0	0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,0,2	0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,0,2	0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,0,2	0,1,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,0	0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;1,1,0	0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;1,1,0	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;1,1,1	0,0,2,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,1	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,1	0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,2,1	0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,0:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,1
0,1,1;1,0,1;2,0,0	0,0,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,0,0	0,1,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,0,1	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,1,0,1;1,2,2,0
0,1,1;1,0,1;2,1,1	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,2;1,0,0,1;1,0,1,1;1,2,0,0;1,1,0,0;1,2,2,1
0,1,1;1,0,1;2,1,2	0,0,1,1;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,2,2	0,0,1,0;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,1,0,1;1,2,2,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;1,0,1	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,1,2,0;1,2,0,2
0,1,1;1,1,1;1,0,2	0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,0,2	0,1,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,0,2	0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,0;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,0,0
0,1,1;1,1,1;2,0,1	0,1,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,1,2,1;1,2,0,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;0,1,2	0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,2,0;1,0,0,1;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,0
0,1,1;1,1,2;1,0,0	0,1,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,1,1,1;1,2,1,1
0,1,1;1,1,2;1,0,2	0,0,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,0:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,0	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,1	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,1	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,2,2	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,2,1,2
0,1,2;0,0,1;1,0,0	0,0,0,1;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,0	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,0,1	0,0,0,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,0	0,0,0,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,0	0,0,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,0	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,1	0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,2	0,0,0,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,0	0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,0,1;2,0,1	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,0,1	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,0,1	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,0;1,1,1,2;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,0	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,0	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,0,2,0;1,1,1,0;1,2,2,2;1,0,1,2;1,0,2,1;1,0,1,0
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,1	0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,1;1,0,1,0;1,0,2,0;1,0,1,1
0,1,2;0,0,1;2,1,2	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,1;1,1,1,2;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,2
0,1,2;0,1,1;1,0,0	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,0,0	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,0,0	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,0,1	0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,0	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,0	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,0	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,0,2,2
0,1,2;0,1,1;1,1,1	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0
0,1,2;0,1,1;1,1,1	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0
0,1,2;0,1,1;1,1,1	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,0,2;1,0,2,1;1,0,1,2;1,0,2,0
0,1,2;0,1,1;1,1,2	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;1,0,0;1,0,1	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,0,0;1,0,1	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,0,0;1,0,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,1;1,1,2,0;1,2,2,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,0,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,0;1,1,2,1;1,2,2,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,0;1,1,1	0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0:1,0,2,0;1,1,2,2;1,2,2,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,0,1;1,0,0	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,0	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,2;1,1,0,2;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,0,2	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,1	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,1,0;1,1,0,2;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,1,2	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,2;1,1,0,0;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;1,2,0	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,0;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,0
0,1,2;1,0,1;1,2,1	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,2;1,1,0,1;1,2,1,0;1,0,0,2;1,0,0,1;1,0,2,1
0,1,2;1,0,1;2,0,0	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,0	0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,1,1;1,1,0,1;1,2,1,1;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,0,1	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,0;1,1,0,2;1,2,1,0;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,1,0	0,0,0,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,1,0;1,1,0,0;1,2,1,2;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,1,2	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,1,1;1,1,0,2;1,2,1,0;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,2,1	0,0,0,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,1,1;1,1,0,0;1,2,1,2;1,0,0,1;1,0,0,2;1,0,2,2
0,1,2;1,0,1;2,2,2	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,0,1;2,2,2	0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,1,0;1,1,0,1;1,2,1,1;1,0,0,2;1,0,0,1;1,0,2,0
0,1,2;1,1,1;1,0,0	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,0,0	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,0,0	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,0,2;1,1,2,2;1,2,2,2;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,0,1	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,0,1	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,0,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,1;1,1,2,0;1,2,2,1;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,0	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,0	0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,0,1;1,1,2,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,1,2	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,1,2	0,0,0,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,1,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,2;1,1,2,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,2,1	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,2,1	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,2,1	0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2:1,0,0,2;1,1,2,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,0,1
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,1;1,2,2	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,0,1;1,1,2,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,0,2
0,1,2;1,1,2;1,0,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,1,2;1,0,1	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,1,2;1,0,1	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,0,2,1;1,1,0,0;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,2
0,1,2;1,1,2;1,0,2	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,0,2	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,0,2	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,0,2,0;1,1,0,1;1,2,1,0;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;1,1,1	0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1:1,0,2,0;1,1,0,2;1,2,1,2;1,0,2,1;1,0,1,2;1,0,1,0
0,1,2;1,1,2;2,0,1	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,0,2,0;1,1,0,2;1,2,1,0;1,0,2,2;1,0,1,1;1,0,1,0
0,1,2;1,1,2;2,0,2	0,0,0,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,0,2	0,0,0,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,0,2	0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,0:1,0,2,2;1,1,0,0;1,2,1,2;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
0,1,2;1,1,2;2,1,1	0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2:1,0,2,2;1,1,0,1;1,2,1,1;1,0,2,0;1,0,1,0;1,0,1,1
1,0,0;0,0,1;1,1,0	0,1,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,0,0,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,1	0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,1,2	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,2,0	0,1,0,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,2,0	0,1,0,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,2,0	0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,2,0;1,2,1,0;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,2,1	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,2,1	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,2,1	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,1;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,0,1;1,2,2	0,1,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,0,1;1,2,2	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,0,1;1,2,2	0,1,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,1:1,2,2,1;1,2,1,2;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2
1,0,0;0,1,1;1,0,2	0,1,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,1,2;1,1,2,0
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,1;1,1,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,2;1,0,1	0,1,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,1;1,2,1,0;1,2,2,1;1,2,0,0;1,1,0,0;1,1,0,2
1,0,0;0,1,2;1,0,2	0,1,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,0;1,2,1,1;1,2,2,0;1,2,0,1;1,1,0,2;1,1,0,0
1,0,0;0,1,2;1,1,1	0,1,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1:1,2,0,0;1,2,1,2;1,2,2,2;1,2,0,1;1,1,0,2;1,1,0,0
1,0,0;1,0,1;1,1,0	0,1,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,1,1	0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,1,2	0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,2,0	0,1,0,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,0	0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,0	0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,1	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,2,1	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,2,1	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,1;1,2,1,0;1,2,0,2;1,1,0,1;1,1,2,1
1,0,0;1,0,1;1,2,2	0,1,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;1,2,2	0,1,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;1,2,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,2,1,1;1,2,0,2;1,2,1,2;1,2,0,0;1,1,0,0;1,1,2,2
1,0,0;1,0,1;2,1,0	0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,0,1;1,1,2,0
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,1,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,1,2	0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,2,0	0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,2,0	0,1,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,2,0	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,2;1,2,1,0;1,2,0,0;1,1,0,0;1,1,2,1
1,0,0;1,0,1;2,2,1	0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,2,1	0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,2,1	0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,0;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,2
1,0,0;1,0,1;2,2,2	0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0
1,0,0;1,0,1;2,2,2	0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0
1,0,0;1,0,1;2,2,2	0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2:1,2,1,0;1,2,0,1;1,2,1,1;1,2,0,2;1,1,0,1;1,1,2,0
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,1;1,0,1	0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,2,0;1,1,0,2
1,0,0;1,1,1;1,0,2	0,1,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,0
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,1;1,1,2	0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0
1,0,0;1,1,1;2,0,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,0,0
1,0,0;1,1,1;2,0,2	0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,2,0;1,1,0,1
1,0,0;1,1,1;2,1,2	0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2
1,0,0;1,1,1;2,1,2	0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2
1,0,0;1,1,1;2,1,2	0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,2,2;1,1,0,2
1,0,0;1,1,2;1,0,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,1;1,2,0,0;1,2,1,1;1,2,2,0;1,1,1,0;1,1,1,2
1,0,0;1,1,2;1,0,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,2,0,1;1,2,1,0;1,2,2,1;1,1,1,2;1,1,1,0
1,0,0;1,1,2;1,1,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,2,2,0;1,2,0,2;1,2,1,2;1,2,2,1;1,1,1,2;1,1,1,0
1,0,0;1,1,2;2,0,1	0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,0;1,2,0,2;1,2,1,0;1,2,2,2;1,1,1,1;1,1,1,0
1,0,0;1,1,2;2,0,2	0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,2;1,2,0,0;1,2,1,2;1,2,2,0;1,1,1,0;1,1,1,1
1,0,0;1,1,2;2,1,1	0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0:1,2,2,2;1,2,0,1;1,2,1,1;1,2,2,0;1,1,1,0;1,1,1,1
1,0,1;0,0,1;1,1,0	0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,1,2
1,0,1;0,0,1;1,1,1	0,0,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;1,1,2	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,1,2	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,1,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,2,0	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;1,2,0	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;1,2,0	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;2,1,0	0,0,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,1,0	0,0,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,1,0	0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,1,1	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,1,1;1,1,2,1;1,0,1,0;1,0,2,0;1,2,1,1
1,0,1;0,0,1;2,2,1	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,1;1,0,1,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,2
1,0,1;0,0,1;2,2,2	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,2,2	0,0,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,0,1;2,2,2	0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,2,0;1,0,1,1;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,1,2	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,1,2	0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,2,2	0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,1,2
1,0,1;0,1,0;2,1,1	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,1,1
1,0,1;0,1,0;2,2,1	0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2
1,0,1;0,1,0;2,2,1	0,0,0,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2
1,0,1;0,1,0;2,2,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,1,2,1;1,0,2,0;1,1,1,2;1,0,1,1;1,0,2,2;1,2,1,2
1,0,1;0,1,1;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,1,0	0,0,1,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,0,1,0;1,2,2,2
1,0,1;0,1,1;1,1,1	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,1,1	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;1,1,1	0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,1:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,0,1,2;1,2,2,0
1,0,1;0,1,1;2,1,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1
1,0,1;0,1,1;2,1,1	0,0,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1
1,0,1;0,1,1;2,1,1	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,0,1,0;1,2,2,1
1,0,1;0,1,1;2,1,2	0,0,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1:1,1,1,1;1,0,0,2;1,1,0,0;1,0,2,1;1,0,1,2;1,2,2,2
1,0,1;0,1,1;2,2,2	0,0,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,0,1,1;1,2,2,0
1,0,1;0,1,2;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,0,2	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,1,1	0,0,0,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,1,1	0,0,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,1,1	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,1,0,0;1,0,1,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,1,2	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,1,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,1
1,0,1;0,1,2;1,2,0	0,0,2,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,2,0	0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,2,0	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,1;1,0,0,1;1,0,0,2;1,2,0,0
1,0,1;0,1,2;1,2,1	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,2;1,0,1,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,0,1
1,0,1;0,1,2;2,1,0	0,0,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,2,2;1,0,0,2;1,0,0,1;1,2,0,0
1,0,1;0,1,2;2,1,2	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,1,2	0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,1,2	0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,1	0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,1	0,0,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1:1,1,0,1;1,0,1,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,0,2
1,0,1;0,1,2;2,2,2	0,0,2,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0
1,0,1;0,1,2;2,2,2	0,0,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0
1,0,1;0,1,2;2,2,2	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,0,0
1,0,1;1,0,0;1,1,1	0,0,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,0;1,1,2	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,2,0;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,1
1,0,1;1,0,0;1,2,0	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,0;1,2,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,0;1,2,0	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,0;2,1,0	0,0,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,2,0;1,1,2,2;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,0,0;2,1,1	0,0,0,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1
1,0,1;1,0,0;2,1,1	0,0,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1
1,0,1;1,0,0;2,1,1	0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,0,1,0;1,2,1,1
1,0,1;1,0,0;2,2,1	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,1,2,1;1,0,2,0;1,1,2,2;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,0,0;2,2,2	0,0,0,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,0,0;2,2,2	0,0,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,0,0;2,2,2	0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,2:1,1,2,0;1,0,2,1;1,1,2,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,0,2;1,1,0	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,2,1	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,2,1	0,0,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,2,1	0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;2,1,0	0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0:1,1,0,0;1,0,1,0;1,1,0,2;1,0,1,2;1,0,2,1;1,2,0,0
1,0,1;1,0,2;2,1,1	0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0:1,1,0,2;1,0,1,1;1,1,0,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,0,2;2,1,2	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,0,2;2,1,2	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,0,2;2,1,2	0,0,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,0,2;2,2,0	0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,0,2;2,2,0	0,0,1,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,0,2;2,2,0	0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0:1,1,0,2;1,0,1,2;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,1,0;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,1,1	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,1,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,0;1,1,2	0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,0;1,2,1	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,0;2,0,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0
1,0,1;1,1,0;2,0,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0
1,0,1;1,1,0;2,0,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,0
1,0,1;1,1,0;2,1,2	0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,1,1;1,0,1,2;1,1,0,0;1,0,0,1;1,0,0,2;1,2,2,2
1,0,1;1,1,0;2,2,1	0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,2
1,0,1;1,1,1;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0
1,0,1;1,1,1;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,0,2,2;1,2,0,0
1,0,1;1,1,1;1,1,0	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,1,0	0,0,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,1,0	0,0,2,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,0:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,1,2	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,1,1;1,2,0	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,0,0
1,0,1;1,1,1;1,2,2	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,2,2	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;1,2,2	0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,1;2,0,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0
1,0,1;1,1,1;2,0,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0
1,0,1;1,1,1;2,0,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,0,2,1;1,2,0,0
1,0,1;1,1,1;2,1,0	0,0,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,0,2,1;1,2,0,0
1,0,1;1,1,1;2,1,1	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,2,1;1,1,2,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,1,1;2,2,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,1,1;2,2,1	0,0,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,1,2;1,0,2	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,0,2	0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,2,0;1,0,0,1;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,1,0	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,0,1;1,1,1,0;1,0,2,0;1,0,1,0;1,2,1,2
1,0,1;1,1,2;1,1,1	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,1,1	0,0,1,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,1,2;1,2,1	0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,1
1,0,1;1,1,2;1,2,2	0,0,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,0,1,0;1,2,1,2
1,0,1;1,1,2;2,0,1	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,0,1	0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1:1,1,2,0;1,0,0,2;1,1,1,0;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,1,2	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,1,2;2,1,2	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,1,2;2,1,2	0,0,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,2,1:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,1,2;2,2,0	0,0,0,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0:1,1,2,2;1,0,0,2;1,1,1,0;1,0,2,0;1,0,1,0;1,2,1,1
1,0,1;1,1,2;2,2,2	0,0,0,0;0,0,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,2,2	0,0,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,1,2;2,2,2	0,0,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,0,1,1;1,2,1,0
1,0,1;1,2,0;1,2,1	0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,2,0;1,2,1	0,0,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,2,0;1,2,1	0,0,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,1,2:1,1,0,2;1,0,0,1;1,1,1,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,2,0;1,2,2	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,2,0;2,1,1	0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,2,0;2,1,1	0,0,1,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,2,0;2,1,1	0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0:1,1,0,2;1,0,0,1;1,1,1,1;1,0,1,0;1,0,2,0;1,2,0,1
1,0,1;1,2,0;2,1,2	0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,2,0;2,1,2	0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,2,0;2,1,2	0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,0;1,0,1,1;1,0,2,2;1,2,0,2
1,0,1;1,2,1;1,1,2	0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,1,2,2;1,0,1,0;1,1,0,1;1,0,2,2;1,0,1,1;1,2,1,1
1,0,1;1,2,1;1,2,0	0,0,0,2;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,2,1;1,2,0	0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,2,1;1,2,0	0,0,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,0:1,1,2,0;1,0,1,0;1,1,0,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,2,1;1,2,2	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2
1,0,1;1,2,1;2,2,1	0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2:1,1,2,1;1,0,1,0;1,1,0,2;1,0,2,1;1,0,1,2;1,2,1,2
1,0,1;1,2,2;1,1,1	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,1,1,0;1,0,2,2;1,1,2,2;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,2,2;1,1,2	0,0,0,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,1,2	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,1,2	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,1,1,2;1,0,2,0;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,2,1	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,2,1	0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;1,2,1	0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,2:1,1,1,2;1,0,2,1;1,1,2,0;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,2,2;2,1,2	0,0,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1:1,1,1,1;1,0,2,2;1,1,2,0;1,0,0,1;1,0,0,2;1,2,2,2
1,0,1;1,2,2;2,2,1	0,0,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,2:1,1,1,1;1,0,2,0;1,1,2,2;1,0,0,1;1,0,0,2;1,2,2,2
1,0,1;1,2,2;2,2,2	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,1,1,0;1,0,2,1;1,1,2,1;1,0,0,2;1,0,0,1;1,2,2,0
1,1,1;0,0,1;1,2,1	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,1	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,1	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,2	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2
1,1,1;0,0,1;1,2,2	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2
1,1,1;0,0,1;1,2,2	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,2
1,1,1;0,0,1;2,1,2	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2
1,1,1;0,0,1;2,1,2	0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2
1,1,1;0,0,1;2,1,2	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,2
1,1,1;0,1,1;1,1,2	0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;0,1,1;2,1,2	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,0,1,1;1,2,0,2;1,2,0,0;1,1,2,1;1,2,1,2;1,0,2,2
1,1,1;0,1,2;1,2,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2
1,1,1;0,1,2;1,2,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2
1,1,1;0,1,2;1,2,2	0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,2,0,0;1,0,0,2
1,1,1;1,0,0;1,1,2	0,0,2,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1
1,1,1;1,0,0;1,1,2	0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1
1,1,1;1,0,0;1,1,2	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,2,1,1;1,0,1,1
1,1,1;1,0,0;2,1,2	0,0,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2
1,1,1;1,0,0;2,1,2	0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2
1,1,1;1,0,0;2,1,2	0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,2
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,2,0,1;1,0,2,1
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2
1,1,1;1,0,1;2,2,1	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,2,0,2;1,0,2,2
1,1,1;1,0,2;1,1,2	0,0,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,1,2	0,0,0,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,1,2	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,1	0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,1	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,1	0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;2,1,2	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,1;1,2,1,2;1,2,0,0;1,1,1,1;1,2,2,2;1,0,0,2
1,1,1;1,0,2;2,2,1	0,0,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2:1,0,0,1;1,2,1,0;1,2,0,2;1,1,1,1;1,2,2,2;1,0,0,2
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1
1,1,1;1,1,2;2,1,1	0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,2,1,0;1,0,1,1
1,1,1;1,2,2;2,1,2	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,1,1;1,2,2,2;1,2,2,0;1,1,0,1;1,2,0,2;1,0,2,2
1,1,2;0,0,1;1,2,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,1
1,1,2;0,1,1;1,2,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;1,0,1;1,2,1	0,1,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,1:1,2,1,2;1,0,0,1;1,1,1,0;1,2,0,2;1,1,0,1;1,1,2,1
1,1,2;1,0,1;2,1,2	0,1,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,2,2:1,2,1,1;1,0,0,2;1,1,1,0;1,2,0,1;1,1,0,2;1,1,2,2
1,1,2;1,1,1;1,2,1	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;2,1,2	0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2:1,2,0,1;1,0,2,2;1,1,2,0;1,2,1,1;1,1,2,2;1,1,0,2
Search completed.
Number of representatives: 668

sc,cl:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,0,0;1,1,0,0;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,0;1,1,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1
0,0,1;0,1,0;1,1,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1
0,0,1;0,1,0;1,1,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,0,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,0;1,2,2,0;1,1,1,0;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,1	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,0,2;1,0,2,2;1,2,2,2;1,1,1,1;1,0,1,1;1,0,0,1
0,0,1;0,1,1;1,1,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,0,2;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,0,1
0,0,1;1,1,0;0,1,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0
0,0,1;1,1,0;0,1,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0
0,0,1;1,1,0;0,1,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,2,0;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,1,0
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,1	0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,1	0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1
0,0,1;1,1,0;1,2,1	0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,1,1
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,0,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,1,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,0	0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,1	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,0;1,0,2,2;1,2,2,2;1,1,1,1;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0:1,0,2,0;1,0,2,2;1,2,2,1;1,1,1,2;1,0,1,1;1,0,1,0
0,0,1;1,1,1;1,2,0	0,0,0,0;0,0,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,0;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,1;0,0,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,1,0;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0:1,0,2,2;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,1
0,0,1;1,1,1;1,2,1	0,0,0,2;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1:1,0,2,2;1,0,2,1;1,2,2,2;1,1,1,1;1,0,1,2;1,0,1,1
0,1,1;0,0,1;1,0,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1
0,1,1;0,0,1;1,0,1	0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1
0,1,1;0,0,1;1,0,1	0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,2:1,0,0,2;1,2,0,0;1,2,2,2;1,1,1,1;1,1,0,0;1,0,0,1
0,1,1;0,0,1;1,1,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,0,2;1,2,2,2;1,1,1,1;1,1,0,1;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2:1,0,0,2;1,2,0,2;1,2,2,1;1,1,1,2;1,1,0,1;1,0,0,1
0,1,1;0,1,2;1,1,1	0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1
0,1,1;0,1,2;1,1,2	0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,1,1;0,2,2,2:1,0,0,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,1;1,0,0,1
0,1,1;1,0,0;1,1,2	0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2:1,0,2,2;1,2,0,2;1,2,0,1;1,1,0,2;1,1,0,1;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0:1,0,2,0;1,2,0,2;1,2,2,1;1,1,1,2;1,1,0,1;1,0,1,0
0,1,1;1,0,1;1,1,0	0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1:1,0,2,2;1,2,0,2;1,2,2,0;1,1,1,0;1,1,0,1;1,0,1,1
0,1,1;1,0,1;1,1,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,0,2,2;1,2,0,2;1,2,2,2;1,1,1,1;1,1,0,1;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,2:1,0,2,2;1,2,0,1;1,2,2,2;1,1,1,1;1,1,0,2;1,0,1,1
0,1,1;1,0,1;1,2,2	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,2,1;1,1,1,2;1,1,0,2;1,0,1,1
0,1,1;1,1,1;1,0,2	0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1
0,1,1;1,1,1;1,0,2	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1
0,1,1;1,1,1;1,0,2	0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,0,1,1
0,1,1;1,1,1;1,1,2	0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1:1,0,2,2;1,2,2,2;1,2,2,1;1,1,1,2;1,1,1,1;1,0,1,1
0,1,1;1,1,2;1,1,1	0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1:1,0,2,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,1,1
0,1,1;1,1,2;1,2,1	0,1,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,1:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1
0,1,1;1,1,2;1,2,1	0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1
0,1,1;1,1,2;1,2,1	0,2,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,2,0,1;0,2,0,2:1,0,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,0,1,1
1,1,1;0,0,1;1,2,1	0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,2,1:1,2,0,2;1,2,0,1;1,2,2,2;1,1,1,1;1,1,0,2;1,1,0,1
1,1,1;0,1,1;1,1,2	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,0,2;1,2,2,2;1,2,2,1;1,1,1,2;1,1,1,1;1,1,0,1
1,1,1;0,1,2;1,2,2	0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2:1,2,0,2;1,2,2,1;1,2,1,1;1,1,2,2;1,1,1,2;1,1,0,1
1,1,1;1,1,2;1,2,1	0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1:1,2,2,2;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,2;1,1,1,1
Search completed.
Number of representatives: 82

835:

sc,sp:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,0,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,1,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,0	0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,0,0,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,1,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,2,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,1,1,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,1,0	0,1,0,2;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,2;0,2,2,0:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,0,0;0,1,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,2;0,2,0,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,1,2	0,0,0,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,1,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,0	0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,0,1	0,1,1,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,1,1,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,2;0,2,2,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,1,1,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,1,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,1,2,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,2,1;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,1,2:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,2,1;0,1,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,1,2,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,2,1;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,1,1	0,1,2,2;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,2;0,2,2,0:1,2,1,0;1,1,0,2;1,2,0,2;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,1,2	0,0,1,1;0,1,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,0,0,1
0,0,1;0,1,1;2,0,0	0,0,0,2;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,0,2;0,0,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,0,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,0,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,1,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,1,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,1,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,0	0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,2,2:1,2,1,1;1,1,0,1;1,2,0,1;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,0,1	0,1,0,1;0,1,1,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,0,1	0,1,0,1;0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,0,1	0,1,1,1;0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,0,0;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,1,0	0,0,1,1;0,1,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,1,2,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,1,0	0,0,1,1;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,0,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,1,0	0,1,2,0;0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,1;0,2,0,1:1,2,1,0;1,1,0,0;1,2,0,2;1,1,2,2;1,0,0,2
0,0,1;0,1,1;2,1,1	0,1,2,0;0,2,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,1:1,2,1,2;1,1,0,1;1,2,0,1;1,1,2,0;1,0,0,2
0,0,1;0,1,1;2,1,2	0,0,1,2;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,1,1:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,1,2	0,0,1,2;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,1,2	0,0,1,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2
0,0,1;0,1,1;2,1,2	0,1,2,1;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,1;0,2,2,2:1,2,1,1;1,1,0,2;1,2,0,0;1,1,2,1;1,0,0,2
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,0,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,1,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,0,0,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,1,0,1;0,1,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,0,2:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,1,0,1;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,0;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,1,0,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,1	0,1,2,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,2;0,2,2,0:1,2,2,1;1,1,2,0;1,2,2,0;1,1,2,2;1,0,1,0
0,0,1;1,0,0;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,2,0;1,1,2,1;1,2,2,2;1,1,2,0;1,0,1,0
0,0,1;1,0,0;1,1,0	0,1,0,0;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,0,2:1,2,2,1;1,1,2,1;1,2,2,0;1,1,2,0;1,0,1,1
0,0,1;1,0,0;1,1,2	0,0,2,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,2,2,2;1,1,2,0;1,2,2,1;1,1,2,2;1,0,1,1
0,0,1;1,0,1;0,1,0	0,0,1,2;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,1,1:1,2,1,2;1,1,0,2;1,2,1,1;1,1,0,1;1,0,1,0
0,0,1;1,0,1;0,1,2	0,1,1,2;0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,2,1,0:1,2,1,0;1,1,0,1;1,2,1,2;1,1,0,0;1,0,1,0
0,0,1;1,0,1;1,1,0	0,0,1,0;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,0,1;1,2,1,0;1,1,0,0;1,0,1,1
0,0,1;1,0,1;1,1,1	0,1,1,1;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1
0,0,1;1,0,1;1,1,1	0,1,1,1;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1
0,0,1;1,0,1;1,1,1	0,1,1,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1
0,0,1;1,0,1;1,1,1	0,1,2,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,1;0,2,1,0:1,2,1,0;1,1,0,2;1,2,1,2;1,1,0,1;1,0,1,1
0,0,1;1,0,1;2,1,0	0,0,1,1;0,1,1,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2
0,0,1;1,0,1;2,1,0	0,0,1,1;0,1,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,2,0,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2
0,0,1;1,0,1;2,1,0	0,1,1,0;0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,1;0,2,0,1:1,2,1,0;1,1,0,0;1,2,1,2;1,1,0,2;1,0,1,2
0,0,1;1,0,1;2,1,2	0,1,1,1;0,2,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,1,2:1,2,1,1;1,1,0,2;1,2,1,0;1,1,0,1;1,0,1,2
0,0,1;1,1,0;0,1,1	0,0,1,2;0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,0,0:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0
0,0,1;1,1,0;0,1,1	0,0,1,2;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0
0,0,1;1,1,0;0,1,1	0,1,1,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0;0,2,1,1:1,2,1,1;1,1,1,0;1,2,0,0;1,1,0,2;1,0,1,0
0,0,1;1,1,0;0,1,2	0,0,1,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0
0,0,1;1,1,0;0,1,2	0,0,1,1;0,1,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0
0,0,1;1,1,0;0,1,2	0,0,1,1;0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0
0,0,1;1,1,0;0,1,2	0,1,1,0;0,1,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,2,0:1,2,1,0;1,1,1,1;1,2,0,2;1,1,0,0;1,0,1,0
0,0,1;1,1,0;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,0,1;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,0,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,0,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,0,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,1,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,0	0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,2,1,2;1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,0,1	0,1,0,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,0,1	0,1,0,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,0,1	0,1,0,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,2:1,2,1,1;1,1,1,0;1,2,0,1;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,0,2	0,1,0,2;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,0,2	0,1,0,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,0,2	0,1,1,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,0:1,2,1,0;1,1,1,1;1,2,0,0;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,0	0,1,0,2;0,1,1,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,0	0,1,0,2;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,0	0,1,0,2;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,0	0,1,1,1;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,0,1,1
0,0,1;1,1,0;1,2,1	0,0,1,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,0,1,1
0,0,1;1,1,0;1,2,2	0,0,1,0;0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,2,2	0,0,1,0;0,1,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,2,2	0,0,1,0;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1
0,0,1;1,1,0;1,2,2	0,1,0,0;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1
0,0,1;1,1,1;0,1,0	0,0,2,2;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,0:1,2,0,2;1,1,2,2;1,2,2,1;1,1,1,1;1,0,1,0
0,0,1;1,1,1;0,1,1	0,1,0,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,1,1	0,1,0,0;0,1,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,1,1	0,1,0,0;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,1,1	0,1,0,1;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,1,0:1,2,0,1;1,1,2,0;1,2,2,0;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0
0,0,1;1,1,1;0,1,2	0,1,0,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,1;1,2,2,2;1,1,1,0;1,0,1,0
0,0,1;1,1,1;0,2,0	0,0,0,2;0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,2:1,2,0,1;1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,2,0,0;1,1,2,2;1,2,2,1;1,1,1,0;1,0,1,0
0,0,1;1,1,1;0,2,2	0,1,0,1;0,1,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,2,0:1,2,0,2;1,1,2,0;1,2,2,0;1,1,1,1;1,0,1,0
0,0,1;1,1,1;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,0,1;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,0,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,0,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,0,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,1,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,0	0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,2,0,2;1,1,2,2;1,2,2,2;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,0,1	0,1,0,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,1,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1
0,0,1;1,1,1;1,0,1	0,1,0,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,2;0,2,2,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1
0,0,1;1,1,1;1,0,1	0,1,0,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,2:1,2,0,1;1,1,2,0;1,2,2,1;1,1,1,0;1,0,1,1
0,0,1;1,1,1;1,0,2	0,1,0,2;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1
0,0,1;1,1,1;1,0,2	0,1,0,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1
0,0,1;1,1,1;1,0,2	0,1,1,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,0:1,2,0,0;1,1,2,1;1,2,2,0;1,1,1,1;1,0,1,1
0,0,1;1,1,1;1,2,0	0,0,0,0;0,1,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,2;0,2,2,2:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,0,1,1
0,0,1;1,1,1;1,2,1	0,0,0,1;0,1,0,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,1,1,2:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,0,1,1
0,0,1;1,1,1;1,2,2	0,1,0,2;0,1,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,2,2:1,2,0,1;1,1,2,2;1,2,2,2;1,1,1,0;1,0,1,1
0,0,1;1,1,1;2,0,0	0,0,0,2;0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,0,2;0,0,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,0,2;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,0,2;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,0,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,1,2;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,1,2;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,0	0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2;0,2,1,2:1,2,0,1;1,1,2,1;1,2,2,1;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,0,1	0,1,0,1;0,1,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,0,1	0,1,0,1;0,1,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,0,1	0,1,1,1;0,1,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,0,0:1,2,0,0;1,1,2,2;1,2,2,0;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,0,2	0,1,1,0;0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1;0,2,1,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2
0,0,1;1,1,1;2,0,2	0,1,1,0;0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,1;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2
0,0,1;1,1,1;2,0,2	0,1,1,0;0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1;0,2,2,1:1,2,0,2;1,1,2,0;1,2,2,2;1,1,1,0;1,0,1,2
0,0,1;1,1,1;2,1,0	0,0,2,1;0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,0:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,1,0	0,0,2,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,1,0	0,1,0,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,2,0,0;1,1,2,0;1,2,2,2;1,1,1,2;1,0,1,2
0,0,1;1,1,1;2,1,1	0,1,0,2;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,1;0,2,1,2:1,2,0,2;1,1,2,1;1,2,2,1;1,1,1,0;1,0,1,2
0,0,1;1,1,1;2,1,2	0,0,2,2;0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,1,0,2:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,1,2	0,0,2,2;0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,1,2	0,0,2,2;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2
0,0,1;1,1,1;2,1,2	0,1,0,1;0,1,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,2,1:1,2,0,1;1,1,2,2;1,2,2,0;1,1,1,1;1,0,1,2
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,0;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,1;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,1;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,0,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,1,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,1,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,0	0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,0,1	0,0,0,2;0,0,2,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,1,2:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,0,2;0,0,2,0;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,1	0,0,0,2;0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,1,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,0;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,1,1;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,1;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,2;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,2;0,0,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,0,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,1,2;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,1,2;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,1,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,0	0,0,2,2;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,1;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,0,1	0,0,0,0;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,1:1,1,2,0;1,0,1,2;1,0,2,0;1,2,1,2;1,0,0,2
0,1,1;0,0,1;2,1,0	0,0,0,0;0,0,2,1;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2
0,1,1;0,0,1;2,1,0	0,0,0,0;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2
0,1,1;0,0,1;2,1,0	0,0,0,0;0,1,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,1,1:1,1,2,0;1,0,1,0;1,0,2,2;1,2,1,2;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,0,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,1;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,2;0,0,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,0,2;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,0,1;2,1,2	0,0,1,2;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,2,1:1,1,2,1;1,0,1,2;1,0,2,0;1,2,1,1;1,0,0,2
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,1,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,0,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,1,1;0,0,2,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,2,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,1,1;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,1,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,0	0,0,2,1;0,1,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,1;0,2,1,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,2;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,1:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,2,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,0;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,2;0,0,2,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,0,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,1,2;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,0	0,0,2,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,2;0,2,2,2:1,1,0,1;1,0,1,1;1,0,2,0;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,1,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,1,1;0,0,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,1,1;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,2,0;0,0,2,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,2,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,1,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,0,0;0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,0,1:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0;0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,1,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;0,1,2	0,0,2,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,2,1;1,0,2,2;1,2,2,0;1,0,1,0
0,1,1;1,0,0;1,0,1	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,0,1	0,0,0,1;0,0,2,0;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,0,1	0,0,0,1;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,0,1	0,0,2,0;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,0,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,0,1,1
0,1,1;1,0,0;1,0,2	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1
0,1,1;1,0,0;1,0,2	0,0,0,0;0,0,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1
0,1,1;1,0,0;1,0,2	0,0,0,0;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1
0,1,1;1,0,0;1,0,2	0,0,0,2;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,2:1,1,2,0;1,0,2,1;1,0,2,0;1,2,2,1;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,2,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,0,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,2,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,0,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,0,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,1,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,0;1,1,2	0,0,2,1;0,1,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,2;0,2,2,2:1,1,2,2;1,0,2,0;1,0,2,1;1,2,2,2;1,0,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,2;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,0:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,1,2;0,0,2,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,1,2	0,0,2,0;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,0;0,2,1,1:1,1,1,0;1,0,0,1;1,0,1,2;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,2:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,0,0;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,1,0;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;0,2,1	0,0,1,2;0,0,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,1,0:1,1,1,0;1,0,0,2;1,0,1,1;1,2,0,0;1,0,1,0
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,0,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,0;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,0	0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,1,1,2;1,0,0,2;1,0,1,2;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,0,2	0,0,1,2;0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,0,2:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,0,1,1
0,1,1;1,0,1;1,1,0	0,0,0,0;0,0,1,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,2:1,1,1,1;1,0,0,1;1,0,1,0;1,2,0,0;1,0,1,1
0,1,1;1,0,1;1,1,1	0,0,1,2;0,0,2,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,1:1,1,1,0;1,0,0,2;1,0,1,2;1,2,0,1;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,1,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,0,1;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,1:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,0;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;1,2,1	0,0,1,1;0,0,2,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,0,1,1
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,0,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,1;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,2;0,0,2,2;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,2;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,0	0,0,1,2;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,2;0,2,1,2:1,1,1,1;1,0,0,1;1,0,1,1;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,0,1	0,0,0,1;0,0,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,1,1:1,1,1,0;1,0,0,2;1,0,1,0;1,2,0,2;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,1,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,1;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,1,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,0,2;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,2:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,1,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,1,2	0,0,1,2;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,0,1:1,1,1,1;1,0,0,2;1,0,1,0;1,2,0,1;1,0,1,2
0,1,1;1,0,1;2,2,0	0,0,1,0;0,0,2,1;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,0,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2
0,1,1;1,0,1;2,2,0	0,0,1,0;0,0,2,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,2,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2
0,1,1;1,0,1;2,2,0	0,0,1,0;0,1,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,1;0,2,1,1:1,1,1,2;1,0,0,2;1,0,1,0;1,2,0,0;1,0,1,2
0,1,1;1,0,1;2,2,2	0,0,0,1;0,0,1,0;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,1,0,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2
0,1,1;1,0,1;2,2,2	0,0,0,1;0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,0;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2
0,1,1;1,0,1;2,2,2	0,0,0,1;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2
0,1,1;1,0,1;2,2,2	0,0,1,0;0,1,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,0,1,1;1,2,0,2;1,0,1,2
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,1,1:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,0:1,1,0,0;1,0,2,1;1,0,2,2;1,2,1,0;1,0,1,0
0,1,1;1,1,1;1,0,1	0,0,0,2;0,0,1,0;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,0,2:1,1,0,1;1,0,2,0;1,0,2,1;1,2,1,0;1,0,1,1
0,1,1;1,1,1;1,0,2	0,0,1,0;0,0,2,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,2,2,2:1,1,0,0;1,0,2,1;1,0,2,0;1,2,1,1;1,0,1,1
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,1,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1
0,1,1;1,1,1;1,1,2	0,0,0,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1
0,1,1;1,1,1;1,1,2	0,0,1,1;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,1,2;0,0,2,1:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,0,1,1
0,1,1;1,1,1;2,0,1	0,0,0,0;0,0,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,2,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2
0,1,1;1,1,1;2,0,1	0,0,0,0;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,2,0,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2
0,1,1;1,1,1;2,0,1	0,0,0,0;0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,1;0,2,0,1:1,1,0,0;1,0,2,2;1,0,2,0;1,2,1,2;1,0,1,2
0,1,1;1,1,1;2,0,2	0,0,1,1;0,0,2,0;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,2,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2
0,1,1;1,1,1;2,0,2	0,0,1,1;0,0,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,0,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2
0,1,1;1,1,1;2,0,2	0,0,2,0;0,1,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,2,1;0,2,0,1:1,1,0,2;1,0,2,0;1,0,2,2;1,2,1,0;1,0,1,2
0,1,1;1,1,1;2,1,2	0,0,0,2;0,0,1,0;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2
0,1,1;1,1,1;2,1,2	0,0,0,2;0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2
0,1,1;1,1,1;2,1,2	0,0,1,0;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,2;0,0,2,2:1,1,0,1;1,0,2,2;1,0,2,0;1,2,1,1;1,0,1,2
0,1,1;1,1,2;1,0,0	0,0,0,1;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,0,1;0,0,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,0,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,0,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,0,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,1,1;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,1,1,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,1,1;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,0	0,0,1,1;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,1;0,2,0,1:1,1,2,2;1,0,0,2;1,0,1,2;1,2,2,2;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,0;0,0,0,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,0;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,0,2	0,0,0,2;0,0,2,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,0,2:1,1,2,0;1,0,0,1;1,0,1,0;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,0,1;0,1,1,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,2,0;0,0,2,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,2,0;0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,0	0,0,2,0;0,1,1,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,2;0,2,0,2:1,1,2,1;1,0,0,1;1,0,1,0;1,2,2,0;1,0,1,1
0,1,1;1,1,2;1,1,1	0,0,0,0;0,0,0,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,0,2,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,1,1	0,0,0,0;0,0,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,2;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,1,1	0,0,0,0;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,2,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,0,1:1,1,2,0;1,0,0,2;1,0,1,2;1,2,2,1;1,0,1,1
0,1,1;1,1,2;1,2,2	0,0,0,1;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,2:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,0,1,1
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,1	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,0,2;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,1;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,1,2;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,0,1;1,1,2	0,1,2,0;0,1,2,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,1	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,0,2	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,0;1,2,2,1;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,1;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,1,2,0:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,0,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,0:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,1;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,0	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,0,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,0,1,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,1;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,0,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,1,0;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,1,0;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;1,1,2	0,1,1,2;0,1,2,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,2;0,2,1,1:1,2,1,2;1,2,0,0;1,2,1,1;1,2,0,2;1,1,1,1
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,0	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,0;1,2,1,2;1,2,0,2;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,1	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,2;1,2,0,1;1,2,1,1;1,2,0,0;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,0;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,0,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,1,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,1,1;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,0,1;2,1,2	0,1,1,2;0,1,2,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,1,2,1;0,2,1,2:1,2,1,1;1,2,0,2;1,2,1,0;1,2,0,1;1,1,1,2
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,1	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,1;1,2,2,0;1,2,2,1;1,2,1,0;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,0,2	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,0;1,2,2,1;1,2,2,0;1,2,1,1;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,0:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,0,2;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,0,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,0,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,1;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,0;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,2;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,1,0;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,1,0;0,1,1,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,1,2;0,1,2,2:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,1	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,0;1,2,2,2;1,2,2,0;1,2,1,2;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,0,2	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,2;1,2,2,0;1,2,2,2;1,2,1,0;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,0,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,0,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,1;0,1,1,2:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,0,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,0;1,1,1;2,1,2	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,1,2,1:1,2,0,1;1,2,2,2;1,2,2,0;1,2,1,1;1,1,1,2
1,0,1;0,0,1;1,1,0	0,0,0,2;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,0:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1
1,0,1;0,0,1;1,1,1	0,0,2,1;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,1,2:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,1,0,1
1,0,1;0,0,1;1,1,2	0,0,2,2;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0;0,2,1,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,1,0,1
1,0,1;0,0,1;2,1,0	0,0,2,1;0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,0:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2
1,0,1;0,0,1;2,1,0	0,0,2,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,0;0,2,1,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2
1,0,1;0,0,1;2,1,0	0,1,0,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,1,2,0;1,0,1,0;1,1,2,2;1,0,1,2;1,1,0,2
1,0,1;0,0,1;2,1,1	0,0,0,1;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,2;0,2,1,0:1,1,2,2;1,0,1,1;1,1,2,1;1,0,1,0;1,1,0,2
1,0,1;0,0,1;2,1,2	0,0,2,0;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,1;0,2,1,2:1,1,2,1;1,0,1,2;1,1,2,0;1,0,1,1;1,1,0,2
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,1,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2;0,2,2,2:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,0:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,1,2	0,0,2,2;0,1,0,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,2;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,1,2	0,0,2,2;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,1,2	0,1,0,2;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,2,2	0,0,0,2;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,1:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1
1,0,1;0,1,0;1,2,2	0,0,0,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1
1,0,1;0,1,0;1,2,2	0,0,0,2;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,0:1,1,2,1;1,0,2,2;1,1,1,2;1,0,1,0;1,1,0,1
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1
1,0,1;0,1,1;1,0,2	0,0,1,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,2;0,2,2,2:1,1,1,0;1,0,0,1;1,1,0,0;1,0,2,1;1,1,0,1
1,0,1;0,1,1;1,1,0	0,0,2,2;0,2,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,2,0;0,2,2,2:1,1,1,1;1,0,0,1;1,1,0,0;1,0,2,0;1,1,0,1
1,0,1;0,1,1;1,1,1	0,0,1,2;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,2,1;0,2,2,2:1,1,1,0;1,0,0,2;1,1,0,2;1,0,2,1;1,1,0,1
1,0,1;0,1,1;1,2,1	0,0,1,0;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1
1,0,1;0,1,1;1,2,1	0,0,1,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,2;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1
1,0,1;0,1,1;1,2,1	0,0,1,0;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1
1,0,1;0,1,1;1,2,2	0,0,1,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,1;0,2,1,0:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1
1,0,1;0,1,1;1,2,2	0,0,1,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,1;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1
1,0,1;0,1,1;1,2,2	0,0,1,2;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,0;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,2;1,0,2,0;1,1,0,1
1,0,1;0,1,1;2,1,1	0,0,2,1;0,2,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,2,0;0,2,2,2:1,1,1,2;1,0,0,1;1,1,0,1;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,1,2	0,0,1,1;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,1;0,2,2,2:1,1,1,1;1,0,0,2;1,1,0,0;1,0,2,1;1,1,0,2
1,0,1;0,1,1;2,2,0	0,0,1,1;0,1,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,0,1,1;0,1,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,0,1,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,0,1,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,0,1,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,1,2,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,1,2,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,0	0,1,2,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,0;1,0,2,0;1,1,0,2
1,0,1;0,1,1;2,2,2	0,0,1,2;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,1,1:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2
1,0,1;0,1,1;2,2,2	0,0,1,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,2;0,2,2,0:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2
1,0,1;0,1,1;2,2,2	0,0,1,2;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,2,0:1,1,1,0;1,0,0,1;1,1,0,1;1,0,2,2;1,1,0,2
1,0,1;1,0,0;1,1,0	0,0,0,2;0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,2,2:1,1,2,1;1,0,2,1;1,1,2,0;1,0,2,0;1,1,1,1
1,0,1;1,0,0;1,1,1	0,0,0,0;0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1
1,0,1;1,0,0;1,1,1	0,0,0,0;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1
1,0,1;1,0,0;1,1,1	0,1,0,1;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,1,2,0;1,0,2,2;1,1,2,2;1,0,2,1;1,1,1,1
1,0,1;1,0,0;1,1,2	0,0,2,2;0,2,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,2,0:1,1,2,2;1,0,2,0;1,1,2,1;1,0,2,2;1,1,1,1
1,0,1;1,0,0;2,1,0	0,0,2,1;0,2,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,0:1,1,2,0;1,0,2,0;1,1,2,2;1,0,2,2;1,1,1,2
1,0,1;1,0,0;2,1,1	0,0,0,1;0,2,0,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,2:1,1,2,2;1,0,2,1;1,1,2,1;1,0,2,0;1,1,1,2
1,0,1;1,0,0;2,1,2	0,0,0,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,1:1,1,2,1;1,0,2,2;1,1,2,0;1,0,2,1;1,1,1,2
1,0,1;1,0,2;1,1,0	0,0,2,2;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1
1,0,1;1,0,2;1,1,0	0,0,2,2;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1
1,0,1;1,0,2;1,1,0	0,1,1,2;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,2;0,2,1,0:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1
1,0,1;1,0,2;1,1,1	0,0,1,1;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,2:1,1,0,0;1,0,1,2;1,1,0,2;1,0,1,1;1,1,1,1
1,0,1;1,0,2;1,1,2	0,0,1,2;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,1,1,1
1,0,1;1,0,2;2,1,0	0,0,1,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0;0,2,1,1:1,1,0,0;1,0,1,0;1,1,0,2;1,0,1,2;1,1,1,2
1,0,1;1,0,2;2,1,1	0,0,2,1;0,2,0,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,1,0:1,1,0,2;1,0,1,1;1,1,0,1;1,0,1,0;1,1,1,2
1,0,1;1,0,2;2,1,2	0,0,1,0;0,2,0,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,2:1,1,0,1;1,0,1,2;1,1,0,0;1,0,1,1;1,1,1,2
1,0,1;1,1,0;1,0,2	0,0,0,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,0,2	0,0,0,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,0,2	0,0,0,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,0;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,0,1,2;0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,0,1,2;0,2,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,1,1;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,1,1,0;0,2,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,1;0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,2;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,0,2;0,2,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,1,2	0,1,1,2;0,2,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0;0,2,1,1:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,1,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,1,1,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,1,1,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,1;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,1,1,2;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,0;0,2,2,2:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,0;2,0,1	0,0,1,0;0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,0,1	0,0,1,0;0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,0,1	0,0,1,0;0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,0;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,1,2	0,0,1,1;0,2,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1;0,2,1,2:1,1,1,1;1,0,1,2;1,1,0,0;1,0,0,1;1,1,1,2
1,0,1;1,1,0;2,2,1	0,0,1,1;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2;0,2,1,1:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2
1,0,1;1,1,0;2,2,1	0,0,1,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,2;0,2,2,0:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2
1,0,1;1,1,0;2,2,1	0,0,1,1;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,1;0,2,2,0:1,1,1,1;1,0,1,0;1,1,0,2;1,0,0,1;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,1:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,1,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,0,1,0;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,1,1,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,1,0:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,1,1,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,1;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,0;2,2,2	0,1,1,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,2:1,1,1,0;1,0,1,1;1,1,0,1;1,0,0,2;1,1,1,2
1,0,1;1,1,1;1,0,2	0,0,0,0;0,2,0,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,0,2	0,0,0,0;0,2,0,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,0,2	0,0,0,0;0,2,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,2:1,1,0,0;1,0,2,1;1,1,2,0;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,1,0	0,0,0,2;0,2,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,0;0,2,0,2:1,1,0,1;1,0,2,1;1,1,2,0;1,0,1,0;1,1,1,1
1,0,1;1,1,1;1,1,2	0,0,1,2;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,0,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1
1,0,1;1,1,1;1,2,0	0,0,2,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,1,0:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,2,0	0,0,2,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,1;0,2,2,2:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,2,0	0,0,2,2;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,0;0,2,2,2:1,1,0,0;1,0,2,0;1,1,2,1;1,0,1,1;1,1,1,1
1,0,1;1,1,1;1,2,2	0,0,2,2;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,1,1:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1
1,0,1;1,1,1;1,2,2	0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1
1,0,1;1,1,1;1,2,2	0,0,2,2;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,1,1;0,2,2,0:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,1,1,1
1,0,1;1,1,1;2,0,1	0,0,1,0;0,2,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,1,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,0,1	0,0,1,0;0,2,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,0,1;0,2,2,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,0,1	0,0,1,0;0,2,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,2,1,1;0,2,2,1:1,1,0,0;1,0,2,2;1,1,2,0;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,1,0	0,0,1,1;0,1,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,1;0,2,0,0:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,1,0	0,0,1,1;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,0,0;0,2,0,1:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,1,0	0,1,2,1;0,2,0,0;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,1;0,2,0,0;0,2,0,1:1,1,0,0;1,0,2,0;1,1,2,2;1,0,1,2;1,1,1,2
1,0,1;1,1,1;2,1,1	0,0,0,1;0,2,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,0,2:1,1,0,2;1,0,2,1;1,1,2,1;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,0,2:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,1,1:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,0,2,1;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,1,0,1;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,1,1:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,1,0,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,0	0,1,0,1;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1;0,2,2,0:1,1,0,2;1,0,2,2;1,1,2,0;1,0,1,0;1,1,1,2
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,1,0:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,0,1;0,2,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2
1,0,1;1,1,1;2,2,1	0,0,2,1;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,2,1,0;0,2,2,2:1,1,0,1;1,0,2,0;1,1,2,2;1,0,1,1;1,1,1,2
1,0,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,1:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1
1,0,1;1,1,2;1,1,1	0,0,0,2;0,1,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1
1,0,1;1,1,2;1,1,1	0,0,0,2;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1
1,0,1;1,1,2;1,1,1	0,1,0,1;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,2,1;0,2,2,2:1,1,2,0;1,0,0,2;1,1,1,2;1,0,2,1;1,1,1,1
1,0,1;1,1,2;1,2,1	0,0,0,0;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,1,1:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1
1,0,1;1,1,2;1,2,1	0,0,0,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1
1,0,1;1,1,2;1,2,1	0,0,0,0;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,1;0,2,2,0:1,1,2,2;1,0,0,1;1,1,1,0;1,0,2,2;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,0,2;0,2,0,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,0,2;0,2,0,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,1;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,0,2;0,2,1,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;2,1,1	0,0,1,1;0,2,2,0;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,2,0;0,2,2,2:1,1,2,2;1,0,0,1;1,1,1,1;1,0,2,0;1,1,1,2
1,0,1;1,1,2;2,1,2	0,0,0,1;0,2,2,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,2,1;0,2,2,2:1,1,2,1;1,0,0,2;1,1,1,0;1,0,2,1;1,1,1,2
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,0,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,1,1:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,0,2;0,2,2,0:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2
1,0,1;1,1,2;2,2,2	0,0,0,2;0,2,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,1;0,2,2,0:1,1,2,0;1,0,0,1;1,1,1,1;1,0,2,2;1,1,1,2
1,1,1;0,0,1;1,2,1	0,0,1,0;0,1,1,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,1;0,2,0,2:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1
1,1,1;0,0,1;1,2,2	0,1,0,2;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,2;0,1,2,0;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1
1,1,1;0,0,1;2,1,2	0,1,0,1;0,1,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,0,2:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2
1,1,1;0,0,1;2,1,2	0,1,0,1;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2
1,1,1;0,0,1;2,1,2	0,1,0,1;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2
1,1,1;0,0,1;2,1,2	0,1,2,2;0,2,0,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,0;1,1,1,1;1,1,0,2
1,1,1;1,0,0;1,1,2	0,0,0,0;0,0,2,2;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,0,1:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,0,0;0,0,2,2;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,0,0;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,0,0;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,0,0;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,2,2;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,0,2:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,2,2;0,1,0,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,1;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,0,2,2;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;1,1,2	0,1,0,1;0,2,0,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,2;0,2,2,0:1,0,2,2;1,2,2,0;1,2,2,1;1,1,2,2;1,1,1,1
1,1,1;1,0,0;2,1,2	0,0,0,1;0,1,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,0,0:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2
1,1,1;1,0,0;2,1,2	0,0,0,1;0,1,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,2;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2
1,1,1;1,0,0;2,1,2	0,0,0,1;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2
1,1,1;1,0,0;2,1,2	0,1,1,2;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,0,0;0,2,2,1:1,0,2,1;1,2,2,2;1,2,2,0;1,1,2,1;1,1,1,2
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,1,1,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,0,1;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,1;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,0,1,2;0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,0,1,2;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,0,1;0,1,1,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,0,1;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,1,2	0,1,1,0;0,2,0,0;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,0,0;0,2,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,1,0,2;1,1,1,1
1,1,1;1,0,1;1,2,2	0,0,1,1;0,1,1,2;0,2,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,2;0,2,0,1:1,0,1,1;1,2,0,2;1,2,1,2;1,1,0,0;1,1,1,1
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,1;0,1,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,1,2:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2
1,1,1;1,0,1;2,2,1	0,0,2,1;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2
1,1,1;1,0,1;2,2,1	0,1,1,1;0,1,1,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,1,2;0,2,1,0:1,0,1,1;1,2,0,0;1,2,1,2;1,1,0,1;1,1,1,2
1,1,1;1,0,2;1,2,1	0,1,0,1;0,1,1,2;0,2,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,2,1	0,1,0,1;0,1,1,2;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,1,2;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,2,1	0,1,0,1;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,0,2;1,2,1	0,1,1,2;0,2,1,1;0,2,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,2;0,2,1,1;0,2,2,2:1,0,0,2;1,2,1,1;1,2,0,0;1,1,1,2;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,0,1;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,1;0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,0;0,1,0,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,0;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2
1,1,1;1,1,2;2,1,1	0,0,0,2;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2
1,1,1;1,1,2;2,1,1	0,1,0,0;0,1,0,1;0,2,0,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,0,1;0,2,0,2:1,0,2,2;1,2,0,1;1,2,1,1;1,1,2,0;1,1,1,2
Search completed.
Number of representatives: 765

sc,tc:
Cap in 3-flat number 1:
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries of 3-flat number 1:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,1	0,0,1,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,0,0:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0;0,2,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,1,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0;0,2,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0;0,2,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,0;0,2,2,0:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,1,2,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,1,1	0,0,0,1;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,1,1	0,1,1,1;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;2,0,0	0,0,0,1;0,0,0,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,1,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,0	0,0,0,1;0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,0	0,0,0,1;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,0	0,0,0,2;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,2
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,1,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,0,0,0;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,1,1,1;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,2:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,1,1,1;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,1,1,1;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,0,1	0,1,2,0;0,2,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2;0,2,2,0:1,1,2,2;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,0	0,0,0,0;0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,1,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,0	0,0,0,0;0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,1,2,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,0	0,0,0,0;0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,0;0,1,2,0:1,1,2,0;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,0
0,0,1;0,1,0;2,1,1	0,0,2,2;0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,2;0,2,0,0:1,1,2,1;1,2,1,1;1,0,0,0;1,2,2,0;1,1,1,1
0,0,1;0,1,1;1,0,0	0,0,0,1;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,2,2;0,2,1,2:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,0,1	0,0,1,1;0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,0:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,0,1	0,0,1,1;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,0,1	0,0,1,1;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,0,1	0,1,2,0;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,0,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,2,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,2,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,1,1;0,2,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,2,0;0,2,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,2,0;0,2,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,0	0,1,2,0;0,2,1,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,1	0,0,2,1;0,1,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,1,2,2:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,1	0,0,2,1;0,1,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,0;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,1	0,0,2,1;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,1	0,1,1,0;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,2,1:1,1,0,2;1,2,0,2;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,2	0,0,2,2;0,1,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,2,1,2:1,1,0,0;1,2,0,1;1,0,0,0;1,2,1,1;1,1,2,1
0,0,1;0,1,1;2,0,0	0,1,1,1;0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,0,0	0,1,1,1;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,0,0	0,1,1,1;0,2,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,0,0	0,1,2,0;0,2,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,0;0,2,2,1:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;0,1,1;2,0,1	0,1,1,0;0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,0,0:1,1,0,2;1,2,0,0;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,0,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,1,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,0,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,1,2,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,0,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,1,0;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,1,2,0:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,0,1,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,1,0,0;0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,1,0,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,0	0,1,1,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2:1,1,0,0;1,2,0,2;1,0,0,0;1,2,1,1;1,1,2,0
0,0,1;0,1,1;2,1,1	0,0,0,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,2,2;0,2,1,0:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1
0,0,1;0,1,1;2,1,1	0,0,0,2;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,2,1,0;0,2,1,2:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1
0,0,1;0,1,1;2,1,1	0,1,2,2;0,2,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,1,0;0,2,1,2:1,1,0,1;1,2,0,1;1,0,0,0;1,2,1,0;1,1,2,1
0,0,1;0,1,1;2,1,2	0,0,2,1;0,1,1,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,2,1,0:1,1,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,1,2,2
0,0,1;1,1,0;0,1,1	0,1,1,1;0,1,2,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,0;0,2,1,0:1,1,1,0;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,2
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,1,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,0,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,1,2:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,1,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,0;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,1,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,0	0,1,2,0;0,2,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,1,2;0,2,2,1:1,1,1,0;1,2,0,1;1,0,0,0;1,2,0,2;1,1,2,0
0,0,1;1,1,0;1,2,1	0,0,1,2;0,1,2,2;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,2;0,2,1,0:1,1,1,1;1,2,0,0;1,0,0,0;1,2,0,1;1,1,2,1
0,0,1;1,1,1;0,1,0	0,0,2,1;0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,2;1,1,0,1
0,0,1;1,1,1;0,1,1	0,1,1,0;0,1,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,0;0,1,2,2;0,2,2,0:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,1;1,1,0,2
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,0,0:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,1,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,1,2	0,0,2,0;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,1,2	0,1,0,0;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,2,0,0;0,2,2,1:1,1,2,1;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,0,0;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,1	0,0,2,2;0,1,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,0;0,2,2,0:1,1,2,2;1,2,2,1;1,0,0,0;1,2,2,0;1,1,0,0
0,0,1;1,1,1;0,2,2	0,1,2,0;0,1,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,0,0:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1
0,0,1;1,1,1;0,2,2	0,1,2,0;0,1,2,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,1,2,2;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1
0,0,1;1,1,1;0,2,2	0,1,2,0;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,0;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1
0,0,1;1,1,1;0,2,2	0,1,2,2;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,2,2;0,2,0,0;0,2,2,1:1,1,2,0;1,2,2,0;1,0,0,0;1,2,2,2;1,1,0,1
0,0,1;1,1,1;1,2,1	0,0,2,2;0,1,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,2,2;0,2,2,0:1,1,2,1;1,2,2,0;1,0,0,0;1,2,2,1;1,1,0,1
0,0,1;1,1,1;1,2,2	0,0,0,1;0,1,1,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,1,1,1;0,2,0,0:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2
0,0,1;1,1,1;1,2,2	0,0,0,1;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,2,0,0;0,2,2,1:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2
0,0,1;1,1,1;1,2,2	0,1,1,1;0,2,0,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,2,0,0;0,2,2,1:1,1,2,2;1,2,2,2;1,0,0,0;1,2,2,0;1,1,0,2
0,1,1;0,0,1;1,0,1	0,0,0,0;0,0,2,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,0,0,0;0,0,2,1;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,0,0,0;0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,0	0,0,2,1;0,1,0,0;0,2,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,2,1,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,1	0,0,0,0;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,0,2;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,0,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,0,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,0,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,1,2;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,1;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,2;0,0,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,0,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,1,2	0,0,1,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,0,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;2,0,1	0,0,0,2;0,0,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,0,0:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,0,1;2,1,0	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,0,1;2,1,0	0,0,0,2;0,0,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,0,1;2,1,0	0,0,0,2;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,0,1;2,1,0	0,0,2,0;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,0:1,0,1,0;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,0
0,1,1;0,0,1;2,1,1	0,0,0,2;0,0,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,2,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1
0,1,1;0,0,1;2,1,1	0,0,0,2;0,0,1,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,2,1,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1
0,1,1;0,0,1;2,1,1	0,0,1,0;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,1,2,2;0,2,1,2:1,0,1,1;1,0,2,1;1,0,0,0;1,1,2,0;1,2,1,1
0,1,1;0,0,1;2,1,2	0,0,0,0;0,0,0,1;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,0,0,0;0,0,0,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,2,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2
0,1,1;0,0,1;2,1,2	0,0,0,0;0,0,1,1;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,1;0,0,2,1:1,0,1,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,2
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,1,0;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,0,1	0,0,1,1;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,1,1;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,0	0,0,1,0;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,0	0,0,1,1;0,0,2,2;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,1,0,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,0;1,2,0,2
0,1,1;0,1,2;1,1,1	0,0,1,2;0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,1,2;0,0,2,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,1,2;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,1	0,0,2,0;0,0,2,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1;0,1,1,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,2	0,0,0,2;0,0,1,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,1,2	0,0,0,2;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,1,2	0,0,1,2;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,2,0:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1
0,1,1;1,0,0;1,1,2	0,0,0,2;0,0,1,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,0,0,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,0,0;1,1,2	0,0,1,2;0,0,2,2;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,0,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,1,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,0,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,2:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,1,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;0,1,2	0,0,2,0;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,0
0,1,1;1,0,1;1,1,0	0,0,1,1;0,0,2,0;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;1,1,1	0,0,0,1;0,0,2,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,1	0,0,0,1;0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,1,1	0,0,2,0;0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,2;1,2,2,0
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,1,2;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,1:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,1,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,0,2,2:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,0,2;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,1,2;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,0,2,2:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,1,2;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,1;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,1,2;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,1	0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,0,1;1,2,2,1
0,1,1;1,0,1;1,2,2	0,0,1,1;0,0,2,0;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,0,0;1,2,2,2
0,1,1;1,0,1;2,1,1	0,0,0,0;0,0,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,2,1,2:1,0,0,1;1,0,1,1;1,0,0,0;1,1,0,0;1,2,2,1
0,1,1;1,0,1;2,1,2	0,0,0,1;0,0,1,1;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,0:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,1,2	0,0,0,1;0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,0;0,0,2,1:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,1,2	0,0,1,1;0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,0;0,0,2,1:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,2;1,2,2,2
0,1,1;1,0,1;2,2,0	0,0,0,0;0,0,2,2;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,2;0,1,2,0:1,0,0,2;1,0,1,0;1,0,0,0;1,1,0,0;1,2,2,1
0,1,1;1,0,1;2,2,2	0,0,1,0;0,0,2,2;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,2;0,1,2,2:1,0,0,1;1,0,1,1;1,0,0,0;1,1,0,1;1,2,2,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,1,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,0,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0;0,0,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,0,2,1:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,0;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,1,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;0,1,2	0,0,2,0;0,0,2,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,0,2,1;0,1,2,2:1,0,2,1;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,0
0,1,1;1,1,1;1,0,1	0,0,1,0;0,0,2,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,2,1;0,1,2,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,0;1,2,0,2
0,1,1;1,1,1;1,0,2	0,0,0,0;0,0,2,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,1,2,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,0,2	0,0,0,0;0,0,2,1;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,2,1;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,0,2	0,0,0,0;0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,0,2	0,0,2,1;0,1,2,0;0,2,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,2,0;0,2,0,0:1,0,2,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,0
0,1,1;1,1,1;1,1,2	0,0,0,2;0,0,1,2;0,0,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,0,2,0:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1
0,1,1;1,1,1;1,1,2	0,0,0,2;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,0,2,2:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1
0,1,1;1,1,1;1,1,2	0,0,1,2;0,0,2,0;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,0,2,2:1,0,2,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,0,1
0,1,1;1,1,1;2,0,1	0,0,1,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,1,0,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0
0,1,1;1,1,1;2,0,1	0,0,1,2;0,0,2,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0
0,1,1;1,1,1;2,0,1	0,0,1,2;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0
0,1,1;1,1,1;2,0,1	0,0,2,0;0,1,0,0;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,0;0,1,0,0;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,1;1,2,0,0
0,1,1;1,1,1;2,0,2	0,0,0,2;0,0,2,0;0,1,0,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,0;0,1,0,0:1,0,2,0;1,0,2,2;1,0,0,0;1,1,2,0;1,2,0,1
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,1,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,1,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,0,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,1,1;0,0,2,1;0,0,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,0,2,2:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,1,1;0,0,2,1;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,1;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,1,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,1;2,1,2	0,0,2,1;0,0,2,2;0,2,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,0,2,2;0,2,2,0:1,0,2,2;1,0,2,0;1,0,0,0;1,1,2,2;1,2,0,2
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,1,0;0,0,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,0,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,0;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,1	0,0,0,2;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,1,1	0,0,1,0;0,0,1,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,0;0,0,1,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,2;1,2,1,0
0,1,1;1,1,2;1,2,1	0,0,0,2;0,0,1,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,1,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,1,2;1,2,1	0,0,0,2;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,1,2;1,2,1	0,0,1,2;0,0,2,2;0,1,1,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,0,2,2;0,1,1,0:1,0,0,1;1,0,1,0;1,0,0,0;1,1,1,1;1,2,1,1
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,0,1;0,0,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,0,1,2:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,0,1;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,0,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,0,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,1,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,0,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,0;0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,0;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,1;0,0,1,2;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,1,1,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,0,1;0,0,1,2;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,1;0,0,1,2;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
0,1,1;1,1,2;1,2,2	0,0,1,2;0,1,1,1;0,2,2,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,1,1;0,2,2,1:1,0,0,2;1,0,1,2;1,0,0,0;1,1,1,0;1,2,1,2
1,1,1;0,0,1;1,2,1	0,0,2,2;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,1,1,1:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,1	0,0,2,2;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,0,0;0,1,2,2:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1
1,1,1;0,0,1;1,2,1	0,0,2,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,2;0,1,1,1;0,1,2,2:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1
1,1,1;0,1,1;1,1,2	0,0,1,2;0,1,2,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,2;0,1,2,0;0,1,2,2:1,2,0,0;1,2,0,1;1,0,0,0;1,2,1,1;1,0,2,1
1,1,1;0,1,1;2,1,2	0,0,2,1;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,1,1,1:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2
1,1,1;0,1,1;2,1,2	0,0,2,1;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,0,0;0,1,2,2:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2
1,1,1;0,1,1;2,1,2	0,0,2,1;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,2:1,2,0,2;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,2
1,1,1;0,1,2;1,2,2	0,0,2,1;0,1,1,1;0,1,2,0	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,2,1;0,1,1,1;0,1,2,0:1,2,1,2;1,2,2,2;1,0,0,0;1,2,0,0;1,0,0,2
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,0,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,1,1:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,0,0;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,1,2,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,0,0;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,0,0;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,1,1;0,1,2,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,1;0,1,2,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,0,0,2;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,0,2;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,1,0,0;0,1,1,1;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,1,1;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,1,0,0;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,0,0;0,1,2,2;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,1	0,1,1,1;0,1,2,2;0,2,1,2	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,1,1,1;0,1,2,2;0,2,1,2:1,2,0,1;1,2,1,0;1,0,0,0;1,2,1,1;1,0,1,1
1,1,1;1,1,2;1,2,2	0,0,1,1;0,1,1,0;0,1,1,1	2,2,2,1;2,2,0,2;2,2,0,1;2,2,1,2;2,1,2,2;2,1,0,2;2,1,0,1;2,1,1,1:0,0,1,1;0,1,1,0;0,1,1,1:1,2,0,2;1,2,1,2;1,0,0,0;1,2,1,0;1,0,1,2
Search completed.
Number of representatives: 228

(end)


==> anc/SearchDoublesSymmetriesData_03.txt <==
9-cap 3-flat (16 symmetries of sa -- ignore non-linear transformations;
note: this 9-cap 3-flat is different from taking the sa below and adding the 9th cap point):
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1

8-cap 3-flats:

-- Cube (cu; 48 symmetries: permute and/or negate
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

-- Square antiprism (sa; 16 symmetries: permute
and/or negate 2nd and/or 3rd co-ordinates;
(x_1,x_2,x_3) |-> (-x_1,x_2 + x_3,x_2 - x_3)):
2,2,0;2,0,2;2,0,1;2,1,0;1,2,2;1,2,1;1,1,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1

-- Saddled cube (sc; 8 symmetries:
swap 1st with 3rd co-ordinates;
negate any two co-ordinates):
2,2,1;2,0,2;2,0,1;2,1,2;1,2,2;1,0,2;1,0,1;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

7-cap 3-flats:

-- Cube minus point (cp; 6 symmetries: permute
any combination of co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1

-- Cube with contracted edge (cc; 4 symmetries:
negate 1st co-ordinate; swap 2nd and 3rd co-ordinates)
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1

6-cap 3-flats:

-- Cube minus edge (ce; 12 symmetries:
negate 1st and/or 2nd co-ordinates;
order-3 map (x_1,x_2,x_3) |-> (x_1,x_2 + 1,x_3 + x_2 - 1)
[of which the inverse is
(x_1,x_2,x_3) |-> (x_1,x_2 - 1,x_3 - x_2 - 1)]):
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries (excluding translation parts):
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1

-- Cube minus face diagonal (cf; 4 symmetries:
swap 2nd and 3rd co-ordinates;
negate both 2nd and 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Cube minus long diagonal (cl; 48 symmetries:
permute and/or negate any combination of co-ordinates):
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2

5-cap 3-flats:

-- Square pyramid (sp; 8 symmetries:
permute and/or negate 2nd and/or 3rd co-ordinates):
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2

-- Tetrahedron plus centre (tc; 24 symmetries:
permute any co-ordinates; negate pairs of co-ordinates):
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1

~

917:

9,cp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;1,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;1,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,0,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,0;1,2,2,0;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,1	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,2	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,2,2;1,2,1,0
0,0,1;0,1,0;1,2,2	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,2,1;1,2,1,1
0,0,1;0,1,1;1,1,0	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,0	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,2;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,2,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,0,0;1,2,0,2
0,0,1;0,1,1;1,2,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,2,0,1
0,0,1;0,1,2;1,0,2	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,2,0,0;1,1,1,1;1,2,2,0;1,1,0,1;1,2,0,2;1,1,1,0;1,2,2,2
0,0,1;0,1,2;1,1,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,2,0	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,0,0;1,1,1,0;1,2,2,1;1,1,0,1;1,2,0,2;1,1,1,2;1,2,2,0
0,0,1;1,1,0;1,2,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,0,1;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,2,1,2;1,1,1,1;1,2,0,0;1,1,0,2;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,1;1,2,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,2,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,2,1,0
0,0,1;1,1,1;1,2,1	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,2;1,2,0	0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,2,2,0;1,1,0,0;1,2,1,1;1,1,2,1;1,2,1,2;1,1,2,2;1,2,0,0
0,0,1;1,1,2;1,2,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2
0,0,1;1,1,2;1,2,1	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,2,0,2
0,1,1;0,0,1;1,0,0	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,1;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,0,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,1,0	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,1,1	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,2,0	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,2,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,0,1,0;1,0,2,2
0,1,1;0,0,1;1,2,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,1;1,0,2,0;1,2,0,1;1,1,0,2;1,0,1,0;1,0,2,2
0,1,1;0,1,2;1,1,1	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,2;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,2,2	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,0,1,1;1,0,2,1
0,1,1;1,0,0;1,0,1	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,0;1,0,2,1;1,2,2,0;1,1,1,0;1,0,1,2;1,0,1,0
0,1,1;1,0,1;1,0,2	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,0,1;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,2,1	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,2;1,0,0,1;1,0,1,0;1,2,0,2;1,1,0,1;1,0,2,0;1,0,0,2
0,1,1;1,0,2;1,1,1	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,0,0;1,0,1,2;1,0,0,2;1,2,1,1;1,1,2,2;1,0,0,1;1,0,2,1
0,1,1;1,0,2;1,2,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,0,0;1,0,1,0;1,0,0,1;1,2,1,1;1,1,2,2;1,0,0,2;1,0,2,0
0,1,1;1,1,1;1,1,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,1,2;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,2;1,2,1	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,2,2;1,0,0,1;1,0,1,0;1,2,2,2;1,1,1,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,2,2	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,1;1,1,2;1,2,2	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,0,2;1,0,1,2;1,2,2,0;1,1,1,0;1,0,2,1;1,0,0,1
0,1,2;0,0,1;1,0,0	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,0,1	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,0;1,1,1,2;1,2,2,0
0,1,2;0,0,1;1,1,0	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,1,1,0;1,2,2,2
0,1,2;0,0,1;1,1,1	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,1;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,2,0	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,1,1,2;1,2,2,0
0,1,2;0,0,1;1,2,1	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,1,1,0;1,2,2,2
0,1,2;0,0,1;1,2,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,1,1,1;1,2,2,1
0,1,2;0,1,0;1,0,0	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,2;1,0,2,1;1,1,2,1;1,2,1,1
0,1,2;0,1,0;1,0,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,2,1;1,1,2,0;1,2,1,1;1,0,1,0;1,0,2,0;1,1,2,2;1,2,1,0
0,1,2;0,1,0;1,0,2	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2
0,1,2;0,1,0;1,0,2	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,1;1,2,1,0;1,0,1,1;1,0,2,2;1,1,2,0;1,2,1,2
0,1,2;0,1,0;1,1,1	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,2;1,2,1,2;1,0,1,1;1,0,2,2;1,1,2,1;1,2,1,1
0,1,2;0,1,0;1,2,0	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,0;1,1,2,0;1,2,1,1;1,0,1,1;1,0,2,2;1,1,2,2;1,2,1,0
0,1,2;0,1,1;1,0,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,1,0,1;1,2,0,1
0,1,2;0,1,1;1,1,0	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,0;1,0,1,0;1,1,0,0;1,2,0,2
0,1,2;0,1,1;1,2,0	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,2;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,2,1	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,1,0,0;1,2,0,2
0,1,2;0,1,1;1,2,2	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,1;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,0;1,1,0,1;1,2,0,1
1,1,1;0,0,1;0,1,0	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,0,2,2;1,2,1,2;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,1
1,1,1;0,0,1;0,1,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,0;1,1,1,2;1,2,2,1;1,1,1,0;1,1,2,0
1,1,1;0,0,1;1,2,0	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0
1,1,1;0,0,1;1,2,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,1,1,2;1,1,2,0
1,1,1;0,1,1;0,1,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,2,1,0;1,1,0,1;1,1,0,2
1,1,1;0,1,1;1,0,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,1,0,2;1,1,0,0
1,1,1;0,1,1;1,1,2	0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,2:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,0,2;1,1,0,0
1,1,1;0,1,2;1,1,2	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,0,2;1,2,1,0;1,2,2,1;1,1,0,2;1,2,0,1;1,1,1,2;1,1,2,0
1,1,1;1,1,2;1,2,1	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,0,2,2;1,2,0,1;1,2,1,0;1,1,2,2;1,2,1,1;1,1,2,0;1,1,0,2
1,1,2;0,0,1;0,1,0	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,0,1,2;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,1
1,1,2;0,0,1;0,1,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,2,0
1,1,2;0,0,1;1,2,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0
1,1,2;0,0,1;1,2,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,2,0
1,1,2;0,1,0;0,1,1	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,0,2,0;1,1,1,0;1,2,1,2;1,1,2,1;1,2,2,0;1,0,1,0
1,1,2;0,1,0;1,0,0	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,2,1,2;1,1,2,1;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,0,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,2,1;1,0,2,0;1,1,1,1;1,2,1,0;1,1,2,0;1,2,2,2;1,0,1,0
1,1,2;0,1,0;1,1,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,2,2,0;1,0,2,2;1,1,1,2;1,2,1,1;1,1,2,2;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,2,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,0,2,0;1,1,1,1;1,2,1,1;1,1,2,2;1,2,2,2;1,0,1,0
1,1,2;0,1,1;0,1,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,0;1,0,0,1;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,0,2
1,1,2;0,1,1;1,0,2	0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,2,1,0;1,0,0,1;1,1,0,0;1,2,2,1;1,1,1,2;1,2,0,0;1,0,0,2
1,1,2;0,1,1;1,2,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,1;1,0,0,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,0,1
1,1,2;0,1,2;1,0,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,0,0;1,0,1,1;1,1,2,0;1,2,0,1;1,1,0,2;1,2,1,0;1,0,2,2
1,1,2;0,1,2;1,1,0	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,0,1;1,0,1,1;1,1,2,0;1,2,0,0;1,1,0,0;1,2,1,0;1,0,2,2
1,1,2;0,1,2;1,1,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,2,1,1;1,0,2,1
1,1,2;0,1,2;1,2,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,0,0;1,0,1,0;1,1,2,1;1,2,0,1;1,1,0,2;1,2,1,2;1,0,2,0
1,1,2;0,1,2;1,2,2	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,0,1;1,0,1,2;1,1,2,2;1,2,0,0;1,1,0,0;1,2,1,1;1,0,2,1
1,1,2;1,1,0;1,2,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,0;1,0,1,0;1,1,0,1;1,2,0,1;1,1,0,2;1,2,0,2;1,0,2,0
1,1,2;1,1,1;1,2,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,0,0;1,0,2,0;1,1,2,1;1,2,1,1;1,1,2,2;1,2,1,2;1,0,1,0
1,1,2;1,1,1;1,2,1	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,2,1,0;1,0,1,2
1,1,2;1,2,0;1,2,1	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,2,0,2;1,0,0,1;1,1,1,0;1,2,1,2;1,1,2,1;1,2,2,0;1,0,0,2
1,1,2;1,2,1;1,2,2	0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,2,2,1;1,0,1,2;1,1,0,2;1,2,2,0;1,1,1,0;1,2,0,1;1,0,2,1
Search completed.
Number of representatives: 93

9,cc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;0,1,1;1,2,2;1,2,1;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,1,0;0,0,1:2,0,0;0,0,1;0,1,0:2,0,0;0,1,0;0,0,1
Size of cap in 3-flat number 3: 1
0,0,1;0,1,0;1,0,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,2;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,1;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,0	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,0;1,1,2,0;1,2,1,2
0,0,1;0,1,0;1,1,1	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,2;1,2,2,2;1,1,2,1;1,2,1,1
0,0,1;0,1,0;1,1,2	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,1;1,1,2,2;1,2,1,0
0,0,1;0,1,1;1,0,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,0;1,2,1,1;1,1,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,1;1,1,0,0;1,2,0,1;1,1,2,1;1,2,1,0;1,1,0,2;1,2,0,0
0,0,1;0,1,1;1,1,0	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,0;1,1,0,0;1,2,0,2
0,0,1;0,1,2;1,0,0	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,0,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,2;1,1,1,2;1,2,2,2;1,1,0,0;1,2,0,1;1,1,1,1;1,2,2,1
0,0,1;0,1,2;1,1,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,2;1,2,0,2;1,1,1,1;1,2,2,1
0,0,1;1,0,0;1,1,2	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,1,2,0;1,2,2,1;1,1,0,0;1,2,1,1;1,1,1,2;1,2,1,0
0,0,1;1,0,1;1,1,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,0,1;1,2,1,0;1,1,1,1;1,2,0,0;1,1,2,0;1,2,0,2
0,0,1;1,0,1;1,1,1	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,0,2;1,2,1,2;1,1,1,2;1,2,0,2;1,1,2,1;1,2,0,1
0,0,1;1,0,1;1,1,2	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,2,1,2;1,1,0,0;1,2,1,1;1,1,1,0;1,2,0,1;1,1,2,2;1,2,0,0
0,0,1;1,0,1;1,2,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,1,1;1,1,0,2;1,2,1,2;1,1,1,1;1,2,0,0;1,1,2,1;1,2,0,1
0,0,1;1,1,0;1,2,0	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,1,0;1,1,1,0;1,2,0,1;1,1,1,2;1,2,0,2;1,1,0,2;1,2,2,0
0,0,1;1,1,0;1,2,1	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,2,1,2;1,1,1,1;1,2,0,0;1,1,1,0;1,2,0,1;1,1,0,0;1,2,2,2
0,0,1;1,1,0;1,2,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,2,1,1;1,1,1,2;1,2,0,2;1,1,1,1;1,2,0,0;1,1,0,1;1,2,2,1
0,0,1;1,1,1;1,2,1	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,0,2;1,1,2,1;1,2,2,0;1,1,2,0;1,2,2,1;1,1,1,0;1,2,1,2
0,0,1;1,1,1;1,2,2	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,1,2,2;1,2,2,2;1,1,2,1;1,2,2,0;1,1,1,1;1,2,1,1
0,0,1;1,1,2;1,2,1	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2
0,0,1;1,1,2;1,2,1	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,2,2,2;1,1,0,1;1,2,1,0;1,1,0,0;1,2,1,1;1,1,2,0;1,2,0,2
0,1,1;0,0,1;1,0,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,2;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,1;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,0,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,0;1,0,1,2;1,0,2,0
0,1,1;0,0,1;1,1,1	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,2;1,1,2,2;1,0,1,1;1,0,2,1
0,1,1;0,0,1;1,1,2	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,0;1,1,2,1;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,0,0	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,0	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,0,2;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,1;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,0,1	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,1;1,1,0,0;1,0,1,2;1,0,2,0
0,1,1;0,1,2;1,1,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,2;1,1,0,2;1,0,1,1;1,0,2,1
0,1,1;0,1,2;1,1,2	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,0;1,0,2,1;1,2,0,0;1,1,0,1;1,0,1,2;1,0,2,0
0,1,1;1,0,1;1,0,2	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,0,2	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,1,0;1,0,0,1;1,0,1,0;1,2,1,2;1,1,0,2;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,0	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,1,1,1;1,0,0,1;1,0,1,0;1,2,1,1;1,1,0,0;1,0,2,0;1,0,0,2
0,1,1;1,0,1;1,1,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,1,0;1,0,0,2;1,0,1,2;1,2,1,2;1,1,0,2;1,0,2,1;1,0,0,1
0,1,1;1,1,1;1,1,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,2;1,0,2,0;1,0,2,1;1,2,2,0;1,1,2,1;1,0,1,2;1,0,1,0
0,1,1;1,1,2;1,2,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2
0,1,1;1,1,2;1,2,1	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,2,2;1,0,0,1;1,0,1,0;1,2,0,0;1,1,1,1;1,0,2,0;1,0,0,2
0,1,2;0,0,1;1,0,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,2;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,1;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,0,1	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,1;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,0;1,1,1,2;1,2,2,0
0,1,2;0,0,1;1,1,1	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,0,2,0;1,1,1,2;1,2,2,2;1,0,1,2;1,0,2,2;1,1,1,1;1,2,2,1
0,1,2;0,0,1;1,1,2	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,0;1,0,2,1;1,1,1,2;1,2,2,0
0,1,2;0,1,0;1,0,0	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1
0,1,2;0,1,0;1,0,0	0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,0,2,2;1,1,2,2;1,2,1,2;1,0,1,0;1,0,2,1;1,1,2,1;1,2,1,1
0,1,2;0,1,0;1,0,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,2,1;1,1,2,0;1,2,1,1;1,0,1,1;1,0,2,0;1,1,2,2;1,2,1,0
0,1,2;0,1,0;1,1,2	0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,0,2,2;1,1,2,0;1,2,1,1;1,0,1,0;1,0,2,1;1,1,2,2;1,2,1,0
0,1,2;0,1,1;1,0,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,0;1,0,1,1;1,1,0,1;1,2,0,1
0,1,2;0,1,1;1,0,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,1,0,0;1,2,0,1;1,0,2,1;1,0,1,0;1,1,0,2;1,2,0,0
0,1,2;0,1,1;1,1,0	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,1,1;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,0;1,1,0,0;1,2,0,2
1,0,0;0,0,1;0,1,1	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,2,1;1,2,1,0;1,2,2,0;1,0,1,2;1,1,2,1;1,1,1,0;1,1,2,0
1,0,0;0,0,1;1,1,0	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,2,2,1;1,2,1,1;1,2,2,0;1,0,1,1;1,1,2,0;1,1,1,0;1,1,2,2
1,0,0;0,0,1;1,1,2	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,2,1,0;1,2,2,1;1,0,1,0;1,1,2,1;1,1,1,2;1,1,2,0
1,0,0;0,0,1;1,2,1	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,2;1,2,1,1;1,2,2,0;1,0,1,0;1,1,2,1;1,1,1,0;1,1,2,2
1,0,0;0,0,1;1,2,2	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,1;1,2,1,2;1,2,2,2;1,0,1,1;1,1,2,0;1,1,1,1;1,1,2,1
1,0,0;0,1,1;1,0,1	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,1;1,2,0,0;1,2,0,1;1,0,2,1;1,1,1,0;1,1,0,2;1,1,0,0
1,0,0;0,1,1;1,0,2	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,0;1,0,2,2;1,1,1,2;1,1,0,0;1,1,0,2
1,0,0;0,1,2;1,0,1	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,1;1,2,1,0;1,2,2,1;1,0,0,1;1,1,0,0;1,1,1,2;1,1,2,0
1,0,0;0,1,2;1,1,1	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,2,0,0;1,2,1,2;1,2,2,2;1,0,0,2;1,1,0,2;1,1,1,1;1,1,2,1
1,0,0;0,1,2;1,2,2	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,2,1,2;1,2,2,2;1,0,0,1;1,1,0,0;1,1,1,1;1,1,2,1
1,0,1;0,0,1;0,1,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,2,1;1,0,1,0;1,1,2,0;1,1,1,2;1,0,2,1;1,2,1,0;1,0,2,0
1,0,1;0,0,1;0,1,2	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,2,0;1,0,1,1;1,1,2,2;1,1,1,0;1,0,2,0;1,2,1,1;1,0,2,2
1,0,1;0,0,1;1,1,0	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,1,2,1;1,0,1,1;1,1,2,0;1,1,1,1;1,0,2,0;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,1,2	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,1,0;1,1,2,1;1,1,1,0;1,0,2,1;1,2,1,2;1,0,2,0
1,0,1;0,0,1;1,2,1	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,2;1,0,1,1;1,1,2,0;1,1,1,0;1,0,2,1;1,2,1,0;1,0,2,2
1,0,1;0,0,1;1,2,2	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,1,2,1;1,0,1,2;1,1,2,2;1,1,1,1;1,0,2,0;1,2,1,1;1,0,2,1
1,0,1;0,1,0;0,1,1	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,0;1,1,1,0;1,1,1,2;1,0,2,1;1,2,2,0;1,0,1,0
1,0,1;0,1,0;0,1,2	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,1,2,0;1,0,2,1;1,1,1,2;1,1,1,0;1,0,2,0;1,2,2,1;1,0,1,2
1,0,1;0,1,0;1,0,0	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,1,2,2;1,0,2,2;1,1,1,2;1,1,1,0;1,0,2,1;1,2,2,1;1,0,1,1
1,0,1;0,1,0;1,0,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,1,1,2;1,0,2,2;1,2,2,0;1,0,1,2
1,0,1;0,1,0;1,1,0	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,2,1;1,0,2,1;1,1,1,0;1,1,1,1;1,0,2,0;1,2,2,0;1,0,1,2
1,0,1;0,1,0;1,1,2	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,2,0;1,1,1,1;1,1,1,0;1,0,2,1;1,2,2,2;1,0,1,0
1,0,1;0,1,0;1,2,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,1,2,0;1,0,2,0;1,1,1,1;1,1,1,2;1,0,2,2;1,2,2,2;1,0,1,0
1,0,1;0,1,1;1,0,0	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,1,1,2;1,0,0,2;1,1,0,2;1,1,2,0;1,0,1,1;1,2,0,1;1,0,0,1
1,0,1;0,1,1;1,0,2	0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,0;1,1,2,2;1,0,1,2;1,2,0,0;1,0,0,2
1,0,1;0,1,1;1,1,0	0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,1,1,1;1,0,0,1;1,1,0,0;1,1,2,1;1,0,1,0;1,2,0,0;1,0,0,2
1,0,1;0,1,2;1,0,0	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1
1,0,1;0,1,2;1,0,0	0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,1:1,1,0,2;1,0,1,2;1,1,2,2;1,1,0,0;1,0,0,1;1,2,1,1;1,0,2,1
1,0,1;0,1,2;1,0,2	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,0,0;1,0,1,1;1,1,2,0;1,1,0,2;1,0,0,2;1,2,1,0;1,0,2,2
1,0,1;0,1,2;1,1,1	0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,1,0,0;1,0,1,2;1,1,2,2;1,1,0,2;1,0,0,2;1,2,1,1;1,0,2,1
1,0,1;0,1,2;1,2,0	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,0;1,0,1,0;1,1,2,1;1,1,0,2;1,0,0,2;1,2,1,2;1,0,2,0
1,0,1;1,0,0;1,1,2	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,2,2;1,0,2,0;1,1,2,1;1,1,0,0;1,0,1,1;1,2,1,2;1,0,1,0
1,0,1;1,0,0;1,2,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,1,2,2;1,0,2,1;1,1,2,0;1,1,0,0;1,0,1,1;1,2,1,0;1,0,1,2
1,0,1;1,0,2;1,1,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,1,0,2;1,0,1,0;1,1,0,1;1,1,2,0;1,0,2,1;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,0	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,1,0,0;1,0,1,0;1,1,0,1;1,1,2,2;1,0,2,2;1,2,0,2;1,0,2,0
1,0,1;1,0,2;1,2,1	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,1,0,2;1,0,1,1;1,1,0,0;1,1,2,0;1,0,2,1;1,2,0,0;1,0,2,2
1,0,1;1,0,2;1,2,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,0,1;1,0,1,2;1,1,0,2;1,1,2,1;1,0,2,0;1,2,0,1;1,0,2,1
1,0,1;1,1,0;1,1,1	0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,2:1,1,1,0;1,0,1,2;1,1,0,2;1,1,1,2;1,0,0,2;1,2,0,1;1,0,2,1
1,0,1;1,1,0;1,1,2	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,2;1,0,1,0;1,1,0,1;1,1,1,0;1,0,0,1;1,2,0,2;1,0,2,0
1,0,1;1,1,0;1,2,0	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,1,1,0;1,0,1,0;1,1,0,1;1,1,1,2;1,0,0,2;1,2,0,2;1,0,2,0
1,0,1;1,1,0;1,2,0	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,1,1,0;1,0,1,0;1,1,0,1;1,1,1,2;1,0,0,2;1,2,0,2;1,0,2,0
1,0,1;1,1,0;1,2,1	0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2:1,1,1,2;1,0,1,1;1,1,0,0;1,1,1,0;1,0,0,1;1,2,0,0;1,0,2,2
1,0,1;1,1,1;1,2,2	0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,2:1,1,0,1;1,0,2,2;1,1,2,2;1,1,2,1;1,0,2,0;1,2,1,1;1,0,1,1
1,0,1;1,1,2;1,2,1	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,0,1;1,1,2;1,2,1	0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,2,2;1,0,0,1;1,1,1,0;1,1,0,0;1,0,1,1;1,2,2,0;1,0,0,2
1,0,1;1,2,0;1,2,2	0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,0:1,1,0,1;1,0,0,2;1,1,1,2;1,1,2,1;1,0,2,0;1,2,2,1;1,0,0,1
1,0,1;1,2,1;1,2,2	0,0,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2:1,1,2,1;1,0,1,2;1,1,0,2;1,1,0,1;1,0,1,0;1,2,0,1;1,0,2,1
1,1,1;0,0,1;0,1,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,0;1,2,1,2;1,2,2,1;1,1,1,0;1,1,2,0
1,1,1;0,0,1;0,1,2	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,0,2,0;1,2,1,1;1,2,2,2;1,2,1,0;1,2,2,0;1,1,1,1;1,1,2,2
1,1,1;0,0,1;1,0,0	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,2,2;1,2,1,2;1,2,2,2;1,2,1,0;1,2,2,1;1,1,1,1;1,1,2,1
1,1,1;0,0,1;1,0,1	0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2:1,0,2,1;1,2,1,0;1,2,2,1;1,2,1,1;1,2,2,0;1,1,1,2;1,1,2,0
1,1,1;0,0,1;1,0,2	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,2,0;1,2,1,1;1,2,2,0;1,2,1,2;1,2,2,2;1,1,1,0;1,1,2,2
1,1,1;0,0,1;1,2,0	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,2,1,2;1,2,2,2;1,1,1,2;1,1,2,0
1,1,1;0,0,1;1,2,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,2,2;1,2,1,1;1,2,2,0;1,2,1,0;1,2,2,1;1,1,1,0;1,1,2,2
1,1,1;0,1,1;1,0,1	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,1;1,2,0,0;1,2,0,1;1,2,2,1;1,2,1,0;1,1,0,2;1,1,0,0
1,1,1;0,1,1;1,0,2	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,2,0,1;1,2,0,0;1,2,2,2;1,2,1,2;1,1,0,0;1,1,0,2
1,1,1;0,1,2;1,0,0	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,0,0	0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1:1,0,0,2;1,2,1,2;1,2,2,2;1,2,0,0;1,2,0,1;1,1,1,1;1,1,2,1
1,1,1;0,1,2;1,1,2	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,0,0,2;1,2,1,0;1,2,2,1;1,2,0,0;1,2,0,1;1,1,1,2;1,1,2,0
1,1,1;0,1,2;1,2,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,1;1,2,1,2;1,2,2,2;1,2,0,1;1,2,0,0;1,1,1,1;1,1,2,1
1,1,1;1,0,1;1,0,2	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,1,0;1,2,0,1;1,2,1,0;1,2,1,2;1,2,0,2;1,1,2,0;1,1,0,2
1,1,1;1,0,1;1,0,2	0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2:1,0,1,0;1,2,0,1;1,2,1,0;1,2,1,2;1,2,0,2;1,1,2,0;1,1,0,2
1,1,1;1,0,1;1,1,0	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,0,1,1;1,2,0,1;1,2,1,0;1,2,1,1;1,2,0,0;1,1,2,0;1,1,0,2
1,1,1;1,0,1;1,1,2	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,1,2;1,2,0,0;1,2,1,1;1,2,1,0;1,2,0,1;1,1,2,2;1,1,0,0
1,1,1;1,0,1;1,2,2	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,0,1,1;1,2,0,2;1,2,1,2;1,2,1,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;1,0,2;1,1,2	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,0,2;1,2,1,0;1,2,0,1;1,2,2,0;1,2,2,1;1,1,0,2;1,1,2,0
1,1,1;1,0,2;1,2,1	0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1:1,0,0,2;1,2,1,1;1,2,0,0;1,2,2,0;1,2,2,1;1,1,0,0;1,1,2,2
1,1,1;1,0,2;1,2,2	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,0,0,1;1,2,1,2;1,2,0,2;1,2,2,1;1,2,2,0;1,1,0,1;1,1,2,1
1,1,1;1,1,2;1,2,1	0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,1;1,1,2;1,2,1	0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0:1,0,2,2;1,2,0,1;1,2,1,0;1,2,0,0;1,2,1,1;1,1,2,0;1,1,0,2
1,1,2;0,0,1;0,1,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,0;1,0,1,2;1,1,2,1;1,2,1,0;1,0,2,0
1,1,2;0,0,1;1,0,0	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,2,2;1,0,1,2;1,1,2,2;1,0,1,0;1,1,2,1;1,2,1,1;1,0,2,1
1,1,2;0,0,1;1,0,1	0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2:1,2,2,1;1,0,1,0;1,1,2,1;1,0,1,1;1,1,2,0;1,2,1,2;1,0,2,0
1,1,2;0,0,1;1,0,2	0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0:1,2,2,0;1,0,1,1;1,1,2,0;1,0,1,2;1,1,2,2;1,2,1,0;1,0,2,2
1,1,2;0,0,1;1,2,0	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,0,1,2;1,1,2,2;1,2,1,2;1,0,2,0
1,1,2;0,0,1;1,2,1	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,0,1,1;1,1,2,0;1,0,1,0;1,1,2,1;1,2,1,0;1,0,2,2
1,1,2;0,1,0;0,1,1	0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0:1,2,2,1;1,0,2,0;1,1,1,0;1,0,1,2;1,1,2,1;1,2,2,0;1,0,1,0
1,1,2;0,1,0;1,0,0	0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,0,0	0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1:1,2,2,2;1,0,2,2;1,1,1,2;1,0,1,0;1,1,2,1;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,1,1	0,0,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1:1,2,2,0;1,0,2,2;1,1,1,2;1,0,1,2;1,1,2,2;1,2,2,1;1,0,1,1
1,1,2;0,1,0;1,2,1	0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2:1,2,2,2;1,0,2,1;1,1,1,0;1,0,1,0;1,1,2,1;1,2,2,0;1,0,1,2
1,1,2;0,1,1;1,0,0	0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1:1,2,1,2;1,0,0,2;1,1,0,2;1,0,2,0;1,1,1,1;1,2,0,1;1,0,0,1
1,1,2;0,1,1;1,0,2	0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,2,0:1,2,1,0;1,0,0,1;1,1,0,0;1,0,2,2;1,1,1,2;1,2,0,0;1,0,0,2
1,1,2;0,1,1;1,1,0	0,0,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0:1,2,1,1;1,0,0,1;1,1,0,0;1,0,2,1;1,1,1,0;1,2,0,0;1,0,0,2
1,1,2;0,1,2;1,0,1	0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0:1,2,0,1;1,0,1,0;1,1,2,1;1,0,0,1;1,1,0,0;1,2,1,2;1,0,2,0
1,1,2;0,1,2;1,1,0	0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0:1,2,0,1;1,0,1,1;1,1,2,0;1,0,0,1;1,1,0,0;1,2,1,0;1,0,2,2
1,1,2;0,1,2;1,1,1	0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1:1,2,0,0;1,0,1,2;1,1,2,2;1,0,0,2;1,1,0,2;1,2,1,1;1,0,2,1
1,1,2;0,1,2;1,2,2	0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0:1,2,0,1;1,0,1,2;1,1,2,2;1,0,0,1;1,1,0,0;1,2,1,1;1,0,2,1
Search completed.
Number of representatives: 138

926:

9,ce:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,0,0;2,1,2;1,2,2;1,0,0;1,1,2
Symmetries of 3-flat number 2:
1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,1,1:1,0,0;0,1,0;0,2,1:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,1,1:1,0,0;0,2,0;0,2,1:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,1,1:2,0,0;0,1,0;0,2,1:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,1,1:2,0,0;0,2,0;0,2,1
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,0	0,0,0,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,0:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,0	0,0,0,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,0	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,0	0,1,0,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,0	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,2;1,0,0,2;1,2,1,2;1,2,2,1;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,0,1	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0
0,0,1;0,1,0;1,0,1	0,1,0,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0
0,0,1;0,1,0;1,0,1	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,1;1,2,2,0;1,0,0,1;1,2,1,0
0,0,1;0,1,0;1,1,0	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,0,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,0	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,1;1,0,0,2;1,2,1,0;1,2,2,0;1,0,0,1;1,2,1,2
0,0,1;0,1,0;1,1,1	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,1,1	0,1,0,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,0;1,1,1	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,0;1,0,0,2;1,2,1,2;1,2,2,2;1,0,0,1;1,2,1,1
0,0,1;0,1,1;1,0,0	0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0:1,2,1,2;1,0,0,2;1,2,0,2;1,2,1,1;1,0,0,1;1,2,0,1
0,0,1;0,1,1;1,0,1	0,0,1,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,0,1:1,2,1,1;1,0,0,2;1,2,0,1;1,2,1,0;1,0,0,1;1,2,0,0
0,0,1;1,0,1;1,1,0	0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,1,1;1,0,2,2;1,2,1,0;1,2,0,0;1,0,1,1;1,2,0,2
0,0,1;1,1,0;1,2,0	0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,1,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,0:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,0;1,2,0	0,1,2,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0:1,2,1,0;1,0,2,2;1,2,0,1;1,2,0,2;1,0,1,1;1,2,2,0
0,0,1;1,1,1;1,2,2	0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,2,0,1;1,0,2,2;1,2,2,2;1,2,2,0;1,0,1,1;1,2,1,1
0,1,0;0,0,1;1,0,0	0,1,0,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,2;1,0,0,2;1,1,2,2;1,2,2,1;1,0,0,1;1,1,2,1
0,1,0;0,0,1;1,1,1	0,1,0,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,0;1,0,0,2;1,1,2,2;1,2,2,2;1,0,0,1;1,1,2,1
1,0,0;0,0,1;1,1,2	0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,1,1:1,2,2,2;1,2,0,2;1,2,2,1;1,1,2,1;1,1,0,1;1,1,2,0
1,0,0;0,1,0;1,0,2	0,0,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2
1,0,0;0,1,0;1,0,2	0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2
1,0,0;0,1,0;1,0,2	0,1,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,2,2,0;1,2,0,2;1,2,1,0;1,1,2,2;1,1,0,1;1,1,1,2
1,0,1;0,0,1;1,1,2	0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,1,2,2;1,2,0,2;1,1,2,1;1,0,2,1;1,1,0,1;1,0,2,0
1,0,1;0,1,0;1,0,0	0,0,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,0,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,1,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,1,0,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,0,0	0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,2,0,1:1,1,2,2;1,2,0,2;1,1,1,2;1,0,2,1;1,1,0,1;1,0,1,1
1,0,1;0,1,0;1,1,0	0,0,2,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,1,0	0,0,2,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,2,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2
1,0,1;0,1,0;1,1,0	0,1,2,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,1:1,1,2,1;1,2,0,2;1,1,1,0;1,0,2,0;1,1,0,1;1,0,1,2
1,0,1;0,1,1;1,0,0	0,0,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1:1,1,1,2;1,2,0,2;1,1,0,2;1,0,1,1;1,1,0,1;1,0,0,1
1,0,1;0,1,1;1,2,1	0,1,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1:1,1,1,2;1,2,0,2;1,1,0,0;1,0,1,1;1,1,0,1;1,0,0,2
1,0,1;1,0,2;1,1,2	0,0,0,2;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,1,0:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0
1,0,1;1,0,2;1,1,2	0,0,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,2,1:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0
1,0,1;1,0,2;1,1,2	0,1,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,2,1:1,1,0,2;1,2,2,2;1,1,0,1;1,0,2,1;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,1,2	0,0,2,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,0:1,1,1,2;1,2,2,2;1,1,0,1;1,0,0,1;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,0,2,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,0,2,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,0:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,0	0,2,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,0:1,1,1,0;1,2,2,2;1,1,0,1;1,0,0,2;1,1,1,1;1,0,2,0
1,0,1;1,1,0;1,2,1	0,0,2,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,1:1,1,1,2;1,2,2,2;1,1,0,0;1,0,0,1;1,1,1,1;1,0,2,2
1,0,1;1,1,1;1,2,2	0,2,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,0:1,1,0,1;1,2,2,2;1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,1
1,0,1;1,1,2;1,2,2	0,0,2,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1
1,0,1;1,1,2;1,2,2	0,0,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,1:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1
1,0,1;1,1,2;1,2,2	0,1,0,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,1:1,1,2,1;1,2,2,2;1,1,1,2;1,0,1,0;1,1,1,1;1,0,0,1
1,1,0;0,0,1;1,0,0	0,0,0,1;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,1,1:1,1,2,2;1,2,0,2;1,0,2,2;1,0,2,1;1,1,0,1;1,2,2,1
1,1,0;0,0,1;1,2,1	0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,1,2,2;1,2,0,2;1,0,2,0;1,0,2,1;1,1,0,1;1,2,2,2
1,1,0;0,1,0;1,0,2	0,0,1,2;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2
1,1,0;0,1,0;1,0,2	0,0,1,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,1:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2
1,1,0;0,1,0;1,0,2	0,1,1,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,1,1:1,1,2,0;1,2,0,2;1,0,1,0;1,0,2,2;1,1,0,1;1,2,1,2
Search completed.
Number of representatives: 57

9,cf:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,2,2;1,1,1
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,1	0,1,0,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,2,2,0;1,1,1,2
0,0,1;0,1,0;1,0,2	0,1,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,1,2	0,1,1,0;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,1,2:1,2,2,2;1,1,2,0;1,2,1,1;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,2,0	0,1,0,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,2:1,2,2,0;1,1,2,0;1,2,1,1;1,1,1,1;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,1	0,1,0,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0:1,2,2,2;1,1,2,1;1,2,1,0;1,1,1,2;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,2,2	0,0,2,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,2:1,2,2,1;1,1,2,2;1,2,1,2;1,1,1,0;1,2,2,0;1,1,1,2
0,0,1;0,1,1;1,0,0	0,1,2,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,1:1,2,1,2;1,1,0,2;1,2,0,2;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,0,2	0,0,1,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,0	0,1,0,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,2,1,0;1,1,2,2
0,0,1;0,1,1;1,1,2	0,0,1,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,1,2	0,0,1,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,1,2	0,1,0,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,1;1,2,1	0,1,2,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,2,1,1;1,1,2,1
0,0,1;0,1,2;1,1,1	0,1,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1:1,2,0,0;1,1,1,2;1,2,2,2;1,1,0,1;1,2,0,2;1,1,0,0
0,1,1;0,0,1;1,0,2	0,0,1,1;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,2:1,1,2,0;1,0,1,1;1,0,2,0;1,2,1,1;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,0	0,0,1,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,2,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,0,1;1,1,2	0,0,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,0	0,0,1,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,2,1	0,1,2,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,2,2:1,1,2,2;1,0,1,1;1,0,2,0;1,2,1,2;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,2	0,0,1,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,1:1,1,2,1;1,0,1,2;1,0,2,2;1,2,1,0;1,1,2,0;1,2,1,2
0,1,1;0,1,2;1,2,2	0,1,1,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,1:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,1,0,0;1,2,0,2
0,1,2;0,0,1;1,0,2	0,0,0,2;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,1:1,0,2,0;1,1,1,1;1,2,2,0;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,1,0	0,0,0,2;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,2:1,0,2,1;1,1,1,1;1,2,2,0;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,0,1;1,1,2	0,0,0,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,0:1,0,2,2;1,1,1,0;1,2,2,1;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,2,0	0,0,0,0;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,1:1,0,2,0;1,1,1,0;1,2,2,1;1,0,1,1;1,0,2,2;1,0,1,0
0,1,2;0,0,1;1,2,1	0,0,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,0:1,0,2,2;1,1,1,1;1,2,2,0;1,0,1,2;1,0,2,1;1,0,1,1
0,1,2;0,0,1;1,2,2	0,0,1,1;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,2,2:1,0,2,1;1,1,1,2;1,2,2,2;1,0,1,0;1,0,2,0;1,0,1,2
0,1,2;0,1,1;1,0,0	0,0,0,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,0:1,0,1,2;1,1,0,2;1,2,0,2;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,0,2	0,0,0,0;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,2:1,0,1,0;1,1,0,1;1,2,0,0;1,0,2,1;1,0,1,2;1,0,2,0
0,1,2;0,1,1;1,1,2	0,0,0,2;0,0,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,1,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,0,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,1,2	0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,0:1,0,1,2;1,1,0,0;1,2,0,1;1,0,2,2;1,0,1,1;1,0,2,1
0,1,2;0,1,1;1,2,1	0,0,0,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,0:1,0,1,2;1,1,0,1;1,2,0,0;1,0,2,2;1,0,1,1;1,0,2,1
1,0,0;0,0,1;0,1,2	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,2,2,0;1,2,1,1;1,2,2,2;1,2,1,0;1,1,2,0;1,1,1,0
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,2
1,0,0;0,0,1;1,1,1	0,1,0,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0:1,2,2,0;1,2,1,2;1,2,2,2;1,2,1,1;1,1,2,2;1,1,1,0
1,0,0;0,0,1;1,1,2	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,2,2,2;1,2,1,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,1,1
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,1,0;1,1,2,2
1,0,0;0,1,1;1,1,2	0,1,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,1:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,1,1;1,1,2,1
1,0,0;0,1,2;1,1,1	0,1,1,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,2:1,2,0,0;1,2,1,2;1,2,2,2;1,2,0,1;1,1,0,2;1,1,0,0
1,0,0;1,0,1;1,1,1	0,1,1,0;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,0	0,0,1,1;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,0,1:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,0	0,0,1,1;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,0,1;1,2,0	0,1,0,1;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0:1,2,1,0;1,2,0,0;1,2,1,1;1,2,0,1;1,1,0,2;1,1,2,0
1,0,0;1,1,1;1,1,2	0,1,2,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,2,1;1,1,0,1
1,0,1;0,0,1;0,1,2	0,0,1,1;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2:1,1,2,0;1,0,1,1;1,1,2,2;1,0,1,0;1,0,2,0;1,2,1,0
1,0,1;0,0,1;1,1,0	0,0,1,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,0,2,0;1,2,1,2
1,0,1;0,0,1;1,1,1	0,0,1,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,0:1,1,2,0;1,0,1,2;1,1,2,2;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;1,1,2	0,0,1,0;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1:1,1,2,2;1,0,1,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,2,0	0,0,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1:1,1,2,0;1,0,1,0;1,1,2,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,0,1;1,2,1	0,0,1,0;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1:1,1,2,2;1,0,1,1;1,1,2,0;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,0,1;1,2,2	0,0,1,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,0:1,1,2,1;1,0,1,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,1,2
1,0,1;0,1,0;0,1,2	0,0,1,1;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,0:1,1,2,0;1,0,2,1;1,1,1,2;1,0,1,0;1,0,2,0;1,2,1,0
1,0,1;0,1,0;1,0,2	0,0,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,0;1,1,2	0,1,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,0,2,1;1,2,1,1
1,0,1;0,1,0;1,2,0	0,0,1,2;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,0:1,1,2,0;1,0,2,0;1,1,1,1;1,0,1,1;1,0,2,2;1,2,1,0
1,0,1;0,1,1;1,0,0	0,0,2,1;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,2,2,2:1,1,1,2;1,0,0,2;1,1,0,2;1,0,2,2;1,0,1,1;1,2,2,1
1,0,1;0,1,1;1,2,1	0,0,0,1;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1
1,0,1;0,1,1;1,2,1	0,0,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1
1,0,1;0,1,1;1,2,1	0,0,2,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,1:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,0,1,1;1,2,2,1
1,0,1;1,0,0;1,2,0	0,0,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,1:1,1,2,0;1,0,2,0;1,1,2,1;1,0,2,1;1,0,1,2;1,2,1,0
1,0,1;1,0,2;1,1,0	0,0,0,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,0,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,0,2;1,1,2	0,0,0,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,1,2:1,1,0,2;1,0,1,0;1,1,0,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,2,0	0,0,0,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,2,1:1,1,0,0;1,0,1,0;1,1,0,1;1,0,1,1;1,0,2,2;1,2,0,0
1,0,1;1,0,2;1,2,1	0,0,0,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,2:1,1,0,2;1,0,1,1;1,1,0,0;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,0,2;1,2,2	0,0,0,1;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,0:1,1,0,1;1,0,1,2;1,1,0,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,0;1,1,1	0,1,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,0,0,2;1,2,2,0
1,0,1;1,1,0;1,2,1	0,0,2,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,0,0,1;1,2,2,1
1,0,1;1,1,1;1,1,2	0,0,0,2;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,1,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,0,2,1;1,2,0,1
1,0,1;1,1,1;1,2,2	0,0,0,1;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2:1,1,0,1;1,0,2,2;1,1,2,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,1,2;1,2,2	0,1,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,0,1:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,0,1,0;1,2,1,2
1,0,1;1,2,0;1,2,2	0,0,2,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1:1,1,0,1;1,0,0,2;1,1,1,2;1,0,1,0;1,0,2,0;1,2,0,2
1,0,1;1,2,1;1,2,2	0,0,0,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,0:1,1,2,1;1,0,1,2;1,1,0,2;1,0,2,0;1,0,1,0;1,2,1,2
1,1,1;0,0,1;0,1,2	0,0,2,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,0,2,0;1,2,1,1;1,2,2,2;1,1,1,0;1,2,2,0;1,0,1,0
1,1,1;0,0,1;1,0,2	0,0,2,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,0,2,0;1,2,1,1;1,2,2,0;1,1,1,1;1,2,2,2;1,0,1,0
1,1,1;0,0,1;1,2,0	0,1,0,0;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,2,2,2;1,0,1,0
1,1,1;0,0,1;1,2,1	0,0,0,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,2,2,1;1,0,1,1
1,1,1;0,1,1;1,0,1	0,1,2,1;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,2,1,0;1,0,2,2
1,1,1;0,1,1;1,0,2	0,1,2,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,2,1,2;1,0,2,0
1,1,1;0,1,1;1,1,2	0,0,1,1;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,1,1:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,2,1,1;1,0,2,1
1,1,1;1,0,0;1,0,2	0,1,0,0;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,0:1,0,2,0;1,2,2,1;1,2,2,0;1,1,2,1;1,2,1,2;1,0,1,0
1,1,1;1,0,1;1,1,0	0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,2,0,0;1,0,2,2
1,1,1;1,0,1;1,2,0	0,0,2,2;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,1,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0
1,1,1;1,0,1;1,2,0	0,0,2,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0
1,1,1;1,0,1;1,2,0	0,1,1,0;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,2,0,2;1,0,2,0
1,1,1;1,0,2;1,1,2	0,0,2,0;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0:1,0,0,2;1,2,1,0;1,2,0,1;1,1,1,2;1,2,2,1;1,0,0,1
1,1,1;1,0,2;1,2,2	0,0,1,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,2:1,0,0,1;1,2,1,2;1,2,0,2;1,1,1,0;1,2,2,0;1,0,0,2
1,1,1;1,1,2;1,2,2	0,1,2,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,2,1,0;1,0,1,2
1,1,2;0,0,1;0,1,2	0,1,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0:1,2,2,0;1,0,1,1;1,1,2,2;1,2,1,0;1,1,2,0;1,1,1,0
1,1,2;0,0,1;1,0,2	0,0,1,0;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,2:1,2,2,0;1,0,1,1;1,1,2,0;1,2,1,1;1,1,2,2;1,1,1,0
1,1,2;0,0,1;1,2,0	0,0,1,0;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,0:1,2,2,0;1,0,1,0;1,1,2,1;1,2,1,1;1,1,2,2;1,1,1,0
1,1,2;0,0,1;1,2,1	0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,1:1,2,2,2;1,0,1,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,1,1
1,1,2;0,1,1;1,0,0	0,0,0,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,0,1:1,2,1,2;1,0,0,2;1,1,0,2;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;0,1,1;1,2,1	0,1,0,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;0,1,1;1,2,1	0,1,0,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,2,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;0,1,1;1,2,1	0,2,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1;0,2,2,1:1,2,1,2;1,0,0,1;1,1,0,0;1,2,2,2;1,1,1,1;1,1,2,1
1,1,2;0,1,2;1,1,1	0,1,2,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,2:1,2,0,0;1,0,1,2;1,1,2,2;1,2,0,1;1,1,0,2;1,1,0,0
1,1,2;1,0,0;1,0,2	0,1,0,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2:1,2,2,0;1,0,2,1;1,1,2,0;1,2,2,1;1,1,1,2;1,1,1,0
1,1,2;1,0,1;1,1,1	0,0,1,1;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,2,2,2:1,2,1,0;1,0,0,2;1,1,1,2;1,2,0,1;1,1,0,2;1,1,2,0
1,1,2;1,0,1;1,2,1	0,2,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,1,1;0,2,2,1:1,2,1,2;1,0,0,1;1,1,1,0;1,2,0,2;1,1,0,1;1,1,2,1
1,1,2;1,0,2;1,1,0	0,1,2,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,2,2:1,2,0,1;1,0,1,1;1,1,0,0;1,2,1,0;1,1,2,0;1,1,0,2
1,1,2;1,0,2;1,2,1	0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,1,1:1,2,0,2;1,0,1,1;1,1,0,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,1	0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,1;0,2,2,1:1,2,0,2;1,0,2,1;1,1,2,0;1,2,1,2;1,1,2,1;1,1,0,1
1,1,2;1,1,1;1,2,2	0,2,0,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,2,0,0;0,2,2,2:1,2,0,1;1,0,2,2;1,1,2,2;1,2,1,0;1,1,2,0;1,1,0,2
Search completed.
Number of representatives: 104

9,cl:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,0,0;0,2,0;0,0,2;0,0,1;0,1,0;1,0,0
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,1,0;2,0,0:0,0,1;0,2,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;1,0,0;0,2,0:0,0,1;2,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;1,0,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;0,2,0;2,0,0:0,0,2;1,0,0;0,1,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,0,2;2,0,0;0,2,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,1;2,0,0:0,1,0;0,0,2;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;1,0,0;0,0,2:0,1,0;2,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;1,0,0:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;0,0,2;2,0,0:0,2,0;1,0,0;0,0,1:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:0,2,0;2,0,0;0,0,2:1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,1,0:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,0,2;0,2,0:2,0,0;0,1,0;0,0,1:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1:2,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 2
0,0,1;0,1,0;1,0,1	0,0,1,2;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,2:1,0,0,2;1,0,2,0;1,2,0,2;1,1,0,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,0,1	0,0,2,2;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0:1,0,0,2;1,0,2,0;1,2,2,2;1,1,1,1;1,0,1,0;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,1,0;0,0,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1:1,0,0,2;1,0,2,2;1,2,2,0;1,1,1,0;1,0,1,1;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,2,2;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,2:1,0,0,2;1,2,0,2;1,2,2,0;1,1,1,0;1,1,0,1;1,0,0,1
0,1,1;0,1,2;1,0,0	0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2:1,0,0,2;1,2,2,0;1,2,1,0;1,1,2,0;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,1,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,1:1,0,0,2;1,2,2,0;1,2,1,2;1,1,2,1;1,1,1,0;1,0,0,1
0,1,1;0,1,2;1,1,1	0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1:1,0,0,2;1,2,2,2;1,2,1,2;1,1,2,1;1,1,1,1;1,0,0,1
1,1,1;0,0,1;1,2,0	0,1,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,2,0,0:1,2,0,2;1,2,0,1;1,2,2,0;1,1,1,0;1,1,0,2;1,1,0,1
1,1,1;0,1,1;1,0,1	0,0,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,2;1,1,1,1;1,1,1,0;1,1,0,1
1,1,1;0,1,1;1,0,2	0,1,0,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,1,1,2;1,1,1,0;1,1,0,1
Search completed.
Number of representatives: 10

935:

9,sp:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,2;2,2,1;2,1,2;2,1,1;1,0,0
Symmetries of 3-flat number 2:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,1	0,0,0,0;0,1,0,1;0,1,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,1;0,1,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,0,0,0;0,1,0,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,1	0,1,0,1;0,1,0,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,0,2:1,2,2,1;1,1,2,0;1,2,1,1;1,1,1,0;1,0,0,1
0,0,1;0,1,0;1,0,2	0,1,0,0;0,1,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1;0,2,1,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,0,2	0,1,0,0;0,1,0,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,0,1;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,0,2	0,1,0,0;0,2,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,1,0;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,0,2	0,1,0,1;0,2,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0;0,2,2,0:1,2,2,0;1,1,2,1;1,2,1,0;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,2,1;0,1,0,0;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,0;0,1,2,2:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,0,2,1;0,1,0,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,0,0;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1
0,0,1;0,1,0;1,1,1	0,1,0,0;0,1,2,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,2;0,2,2,0:1,2,2,0;1,1,2,2;1,2,1,2;1,1,1,1;1,0,0,1
0,0,1;0,1,1;1,0,2	0,0,1,2;0,2,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,0;0,2,2,0:1,2,1,0;1,1,0,1;1,2,0,0;1,1,2,1;1,0,0,1
0,0,1;0,1,1;1,1,0	0,0,0,0;0,1,0,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,2,0:1,2,1,1;1,1,0,1;1,2,0,0;1,1,2,0;1,0,0,1
0,0,1;0,1,1;1,1,2	0,0,1,0;0,1,0,0;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,0;0,1,2,2:1,2,1,2;1,1,0,0;1,2,0,1;1,1,2,2;1,0,0,1
0,0,1;0,1,1;1,2,1	0,0,1,2;0,1,0,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,2,2,0:1,2,1,2;1,1,0,1;1,2,0,0;1,1,2,2;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,1,1;0,0,1,2;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,1,1,2:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,1,1;0,0,1,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,0	0,0,1,2;0,1,1,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,2;0,2,1,0:1,1,2,1;1,0,1,1;1,0,2,0;1,2,1,0;1,0,0,1
0,1,1;0,0,1;1,1,1	0,0,0,0;0,0,1,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,1,0,1:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,1,1	0,0,0,0;0,0,1,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,2,0,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,1,1	0,0,1,0;0,1,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,0,1;0,2,0,2:1,1,2,0;1,0,1,2;1,0,2,2;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,1,0;0,0,2,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1;0,1,2,2:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,1,0;0,0,2,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,1;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,1,2	0,0,1,0;0,1,2,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,2;0,2,2,0:1,1,2,2;1,0,1,0;1,0,2,1;1,2,1,2;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,0;0,0,1,0;0,0,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,0,1,1:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,0;0,0,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,0;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,0,0;0,0,1,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,0,1;1,2,0	0,0,1,0;0,0,1,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1;0,2,2,0:1,1,2,0;1,0,1,0;1,0,2,1;1,2,1,1;1,0,0,1
0,1,1;0,1,2;1,0,1	0,0,0,0;0,0,2,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,2,2;0,2,2,0:1,1,0,1;1,0,1,0;1,0,2,1;1,2,0,0;1,0,0,1
0,1,1;0,1,2;1,1,1	0,0,1,0;0,0,2,0;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,0;0,2,0,2:1,1,0,0;1,0,1,2;1,0,2,2;1,2,0,1;1,0,0,1
0,1,1;0,1,2;1,2,2	0,0,0,0;0,0,1,2;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,0,1,2;0,0,2,2:1,1,0,1;1,0,1,2;1,0,2,2;1,2,0,0;1,0,0,1
1,0,0;0,0,1;1,1,0	0,0,0,1;0,1,0,2;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,1,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,0,0,1;0,1,0,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,0,0,1;0,1,1,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,1,1;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,0,1;1,1,0	0,1,0,2;0,1,1,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,1,1;0,1,2,1:1,2,2,1;1,2,1,1;1,2,2,0;1,2,1,0;1,1,0,1
1,0,0;0,1,1;0,1,2	0,1,0,0;0,1,1,1;0,1,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,1,1,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,0,0;0,1,1,1;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,1,2,1:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,0,0;0,1,1,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,0,0;0,1,2,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,1,1;0,1,1,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,1,2;0,1,2,1:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,1,1;0,1,1,2;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,1,2;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,1,1;0,1,2,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;0,1,2	0,1,1,2;0,1,2,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,1,2,1;0,1,2,2:1,2,1,0;1,2,0,1;1,2,0,2;1,2,2,0;1,1,0,0
1,0,0;0,1,1;1,0,1	0,1,1,1;0,1,2,0;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0;0,1,2,1:1,2,1,1;1,2,0,0;1,2,0,1;1,2,2,0;1,1,0,1
1,0,0;0,1,1;1,1,2	0,1,1,0;0,1,2,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,0;0,2,0,1:1,2,1,2;1,2,0,0;1,2,0,1;1,2,2,2;1,1,0,1
1,0,0;1,0,1;1,1,0	0,1,0,1;0,1,1,0;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0;0,1,1,1:1,2,1,1;1,2,0,1;1,2,1,0;1,2,0,0;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,0;0,1,1,0;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0;0,1,1,1:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,0,0;0,1,1,0;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,0;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,0,1;1,1,1	0,1,1,0;0,1,1,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,1,1;0,1,2,2:1,2,1,0;1,2,0,2;1,2,1,2;1,2,0,1;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,0;0,1,1,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,1,1;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,0,0;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,0;1,1,1;1,1,2	0,1,1,1;0,1,2,2;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,2;0,2,1,1:1,2,0,2;1,2,2,0;1,2,2,1;1,2,1,2;1,1,1,1
1,0,1;0,0,1;1,1,0	0,0,1,2;0,1,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1;0,2,0,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1
1,0,1;0,0,1;1,1,0	0,0,1,2;0,1,2,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,2,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1
1,0,1;0,0,1;1,1,0	0,0,1,2;0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,0,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1
1,0,1;0,0,1;1,1,0	0,1,2,1;0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1;0,2,1,1:1,1,2,1;1,0,1,1;1,1,2,0;1,0,1,0;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,0,0;0,1,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,0,0:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,0,0,0;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,0;0,2,0,1:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,0,2	0,1,0,2;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,0;0,2,0,1:1,1,2,0;1,0,2,1;1,1,1,0;1,0,1,1;1,1,0,1
1,0,1;0,1,0;1,1,2	0,0,1,2;0,1,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,1;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,1,2	0,0,1,2;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,2,1,0;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,0;1,1,2	0,1,1,1;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,2,1,0;0,2,2,1:1,1,2,2;1,0,2,0;1,1,1,1;1,0,1,2;1,1,0,1
1,0,1;0,1,1;0,1,2	0,0,0,0;0,1,1,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,1,2;0,2,0,2:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,0,0,0;0,1,1,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,1,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,0,0,0;0,2,0,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,0,0,0;0,2,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,2;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,0,0,0;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,1,0;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,1,1,2;0,2,0,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,2;0,2,1,0:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,1,1,2;0,2,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,0,2;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;0,1,2	0,1,1,2;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,2;0,2,1,0;0,2,2,1:1,1,1,0;1,0,0,1;1,1,0,2;1,0,2,0;1,1,0,0
1,0,1;0,1,1;1,2,1	0,0,0,1;0,2,1,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,2,1,1;0,2,2,0:1,1,1,2;1,0,0,1;1,1,0,0;1,0,2,2;1,1,0,1
1,0,1;1,0,2;1,1,0	0,0,0,2;0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,1;0,2,1,1:1,1,0,1;1,0,1,1;1,1,0,0;1,0,1,0;1,1,1,1
1,0,1;1,0,2;1,1,1	0,0,0,2;0,1,2,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,2,2;0,2,1,0:1,1,0,0;1,0,1,2;1,1,0,2;1,0,1,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,1,0,1;0,2,0,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,2;0,2,1,0:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,1,0,1;0,2,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,0,2;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,1	0,1,0,1;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,0;0,2,2,1:1,1,1,0;1,0,1,2;1,1,0,2;1,0,0,1;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,2,2;0,2,0,1;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,1,2:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,2,2;0,2,0,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,1,2	0,0,2,2;0,2,1,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,1,2;0,2,2,0:1,1,1,2;1,0,1,0;1,1,0,1;1,0,0,2;1,1,1,1
1,0,1;1,1,0;1,2,1	0,0,2,0;0,2,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,2,0,1;0,2,1,0:1,1,1,2;1,0,1,1;1,1,0,0;1,0,0,2;1,1,1,1
1,0,1;1,1,1;1,1,2	0,0,0,2;0,2,0,2;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,2;0,2,1,0:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1
1,0,1;1,1,1;1,1,2	0,0,0,2;0,2,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,0,2;0,2,2,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1
1,0,1;1,1,1;1,1,2	0,0,0,2;0,2,1,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,2,1,0;0,2,2,1:1,1,0,2;1,0,2,0;1,1,2,1;1,0,1,2;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,2,2;0,1,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,0,1:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,2,2;0,1,0,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;1,2,2	0,0,2,2;0,2,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,0,1;1,1,2;1,2,2	0,1,0,0;0,2,0,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,2,0,1;0,2,1,0:1,1,2,1;1,0,0,2;1,1,1,2;1,0,2,0;1,1,1,1
1,1,1;0,0,1;1,2,0	0,0,1,2;0,1,1,0;0,1,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0;0,1,1,1:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,0,1,2;0,1,1,0;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,1,0;0,2,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,0	0,1,1,0;0,1,1,1;0,2,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,1,1;0,2,1,0:1,0,2,0;1,2,1,0;1,2,2,1;1,1,1,1;1,1,0,1
1,1,1;0,0,1;1,2,1	0,0,0,1;0,0,2,2;0,1,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,2;0,1,2,1:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1
1,1,1;0,0,1;1,2,1	0,0,0,1;0,0,2,2;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,2,2;0,2,2,0:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1
1,1,1;0,0,1;1,2,1	0,0,0,1;0,1,2,1;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,2,1;0,2,2,0:1,0,2,2;1,2,1,1;1,2,2,0;1,1,1,2;1,1,0,1
1,1,1;0,0,1;1,2,2	0,0,0,0;0,1,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,1,0,2;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1
1,1,1;0,0,1;1,2,2	0,0,0,0;0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1
1,1,1;0,0,1;1,2,2	0,1,0,2;0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,0,1;0,2,2,1:1,0,2,1;1,2,1,2;1,2,2,2;1,1,1,0;1,1,0,1
1,1,1;0,1,1;0,1,2	0,0,1,0;0,1,2,1;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,1;0,1,2,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,0,1,0;0,1,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,1;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,0,1,0;0,1,2,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,1,2,2;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,0,1,0;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,1,2,1;0,1,2,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,1,2,2;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,1,2,1;0,1,2,2;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,1,2,2;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,1,2,1;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;0,1,2	0,1,2,2;0,2,0,1;0,2,0,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,0,2:1,0,1,0;1,2,0,1;1,2,0,2;1,1,2,0;1,1,0,0
1,1,1;0,1,1;1,0,1	0,1,2,1;0,2,0,0;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,1;0,2,0,0;0,2,0,1:1,0,1,1;1,2,0,0;1,2,0,1;1,1,2,0;1,1,0,1
1,1,1;0,1,1;1,0,2	0,1,2,0;0,1,2,1;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,0;0,1,2,1;0,2,0,1:1,0,1,0;1,2,0,1;1,2,0,0;1,1,2,1;1,1,0,1
1,1,1;0,1,1;1,1,2	0,1,1,1;0,1,2,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,1;0,1,2,0;0,2,0,0:1,0,1,2;1,2,0,0;1,2,0,1;1,1,2,2;1,1,0,1
1,1,1;0,1,2;1,2,2	0,0,0,0;0,2,1,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,0;0,2,1,1;0,2,2,1:1,0,0,1;1,2,1,2;1,2,2,2;1,1,0,0;1,1,0,1
1,1,1;1,0,1;1,1,0	0,0,0,2;0,0,2,0;0,1,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,0,2,0;0,1,2,2:1,0,1,1;1,2,0,1;1,2,1,0;1,1,0,0;1,1,1,1
1,1,1;1,0,1;1,2,0	0,0,2,2;0,1,1,0;0,2,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,1,0;0,2,2,0:1,0,1,0;1,2,0,0;1,2,1,1;1,1,0,1;1,1,1,1
1,1,1;1,0,1;1,2,2	0,1,2,2;0,2,0,1;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,1,1:1,0,1,1;1,2,0,2;1,2,1,2;1,1,0,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,1,0;0,1,2,2;0,2,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2;0,2,0,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,1,0;0,1,2,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,1,2,2;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,1,0;0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,1,0;0,2,0,1;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
1,1,1;1,1,2;1,2,2	0,1,2,2;0,2,0,1;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,2,2;0,2,0,1;0,2,2,1:1,0,2,1;1,2,0,2;1,2,1,2;1,1,2,0;1,1,1,1
Search completed.
Number of representatives: 114

9,tc:
Cap in 3-flat number 1:
2,2,2;2,2,1;2,1,2;2,1,1;0,0,0;1,2,0;1,0,2;1,0,1;1,1,0
Symmetries of 3-flat number 1:
1,0,0;0,0,1;0,1,0:1,0,0;0,0,1;0,2,0:1,0,0;0,0,2;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,1,0;0,0,2:1,0,0;0,2,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,1,1;0,1,2:2,0,0;0,1,1;0,2,1:2,0,0;0,1,2;0,1,1:2,0,0;0,1,2;0,2,2:2,0,0;0,2,1;0,1,1:2,0,0;0,2,1;0,2,2:2,0,0;0,2,2;0,1,2:2,0,0;0,2,2;0,2,1
Cap in 3-flat number 2:
2,2,1;2,1,2;0,0,0;1,2,2;1,1,1
Symmetries of 3-flat number 2:
0,0,1;0,1,0;1,0,0:0,0,1;0,2,0;2,0,0:0,0,1;1,0,0;0,1,0:0,0,1;2,0,0;0,2,0:0,0,2;0,1,0;2,0,0:0,0,2;0,2,0;1,0,0:0,0,2;1,0,0;0,2,0:0,0,2;2,0,0;0,1,0:0,1,0;0,0,1;1,0,0:0,1,0;0,0,2;2,0,0:0,1,0;1,0,0;0,0,1:0,1,0;2,0,0;0,0,2:0,2,0;0,0,1;2,0,0:0,2,0;0,0,2;1,0,0:0,2,0;1,0,0;0,0,2:0,2,0;2,0,0;0,0,1:1,0,0;0,0,1;0,1,0:1,0,0;0,0,2;0,2,0:1,0,0;0,1,0;0,0,1:1,0,0;0,2,0;0,0,2:2,0,0;0,0,1;0,2,0:2,0,0;0,0,2;0,1,0:2,0,0;0,1,0;0,0,2:2,0,0;0,2,0;0,0,1
Size of cap in 3-flat number 3: 3
0,0,1;0,1,0;1,0,0	0,0,1,2;0,0,2,1;0,1,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,0,2,1;0,1,0,0:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,0;1,1,1	0,1,0,2;0,1,2,0;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0;0,2,2,1:1,1,2,2;1,2,1,2;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,0	0,1,0,1;0,1,0,2;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,1,2:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,0	0,1,0,1;0,1,0,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,0,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,0	0,1,0,1;0,2,1,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,2,1,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,0	0,1,0,2;0,2,1,2;0,2,2,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,2,1,2;0,2,2,1:1,1,2,0;1,2,1,1;1,0,0,0;1,2,2,2;1,1,1,0
0,0,1;0,1,0;1,2,1	0,0,1,2;0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,0;0,1,0,1:1,1,2,1;1,2,1,0;1,0,0,0;1,2,2,1;1,1,1,1
0,0,1;0,1,1;1,0,2	0,0,1,2;0,1,0,2;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,1,1,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,2;1,1,2,0
0,0,1;0,1,1;1,1,0	0,0,1,2;0,1,0,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,2;0,1,0,2;0,2,0,0:1,1,0,1;1,2,0,0;1,0,0,0;1,2,1,0;1,1,2,2
0,1,1;0,0,1;1,0,0	0,0,1,0;0,0,2,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,2,2;0,1,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,0,2	0,0,0,1;0,0,1,1;0,0,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,1;0,0,1,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,0,2	0,0,0,1;0,0,1,1;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,1;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,0,2	0,0,0,1;0,0,1,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,0,2	0,0,1,1;0,0,1,2;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,1,2;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,1	0,0,0,1;0,0,1,2;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,2;0,2,0,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,2;1,2,1,0
0,1,1;0,0,1;1,1,2	0,0,1,0;0,0,1,1;0,0,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,1;0,0,2,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,1	0,0,1,1;0,1,2,0;0,2,2,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,1,2,0;0,2,2,2:1,0,1,1;1,0,2,0;1,0,0,0;1,1,2,1;1,2,1,1
0,1,1;0,0,1;1,2,2	0,0,1,0;0,0,1,2;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,0;0,0,1,2;0,1,0,1:1,0,1,2;1,0,2,2;1,0,0,0;1,1,2,0;1,2,1,2
0,1,1;0,1,2;1,0,2	0,0,1,1;0,0,2,1;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,1,1;0,0,2,1;0,1,2,0:1,0,1,1;1,0,2,0;1,0,0,0;1,1,0,2;1,2,0,0
0,1,1;0,1,2;1,1,2	0,0,0,2;0,1,1,0;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,2;0,1,1,0;0,2,1,2:1,0,1,0;1,0,2,1;1,0,0,0;1,1,0,1;1,2,0,1
0,1,1;0,1,2;1,2,2	0,0,0,1;0,0,1,0;0,0,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,0,1,0;0,0,2,0:1,0,1,2;1,0,2,2;1,0,0,0;1,1,0,0;1,2,0,2
1,1,1;0,0,1;0,1,0	0,1,0,2;0,1,2,0;0,2,1,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,2;0,1,2,0;0,2,1,1:1,2,1,2;1,2,2,1;1,0,0,0;1,2,2,2;1,0,1,1
1,1,1;0,0,1;0,1,2	0,0,2,2;0,1,0,0;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,1,2,0:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0
1,1,1;0,0,1;0,1,2	0,0,2,2;0,1,0,0;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,0,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0
1,1,1;0,0,1;0,1,2	0,0,2,2;0,1,2,0;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,2;0,1,2,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0
1,1,1;0,0,1;0,1,2	0,1,0,0;0,1,2,0;0,2,1,2	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,0;0,1,2,0;0,2,1,2:1,2,1,1;1,2,2,2;1,0,0,0;1,2,2,0;1,0,1,0
1,1,1;0,0,1;1,2,1	0,0,0,1;0,1,0,2;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,0,1;0,1,0,2;0,1,2,0:1,2,1,1;1,2,2,0;1,0,0,0;1,2,2,1;1,0,1,1
1,1,1;0,1,1;0,1,2	0,0,2,0;0,1,0,0;0,1,1,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0;0,1,1,0:1,2,0,1;1,2,0,2;1,0,0,0;1,2,1,0;1,0,2,0
1,1,1;0,1,1;1,0,1	0,1,0,1;0,1,1,0;0,2,0,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,1,0,1;0,1,1,0;0,2,0,0:1,2,0,0;1,2,0,1;1,0,0,0;1,2,1,0;1,0,2,2
1,1,1;0,1,1;1,0,2	0,0,2,1;0,1,1,0;0,1,2,0	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,1;0,1,1,0;0,1,2,0:1,2,0,1;1,2,0,0;1,0,0,0;1,2,1,2;1,0,2,0
1,1,1;0,1,2;1,1,2	0,0,2,0;0,1,0,0;0,1,0,1	2,2,2,2;2,2,2,1;2,2,1,2;2,2,1,1;2,0,0,0;2,1,2,0;2,1,0,2;2,1,0,1;2,1,1,0:0,0,2,0;0,1,0,0;0,1,0,1:1,2,1,0;1,2,2,1;1,0,0,0;1,2,0,1;1,0,0,1
Search completed.
Number of representatives: 31

(end)

March 9, 2022 17:30.

